Scattering and bound observables for spinning particles in Kerr spacetime with generic spin orientations

We derive the radial action of a spinning probe particle in Kerr spacetime from the worldline formalism in the first-order form, focusing on linear in spin effects. We then develop a novel covariant Dirac bracket formalism to compute the impulse and the spin kick directly from the radial action, generalizing some conjectural results in the literature and providing ready-to-use expressions for amplitude calculations with generic spin orientations. This allows, for the first time, to find new covariant expressions for scattering observables in the probe limit up to $\mathcal{O}(G^6 s_1 s_2^4)$. Finally, we use the action-angle representation to compute the fundamental frequencies for generic bound orbits, including the intrinsic spin precession, the periastron advance and the precession of the orbital plane.

==> anc/ancillary.m <==
(* ::Package:: *)

(* ::Section:: *)
(*Notation*)


(* ::Subsection:: *)
(*Radial action*)


(* ::Text:: *)
(*G -- Newton's constant*)
(*M -- mass of the background Kerr black hole*)
(*a -- radius of the ring singularity of the Kerr black hole*)
(*s --  the projected spin variable, defined in eq. (18)*)
(*l -- orbital angular momentum per unit mass projected to the direction of the spin of the Kerr background, defined in eq. (20)*)
(*lQ -- related to Carter's constant Q, defined also in eq. (20)*)
(*\[CapitalEpsilon] -- conserved energy per unit mass, defined in eq. (20)*)
(**)
(*\[Epsilon] -- IR regulator, see https://doi.org/10.1103/PhysRevD.108.084065*)
(**)
(*radialG6s0a4 -- radial action for spinless probe up to O(G^6 s^0 a^4)*)
(*radialG6s1a4 -- radial action for spinning probe up to O(G^6 s^1 a^4)*)


(* ::Subsection::Closed:: *)
(*deflection and spin kick*)


(* ::Text:: *)
(*We use the mostly plus signature convention for the metric Subscript[\[Eta], \[Mu]\[Nu]]= diag(-,+,+,+).*)


(* ::Text:: *)
(*mb := Sqrt[Subscript[(Subscript[b, 2]-Subscript[b, 1]), \[Mu]] (Subscript[b, 2]-Subscript[b, 1])^\[Mu]] -- modulus of the impact parameter*)
(**)
(**)
(*v1[\[Mu]] -- initial velocity of the probe particle*)
(*v2[\[Mu]] -- initial velocity of the boosted Kerr background*)
(*s1[\[Mu]] -- initial spin vector (Pauli-Lubanski vector) of the probe, normalized by mb, such that it is dimensionless*)
(*s2[\[Mu]] -- initial spin vector( Pauli-Lubanski vector) of the boosted Kerr background, normalized by mb, such that it is dimensionless*)
(*b[\[Mu]] := (Subscript[b, 2]-Subscript[b, 1])^\[Mu]/mb -- the impact parameter, normalized by mb, such that it is dimensionless*)
(*\[Epsilon][\[Mu]] := \[Epsilon]^\[Mu]\[Nu]\[Rho]\[Sigma] Subscript[b, \[Nu]] Subscript[v1, \[Rho]] Subscript[v2, \[Sigma]]  -- defined in eq. (38), normalized by mb, such that it is dimensionless*)
(**)
(**)
(*d[vec1, vec2] := Subscript[vec1, \[Mu]] vec2^\[Mu] -- Lorentz product of vector vec1 and vec2 (e.g. d[v1, b] = Subscript[v1, \[Mu]] b^\[Mu])*)
(**)
(*G -- Newton's constant*)
(*M -- mass of the background Kerr black hole*)
(*\[Sigma] := -d[v1, v2] -- Lorentz factor*)
(**)
(**)
(*\[CapitalDelta]v1[\[Mu]] -- the velocity deflection of the probe particle *)
(*\[CapitalDelta]v1[i_, j_][\[Mu]] -- the velocity deflection of the probe particle at O (G^i s1^j)*)
(*\[CapitalDelta]s1[\[Mu]] -- the spin kick of the probe particle *)
(*\[CapitalDelta]s1[i_, j_][\[Mu]] -- the spin kick of the probe particle  at O (G^i s1^j)*)


(* ::Subsubsection:: *)
(**)


(* ::Subsection:: *)
(*periastron advance*)


(* ::Text:: *)
(*G -- Newton's constant*)
(*M -- mass of the background Kerr black hole*)
(*l -- orbital angular momentum per unit mass projected to the direction of the spin of the Kerr background, defined in eq. (20)*)
(*a1 -- radius of the ring singularity of the probe Kerr black hole*)
(*a2 -- radius of the ring singularity of the background Kerr black hole*)
(**)
(*\[CapitalDelta]\[CapitalPhi] --  aligned-spin periastron advance up to O(G^6 a1^1 a2^4)*)
(**)
(**)


(* ::Section:: *)
(*Radial action*)


(* ::Subsection:: *)
(*spinless probe*)


radialG6s0a4 = (-lQ)*Pi + (a^2*(l^2 - lQ^2)*Pi*(-1 + \[CapitalEpsilon]^2))/(4*lQ^3) + (3*a^4*(5*l^4 - 6*l^2*lQ^2 + lQ^4)*Pi*(-1 + \[CapitalEpsilon]^2)^2)/(64*lQ^7) + G^2*M^2*(-((a*l*Pi*\[CapitalEpsilon]*(-3 + 5*\[CapitalEpsilon]^2))/lQ^3) + (3*Pi*(-1 + 5*\[CapitalEpsilon]^2))/(4*lQ) - (3*a^3*l*(5*l^2 - 3*lQ^2)*Pi*\[CapitalEpsilon]*(-1 + \[CapitalEpsilon]^2)*(-5 + 9*\[CapitalEpsilon]^2))/(8*lQ^7) - 
      (a^2*(-3*l^2 + lQ^2)*Pi*(15 - 102*\[CapitalEpsilon]^2 + 95*\[CapitalEpsilon]^4))/(32*lQ^5) + (a^4*(35*l^4 - 30*l^2*lQ^2 + 3*lQ^4)*Pi*(-1 + \[CapitalEpsilon]^2)*(35 - 250*\[CapitalEpsilon]^2 + 239*\[CapitalEpsilon]^4))/(256*lQ^9)) + 
    G^3*M^3*(-((4*a*l*\[CapitalEpsilon]*(5 - 20*\[CapitalEpsilon]^2 + 16*\[CapitalEpsilon]^4))/(lQ^4*Sqrt[-1 + \[CapitalEpsilon]^2])) - (8*a^3*l*(2*l^2 - lQ^2)*\[CapitalEpsilon]*Sqrt[-1 + \[CapitalEpsilon]^2]*(21 - 92*\[CapitalEpsilon]^2 + 80*\[CapitalEpsilon]^4))/(3*lQ^8) + (-5 + 60*\[CapitalEpsilon]^2 - 120*\[CapitalEpsilon]^4 + 64*\[CapitalEpsilon]^6)/(3*lQ^2*(-1 + \[CapitalEpsilon]^2)^(3/2)) + 
      (a^4*(16*l^4 - 12*l^2*lQ^2 + lQ^4)*Sqrt[-1 + \[CapitalEpsilon]^2]*(-3 + 44*\[CapitalEpsilon]^2 - 104*\[CapitalEpsilon]^4 + 64*\[CapitalEpsilon]^6))/lQ^10 - (a^2*(-4*l^2 + lQ^2)*(-7 + 96*\[CapitalEpsilon]^2 - 216*\[CapitalEpsilon]^4 + 128*\[CapitalEpsilon]^6))/(3*lQ^6*Sqrt[-1 + \[CapitalEpsilon]^2])) + 
    G^4*M^4*(-((21*a*l*Pi*\[CapitalEpsilon]*(5 - 30*\[CapitalEpsilon]^2 + 33*\[CapitalEpsilon]^4))/(8*lQ^5)) + (35*Pi*(1 - 18*\[CapitalEpsilon]^2 + 33*\[CapitalEpsilon]^4))/(64*lQ^3) - (21*a^2*(-5*l^2 + lQ^2)*Pi*(-15 + 325*\[CapitalEpsilon]^2 - 1005*\[CapitalEpsilon]^4 + 759*\[CapitalEpsilon]^6))/(256*lQ^7) - (5*a^3*l*(7*l^2 - 3*lQ^2)*Pi*\[CapitalEpsilon]*(-105 + 805*\[CapitalEpsilon]^2 - 1575*\[CapitalEpsilon]^4 + 891*\[CapitalEpsilon]^6))/(32*lQ^9) + 
      (15*a^4*(21*l^4 - 14*l^2*lQ^2 + lQ^4)*Pi*(1155 - 28140*\[CapitalEpsilon]^2 + 116690*\[CapitalEpsilon]^4 - 162540*\[CapitalEpsilon]^6 + 72963*\[CapitalEpsilon]^8))/(8192*lQ^11)) + G^5*M^5*(-((4*a^3*l*(8*l^2 - 3*lQ^2)*\[CapitalEpsilon]*(33 - 384*\[CapitalEpsilon]^2 + 1248*\[CapitalEpsilon]^4 - 1536*\[CapitalEpsilon]^6 + 640*\[CapitalEpsilon]^8))/(lQ^10*Sqrt[-1 + \[CapitalEpsilon]^2])) - 
      (4*a*l*\[CapitalEpsilon]*(63 - 672*\[CapitalEpsilon]^2 + 2016*\[CapitalEpsilon]^4 - 2304*\[CapitalEpsilon]^6 + 896*\[CapitalEpsilon]^8))/(3*lQ^6*(-1 + \[CapitalEpsilon]^2)^(3/2)) + (-21 + 630*\[CapitalEpsilon]^2 - 3360*\[CapitalEpsilon]^4 + 6720*\[CapitalEpsilon]^6 - 5760*\[CapitalEpsilon]^8 + 1792*\[CapitalEpsilon]^10)/(10*lQ^4*(-1 + \[CapitalEpsilon]^2)^(5/2)) - (a^2*(-6*l^2 + lQ^2)*(-99 + 3330*\[CapitalEpsilon]^2 - 19680*\[CapitalEpsilon]^4 + 43200*\[CapitalEpsilon]^6 - 40320*\[CapitalEpsilon]^8 + 13568*\[CapitalEpsilon]^10))/
       (15*lQ^8*(-1 + \[CapitalEpsilon]^2)^(3/2)) + (a^4*(80*l^4 - 48*l^2*lQ^2 + 3*lQ^4)*(-143 + 5170*\[CapitalEpsilon]^2 - 32480*\[CapitalEpsilon]^4 + 75200*\[CapitalEpsilon]^6 - 73600*\[CapitalEpsilon]^8 + 25856*\[CapitalEpsilon]^10))/(30*lQ^12*Sqrt[-1 + \[CapitalEpsilon]^2])) + 
    G^6*M^6*(-((495*a*l*Pi*\[CapitalEpsilon]*(-7 + 91*\[CapitalEpsilon]^2 - 273*\[CapitalEpsilon]^4 + 221*\[CapitalEpsilon]^6))/(64*lQ^7)) + (231*Pi*(-1 + 39*\[CapitalEpsilon]^2 - 195*\[CapitalEpsilon]^4 + 221*\[CapitalEpsilon]^6))/(256*lQ^5) - (165*a^2*(-7*l^2 + lQ^2)*Pi*(91 - 4060*\[CapitalEpsilon]^2 + 26754*\[CapitalEpsilon]^4 - 54236*\[CapitalEpsilon]^6 + 33371*\[CapitalEpsilon]^8))/(4096*lQ^9) - 
      (385*a^3*l*(3*l^2 - lQ^2)*Pi*\[CapitalEpsilon]*(819 - 12516*\[CapitalEpsilon]^2 + 50778*\[CapitalEpsilon]^4 - 75348*\[CapitalEpsilon]^6 + 36907*\[CapitalEpsilon]^8))/(1024*lQ^11) + (1155*a^4*(33*l^4 - 18*l^2*lQ^2 + lQ^4)*Pi*(-273 + 13377*\[CapitalEpsilon]^2 - 106218*\[CapitalEpsilon]^4 + 297570*\[CapitalEpsilon]^6 - 342069*\[CapitalEpsilon]^8 + 138125*\[CapitalEpsilon]^10))/(32768*lQ^13)) + 
    G*M*(-((4*a*l*\[CapitalEpsilon]*Sqrt[-1 + \[CapitalEpsilon]^2])/lQ^2) - (4*a^3*l*(4*l^2 - 3*lQ^2)*\[CapitalEpsilon]*(-1 + \[CapitalEpsilon]^2)^(3/2))/(3*lQ^6) - (a^2*(-2*l^2 + lQ^2)*Sqrt[-1 + \[CapitalEpsilon]^2]*(-1 + 2*\[CapitalEpsilon]^2))/lQ^4 + (a^4*(8*l^4 - 8*l^2*lQ^2 + lQ^4)*(-1 + \[CapitalEpsilon]^2)^(3/2)*(-1 + 2*\[CapitalEpsilon]^2))/(2*lQ^8) + 
      (-2 + 2*\[Epsilon] + 4*\[CapitalEpsilon]^2 - 2*\[Epsilon]*\[CapitalEpsilon]^2 - \[Epsilon]*Log[4] + \[Epsilon]*\[CapitalEpsilon]^2*Log[16] + \[Epsilon]*(2 - 4*\[CapitalEpsilon]^2)*Log[lQ] + \[Epsilon]*(-1 + 2*\[CapitalEpsilon]^2)*Log[-1 + \[CapitalEpsilon]^2])/(\[Epsilon]*Sqrt[-1 + \[CapitalEpsilon]^2])); 


(* ::Subsection:: *)
(*linear in spin of the probe*)


radialG6s1a4 = s*(Pi/lQ + (a*l*Pi*(-1 + \[CapitalEpsilon]))/lQ^3 - (a^2*(-3*l^2 + lQ^2)*Pi*(-1 + \[CapitalEpsilon])*\[CapitalEpsilon])/(2*lQ^5) + (a^3*l*(5*l^2 - 3*lQ^2)*Pi*(-1 + \[CapitalEpsilon])^2*(1 + 2*\[CapitalEpsilon]))/(4*lQ^7) + (a^4*(35*l^4 - 30*l^2*lQ^2 + 3*lQ^4)*Pi*(-1 + \[CapitalEpsilon])^2*\[CapitalEpsilon]*(1 + 2*\[CapitalEpsilon]))/(16*lQ^9) + 
     G*M*((2*\[CapitalEpsilon])/(lQ^2*Sqrt[-1 + \[CapitalEpsilon]^2]) - (4*a*l*Sqrt[-1 + \[CapitalEpsilon]^2])/lQ^4 - (2*a^2*(-4*l^2 + lQ^2)*\[CapitalEpsilon]*Sqrt[-1 + \[CapitalEpsilon]^2])/lQ^6 + (2*a^4*(16*l^4 - 12*l^2*lQ^2 + lQ^4)*(-1 + \[CapitalEpsilon])*\[CapitalEpsilon]*(1 + \[CapitalEpsilon])*Sqrt[-1 + \[CapitalEpsilon]^2])/lQ^10 - (8*a^3*l*(2*l^2 - lQ^2)*(-1 + \[CapitalEpsilon]^2)^(3/2))/lQ^8) + 
     G^2*M^2*((3*Pi*\[CapitalEpsilon])/(2*lQ^3) + (9*a*l*Pi*(1 - 3*\[CapitalEpsilon]^2))/(4*lQ^5) - (3*a^2*(-5*l^2 + lQ^2)*Pi*\[CapitalEpsilon]*(-9 + 11*\[CapitalEpsilon]^2))/(8*lQ^7) - (15*a^3*l*(7*l^2 - 3*lQ^2)*Pi*(-1 + \[CapitalEpsilon])*(1 + \[CapitalEpsilon])*(-5 + 17*\[CapitalEpsilon]^2))/(32*lQ^9) + (45*a^4*(21*l^4 - 14*l^2*lQ^2 + lQ^4)*Pi*(-1 + \[CapitalEpsilon])*\[CapitalEpsilon]*(1 + \[CapitalEpsilon])*(-15 + 19*\[CapitalEpsilon]^2))/(128*lQ^11)) + 
     G^3*M^3*(-((40*a*l*(1 - 8*\[CapitalEpsilon]^2 + 8*\[CapitalEpsilon]^4))/(3*lQ^6*Sqrt[-1 + \[CapitalEpsilon]^2])) + (2*\[CapitalEpsilon]*(15 - 40*\[CapitalEpsilon]^2 + 24*\[CapitalEpsilon]^4))/(3*lQ^4*(-1 + \[CapitalEpsilon]^2)^(3/2)) - (4*a^2*(-6*l^2 + lQ^2)*\[CapitalEpsilon]*(25 - 80*\[CapitalEpsilon]^2 + 56*\[CapitalEpsilon]^4))/(3*lQ^8*Sqrt[-1 + \[CapitalEpsilon]^2]) - (8*a^3*l*(8*l^2 - 3*lQ^2)*Sqrt[-1 + \[CapitalEpsilon]^2]*(7 - 64*\[CapitalEpsilon]^2 + 72*\[CapitalEpsilon]^4))/(3*lQ^10) + 
       (2*a^4*(80*l^4 - 48*l^2*lQ^2 + 3*lQ^4)*\[CapitalEpsilon]*(-35 + 155*\[CapitalEpsilon]^2 - 208*\[CapitalEpsilon]^4 + 88*\[CapitalEpsilon]^6))/(3*lQ^12*Sqrt[-1 + \[CapitalEpsilon]^2])) + G^4*M^4*((105*Pi*\[CapitalEpsilon]*(-1 + 3*\[CapitalEpsilon]^2))/(16*lQ^5) - (525*a*l*Pi*(1 - 14*\[CapitalEpsilon]^2 + 21*\[CapitalEpsilon]^4))/(64*lQ^7) - (105*a^2*(-7*l^2 + lQ^2)*Pi*\[CapitalEpsilon]*(35 - 170*\[CapitalEpsilon]^2 + 159*\[CapitalEpsilon]^4))/(128*lQ^9) - 
       (735*a^3*l*(3*l^2 - lQ^2)*Pi*(-15 + 255*\[CapitalEpsilon]^2 - 665*\[CapitalEpsilon]^4 + 441*\[CapitalEpsilon]^6))/(256*lQ^11) + (105*a^4*(33*l^4 - 18*l^2*lQ^2 + lQ^4)*Pi*\[CapitalEpsilon]*(-735 + 4655*\[CapitalEpsilon]^2 - 7945*\[CapitalEpsilon]^4 + 4041*\[CapitalEpsilon]^6))/(1024*lQ^13)) + 
     G^5*M^5*(-((36*a*l*(7 - 168*\[CapitalEpsilon]^2 + 672*\[CapitalEpsilon]^4 - 896*\[CapitalEpsilon]^6 + 384*\[CapitalEpsilon]^8))/(5*lQ^8*(-1 + \[CapitalEpsilon]^2)^(3/2))) + (2*\[CapitalEpsilon]*(105 - 840*\[CapitalEpsilon]^2 + 2016*\[CapitalEpsilon]^4 - 1920*\[CapitalEpsilon]^6 + 640*\[CapitalEpsilon]^8))/(5*lQ^6*(-1 + \[CapitalEpsilon]^2)^(5/2)) - (48*a^3*l*(10*l^2 - 3*lQ^2)*(11 - 296*\[CapitalEpsilon]^2 + 1312*\[CapitalEpsilon]^4 - 1920*\[CapitalEpsilon]^6 + 896*\[CapitalEpsilon]^8))/(5*lQ^12*Sqrt[-1 + \[CapitalEpsilon]^2]) + 
       (12*a^4*(40*l^4 - 20*l^2*lQ^2 + lQ^4)*\[CapitalEpsilon]*(297 - 2952*\[CapitalEpsilon]^2 + 8544*\[CapitalEpsilon]^4 - 9600*\[CapitalEpsilon]^6 + 3712*\[CapitalEpsilon]^8))/(5*lQ^14*Sqrt[-1 + \[CapitalEpsilon]^2]) - (2*a^2*(-8*l^2 + lQ^2)*\[CapitalEpsilon]*(567 - 5208*\[CapitalEpsilon]^2 + 14112*\[CapitalEpsilon]^4 - 14976*\[CapitalEpsilon]^6 + 5504*\[CapitalEpsilon]^8))/(5*lQ^10*(-1 + \[CapitalEpsilon]^2)^(3/2))) + 
     G^6*M^6*((1155*Pi*\[CapitalEpsilon]*(3 - 26*\[CapitalEpsilon]^2 + 39*\[CapitalEpsilon]^4))/(128*lQ^7) - (8085*a*l*Pi*(-1 + 33*\[CapitalEpsilon]^2 - 143*\[CapitalEpsilon]^4 + 143*\[CapitalEpsilon]^6))/(256*lQ^9) - (1155*a^2*(-9*l^2 + lQ^2)*Pi*\[CapitalEpsilon]*(-77 + 861*\[CapitalEpsilon]^2 - 2275*\[CapitalEpsilon]^4 + 1651*\[CapitalEpsilon]^6))/(512*lQ^11) - 
       (3465*a^3*l*(11*l^2 - 3*lQ^2)*Pi*(91 - 3444*\[CapitalEpsilon]^2 + 19866*\[CapitalEpsilon]^4 - 36036*\[CapitalEpsilon]^6 + 20163*\[CapitalEpsilon]^8))/(4096*lQ^13) + (1155*a^4*(143*l^4 - 66*l^2*lQ^2 + 3*lQ^4)*Pi*\[CapitalEpsilon]*(3003 - 39732*\[CapitalEpsilon]^2 + 143514*\[CapitalEpsilon]^4 - 193284*\[CapitalEpsilon]^6 + 87139*\[CapitalEpsilon]^8))/(16384*lQ^15))); 


(* ::Section:: *)
(*Velocity deflection*)


\[CapitalDelta]v1[\[Mu]] := G*(\[CapitalDelta]v1[1, 0][\[Mu]] + \[CapitalDelta]v1[1, 1][\[Mu]]) + G^2*(\[CapitalDelta]v1[2, 0][\[Mu]] + \[CapitalDelta]v1[2, 1][\[Mu]]) + G^3*(\[CapitalDelta]v1[3, 0][\[Mu]] + \[CapitalDelta]v1[3, 1][\[Mu]]) + G^4*(\[CapitalDelta]v1[4, 0][\[Mu]] + \[CapitalDelta]v1[4, 1][\[Mu]]) + G^5*(\[CapitalDelta]v1[5, 0][\[Mu]] + \[CapitalDelta]v1[5, 1][\[Mu]]) + G^6*(\[CapitalDelta]v1[6, 0][\[Mu]] + \[CapitalDelta]v1[6, 1][\[Mu]])


(* ::Subsection:: *)
(*1PM*)


\[CapitalDelta]v1[1,0][\[Mu]] =(M*(b[\[Mu]]*((-2 + 4*\[Sigma]^2)/Sqrt[-1 + \[Sigma]^2] - (4*\[Sigma]*d[s2, \[Epsilon]])/Sqrt[-1 + \[Sigma]^2] + (4*\[Sigma]*d[s2, \[Epsilon]]*(3*(-1 + \[Sigma]^2)*d[s2, s2] - 3*d[s2, v1]^2 - 4*d[s2, \[Epsilon]]^2))/(-1 + \[Sigma]^2)^(3/2) - 
     (2*(-1 + 2*\[Sigma]^2)*((-1 + \[Sigma]^2)*d[s2, s2] - d[s2, v1]^2 - 2*d[s2, \[Epsilon]]^2))/(-1 + \[Sigma]^2)^(3/2) + 
     (2*(-1 + 2*\[Sigma]^2)*((-1 + \[Sigma]^2)^2*d[s2, s2]^2 + d[s2, v1]^4 + 8*d[s2, v1]^2*d[s2, \[Epsilon]]^2 + 8*d[s2, \[Epsilon]]^4 - 2*(-1 + \[Sigma]^2)*d[s2, s2]*(d[s2, v1]^2 + 4*d[s2, \[Epsilon]]^2)))/(-1 + \[Sigma]^2)^(5/2)) + 
   ((-4*\[Sigma]*d[b, s2])/Sqrt[-1 + \[Sigma]^2] + (4*(-1 + 2*\[Sigma]^2)*d[b, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(3/2) + (4*\[Sigma]*d[b, s2]*((-1 + \[Sigma]^2)*d[s2, s2] - d[s2, v1]^2 - 4*d[s2, \[Epsilon]]^2))/(-1 + \[Sigma]^2)^(3/2) - 
     (8*(-1 + 2*\[Sigma]^2)*d[b, s2]*d[s2, \[Epsilon]]*((-1 + \[Sigma]^2)*d[s2, s2] - d[s2, v1]^2 - 2*d[s2, \[Epsilon]]^2))/(-1 + \[Sigma]^2)^(5/2))*\[Epsilon][\[Mu]]))/mb;


\[CapitalDelta]v1[1,1][\[Mu]] = (M*(b[\[Mu]]*((-4*\[Sigma]*d[s1, \[Epsilon]])/Sqrt[-1 + \[Sigma]^2] - (4*(-1 + 2*\[Sigma]^2)*((-1 + \[Sigma]^2)*d[s1, s2] + \[Sigma]*d[s1, v2]*d[s2, v1] - 2*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]))/(-1 + \[Sigma]^2)^(3/2) + (12*\[Sigma]*(2*((-1 + \[Sigma]^2)*d[s1, s2] + \[Sigma]*d[s1, v2]*d[s2, v1])*d[s2, \[Epsilon]] + d[s1, \[Epsilon]]*((-1 + \[Sigma]^2)*d[s2, s2] - d[s2, v1]^2 - 4*d[s2, \[Epsilon]]^2)))/
      (-1 + \[Sigma]^2)^(3/2) + (8*(-1 + 2*\[Sigma]^2)*((-1 + \[Sigma]^2)*d[s1, s2]*((-1 + \[Sigma]^2)*d[s2, s2] - d[s2, v1]^2 - 4*d[s2, \[Epsilon]]^2) + \[Sigma]*d[s1, v2]*d[s2, v1]*((-1 + \[Sigma]^2)*d[s2, s2] - d[s2, v1]^2 - 4*d[s2, \[Epsilon]]^2) + 4*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]*(-((-1 + \[Sigma]^2)*d[s2, s2]) + d[s2, v1]^2 + 2*d[s2, \[Epsilon]]^2)))/(-1 + \[Sigma]^2)^(5/2) - 
     (20*\[Sigma]*(4*((-1 + \[Sigma]^2)*d[s1, s2] + \[Sigma]*d[s1, v2]*d[s2, v1])*d[s2, \[Epsilon]]*((-1 + \[Sigma]^2)*d[s2, s2] - d[s2, v1]^2 - 2*d[s2, \[Epsilon]]^2) + d[s1, \[Epsilon]]*((-1 + \[Sigma]^2)^2*d[s2, s2]^2 + d[s2, v1]^4 + 12*d[s2, v1]^2*d[s2, \[Epsilon]]^2 + 16*d[s2, \[Epsilon]]^4 - 2*(-1 + \[Sigma]^2)*d[s2, s2]*(d[s2, v1]^2 + 6*d[s2, \[Epsilon]]^2))))/
      (-1 + \[Sigma]^2)^(5/2)) + ((-4*\[Sigma]*d[b, s1])/Sqrt[-1 + \[Sigma]^2] + (4*(-1 + 2*\[Sigma]^2)*(d[b, s2]*d[s1, \[Epsilon]] + d[b, s1]*d[s2, \[Epsilon]]))/(-1 + \[Sigma]^2)^(3/2) + (4*\[Sigma]*(2*d[b, s2]*((-1 + \[Sigma]^2)*d[s1, s2] + \[Sigma]*d[s1, v2]*d[s2, v1] - 4*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]) + d[b, s1]*((-1 + \[Sigma]^2)*d[s2, s2] - d[s2, v1]^2 - 4*d[s2, \[Epsilon]]^2)))/
      (-1 + \[Sigma]^2)^(3/2) - (8*(-1 + 2*\[Sigma]^2)*(-(d[b, s1]*d[s2, \[Epsilon]]*(-((-1 + \[Sigma]^2)*d[s2, s2]) + d[s2, v1]^2 + 2*d[s2, \[Epsilon]]^2)) + d[b, s2]*(2*((-1 + \[Sigma]^2)*d[s1, s2] + \[Sigma]*d[s1, v2]*d[s2, v1])*d[s2, \[Epsilon]] + d[s1, \[Epsilon]]*((-1 + \[Sigma]^2)*d[s2, s2] - d[s2, v1]^2 - 6*d[s2, \[Epsilon]]^2))))/(-1 + \[Sigma]^2)^(5/2) - 
     (4*\[Sigma]*(d[b, s1]*((-1 + \[Sigma]^2)^2*d[s2, s2]^2 + d[s2, v1]^4 + 12*d[s2, v1]^2*d[s2, \[Epsilon]]^2 + 16*d[s2, \[Epsilon]]^4 - 2*(-1 + \[Sigma]^2)*d[s2, s2]*(d[s2, v1]^2 + 6*d[s2, \[Epsilon]]^2)) + 4*d[b, s2]*((-1 + \[Sigma]^2)*d[s1, s2]*((-1 + \[Sigma]^2)*d[s2, s2] - d[s2, v1]^2 - 6*d[s2, \[Epsilon]]^2) + 
          \[Sigma]*d[s1, v2]*d[s2, v1]*((-1 + \[Sigma]^2)*d[s2, s2] - d[s2, v1]^2 - 6*d[s2, \[Epsilon]]^2) + 2*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]*(-3*(-1 + \[Sigma]^2)*d[s2, s2] + 3*d[s2, v1]^2 + 8*d[s2, \[Epsilon]]^2))))/(-1 + \[Sigma]^2)^(5/2))*\[Epsilon][\[Mu]]))/mb;


(* ::Subsection::Closed:: *)
(*2PM*)


\[CapitalDelta]v1[2,0][\[Mu]] =(M^2*(b[\[Mu]]*((3*Pi*(-1 + 5*\[Sigma]^2))/(4*Sqrt[-1 + \[Sigma]^2]) + (2*Pi*\[Sigma]*(3 - 5*\[Sigma]^2)*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(3/2) + (\[Sigma]*d[s2, \[Epsilon]]*(9*Pi*(5 - 14*\[Sigma]^2 + 9*\[Sigma]^4)*d[s2, s2] - 64*Sqrt[-1 + \[Sigma]^2]*(-1 + 2*\[Sigma]^2)*d[b, s2]*d[s2, v1] + 3*Pi*(-4*(-3 + 5*\[Sigma]^2)*d[s2, v1]^2 + 5*(5 - 9*\[Sigma]^2)*d[s2, \[Epsilon]]^2)))/
      (2*(-1 + \[Sigma]^2)^(5/2)) + (3*Pi*(15 - 117*\[Sigma]^2 + 197*\[Sigma]^4 - 95*\[Sigma]^6)*d[s2, s2] + 64*Sqrt[-1 + \[Sigma]^2]*(1 - 8*\[Sigma]^2 + 8*\[Sigma]^4)*d[b, s2]*d[s2, v1] + 9*Pi*(4*(1 - 6*\[Sigma]^2 + 5*\[Sigma]^4)*d[s2, v1]^2 + (15 - 102*\[Sigma]^2 + 95*\[Sigma]^4)*d[s2, \[Epsilon]]^2))/(32*(-1 + \[Sigma]^2)^(5/2)) + 
     (15*Pi*(-1 + \[Sigma]^2)^2*(35 - 250*\[Sigma]^2 + 239*\[Sigma]^4)*d[s2, s2]^2 + 1024*Sqrt[-1 + \[Sigma]^2]*(1 - 8*\[Sigma]^2 + 8*\[Sigma]^4)*d[b, s2]*d[s2, v1]*(d[s2, v1]^2 + 6*d[s2, \[Epsilon]]^2) - 2*(-1 + \[Sigma]^2)*d[s2, s2]*(512*Sqrt[-1 + \[Sigma]^2]*(1 - 8*\[Sigma]^2 + 8*\[Sigma]^4)*d[b, s2]*d[s2, v1] + 30*Pi*(15 - 102*\[Sigma]^2 + 95*\[Sigma]^4)*d[s2, v1]^2 + 
         75*Pi*(35 - 250*\[Sigma]^2 + 239*\[Sigma]^4)*d[s2, \[Epsilon]]^2) + 5*Pi*(72*(1 - 6*\[Sigma]^2 + 5*\[Sigma]^4)*d[s2, v1]^4 + 60*(15 - 102*\[Sigma]^2 + 95*\[Sigma]^4)*d[s2, v1]^2*d[s2, \[Epsilon]]^2 + 35*(35 - 250*\[Sigma]^2 + 239*\[Sigma]^4)*d[s2, \[Epsilon]]^4))/(256*(-1 + \[Sigma]^2)^(7/2))) + 
   ((-2*(1 - 2*\[Sigma]^2)^2)/(-1 + \[Sigma]^2)^2 + (8*\[Sigma]*(-1 + 2*\[Sigma]^2)*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^2 + (16*\[Sigma]*(-1 + 2*\[Sigma]^2)*d[s2, \[Epsilon]]*((-1 + \[Sigma]^2)*d[b, s2]^2 - 2*(-1 + \[Sigma]^2)*d[s2, s2] + 2*d[s2, v1]^2 + 3*d[s2, \[Epsilon]]^2))/(-1 + \[Sigma]^2)^3 - 
     (4*(2*\[Sigma]^2*(-1 + \[Sigma]^2)^2*d[b, s2]^2 - (1 - 2*\[Sigma]^2)^2*(-1 + \[Sigma]^2)*d[s2, s2] + d[s2, v1]^2 - 4*\[Sigma]^2*d[s2, v1]^2 + 4*\[Sigma]^4*d[s2, v1]^2 + 2*d[s2, \[Epsilon]]^2 - 10*\[Sigma]^2*d[s2, \[Epsilon]]^2 + 10*\[Sigma]^4*d[s2, \[Epsilon]]^2))/(-1 + \[Sigma]^2)^3 + 
     (-6*(1 - 3*\[Sigma]^2 + 2*\[Sigma]^4)^2*d[s2, s2]^2 - 6*d[s2, v1]^4 + 24*\[Sigma]^2*d[s2, v1]^4 - 24*\[Sigma]^4*d[s2, v1]^4 - 40*d[s2, v1]^2*d[s2, \[Epsilon]]^2 + 208*\[Sigma]^2*d[s2, v1]^2*d[s2, \[Epsilon]]^2 - 208*\[Sigma]^4*d[s2, v1]^2*d[s2, \[Epsilon]]^2 - 40*d[s2, \[Epsilon]]^4 + 224*\[Sigma]^2*d[s2, \[Epsilon]]^4 - 224*\[Sigma]^4*d[s2, \[Epsilon]]^4 + 
       8*(-1 + \[Sigma]^2)*d[b, s2]^2*(2*\[Sigma]^2*(-1 + \[Sigma]^2)^2*d[s2, s2] - 2*\[Sigma]^2*(-1 + \[Sigma]^2)*d[s2, v1]^2 + (-1 + 12*\[Sigma]^2 - 12*\[Sigma]^4)*d[s2, \[Epsilon]]^2) + 4*(-1 + \[Sigma]^2)*d[s2, s2]*(3*(1 - 2*\[Sigma]^2)^2*d[s2, v1]^2 + 2*(5 - 26*\[Sigma]^2 + 26*\[Sigma]^4)*d[s2, \[Epsilon]]^2))/(-1 + \[Sigma]^2)^4)*(v1[\[Mu]] - \[Sigma]*v2[\[Mu]]) + 
   (-((Pi*\[Sigma]*(-3 + 5*\[Sigma]^2)*d[b, s2])/(-1 + \[Sigma]^2)^(3/2)) + (8*\[Sigma]*(-1 + 2*\[Sigma]^2)*d[s2, v1])/(-1 + \[Sigma]^2)^2 + (3*(Pi*(-15 + 117*\[Sigma]^2 - 197*\[Sigma]^4 + 95*\[Sigma]^6)*d[b, s2] - 32*Sqrt[-1 + \[Sigma]^2]*(1 - 8*\[Sigma]^2 + 8*\[Sigma]^4)*d[s2, v1])*d[s2, \[Epsilon]])/(16*(-1 + \[Sigma]^2)^(7/2)) - 
     (16*\[Sigma]*(-1 + 2*\[Sigma]^2)*d[s2, v1]*((-1 + \[Sigma]^2)*d[s2, s2] - d[s2, v1]^2 - 4*d[s2, \[Epsilon]]^2))/(-1 + \[Sigma]^2)^3 + (3*Pi*\[Sigma]*d[b, s2]*(3*(5 - 14*\[Sigma]^2 + 9*\[Sigma]^4)*d[s2, s2] - 4*(-3 + 5*\[Sigma]^2)*d[s2, v1]^2 + 15*(5 - 9*\[Sigma]^2)*d[s2, \[Epsilon]]^2))/(8*(-1 + \[Sigma]^2)^(5/2)) + 
     (5*d[s2, \[Epsilon]]*((256*(1 - 8*\[Sigma]^2 + 8*\[Sigma]^4)*d[s2, v1]*((-1 + \[Sigma]^2)*d[s2, s2] - d[s2, v1]^2 - 2*d[s2, \[Epsilon]]^2))/(-1 + \[Sigma]^2)^4 + (Pi*d[b, s2]*(-3*(-35 + 285*\[Sigma]^2 - 489*\[Sigma]^4 + 239*\[Sigma]^6)*d[s2, s2] + 6*(15 - 102*\[Sigma]^2 + 95*\[Sigma]^4)*d[s2, v1]^2 + 7*(35 - 250*\[Sigma]^2 + 239*\[Sigma]^4)*d[s2, \[Epsilon]]^2))/(-1 + \[Sigma]^2)^(7/2)))/64)*
    \[Epsilon][\[Mu]]))/mb^2;


\[CapitalDelta]v1[2,1][\[Mu]] = (M^2*(b[\[Mu]]*((3*Pi*\[Sigma]*(3 - 5*\[Sigma]^2)*d[s1, \[Epsilon]])/(2*(-1 + \[Sigma]^2)^(3/2)) + (3*Pi*(3 - 24*\[Sigma]^2 + 41*\[Sigma]^4 - 20*\[Sigma]^6)*d[s1, s2] - 8*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(-3 + 4*\[Sigma]^2)*d[b, s2]*d[s1, v2] + 8*Sqrt[-1 + \[Sigma]^2]*d[b, s1]*d[s2, v1] - 64*\[Sigma]^2*Sqrt[-1 + \[Sigma]^2]*d[b, s1]*d[s2, v1] + 
       64*\[Sigma]^4*Sqrt[-1 + \[Sigma]^2]*d[b, s1]*d[s2, v1] - 18*Pi*\[Sigma]*d[s1, v2]*d[s2, v1] + 78*Pi*\[Sigma]^3*d[s1, v2]*d[s2, v1] - 60*Pi*\[Sigma]^5*d[s1, v2]*d[s2, v1] + 27*Pi*d[s1, \[Epsilon]]*d[s2, \[Epsilon]] - 189*Pi*\[Sigma]^2*d[s1, \[Epsilon]]*d[s2, \[Epsilon]] + 180*Pi*\[Sigma]^4*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(4*(-1 + \[Sigma]^2)^(5/2)) + 
     (2*(3*Pi*\[Sigma]*(51 - 146*\[Sigma]^2 + 95*\[Sigma]^4)*d[s1, s2] + 32*Sqrt[-1 + \[Sigma]^2]*(-1 + 4*\[Sigma]^2)*d[b, s2]*d[s1, v2] + (-128*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(-1 + 2*\[Sigma]^2)*d[b, s1] + 3*Pi*(3 - 66*\[Sigma]^2 + 95*\[Sigma]^4)*d[s1, v2])*d[s2, v1])*d[s2, \[Epsilon]] + 
       \[Sigma]*d[s1, \[Epsilon]]*(3*Pi*(51 - 146*\[Sigma]^2 + 95*\[Sigma]^4)*d[s2, s2] - 256*Sqrt[-1 + \[Sigma]^2]*(-1 + 2*\[Sigma]^2)*d[b, s2]*d[s2, v1] + 3*Pi*((36 - 60*\[Sigma]^2)*d[s2, v1]^2 + 5*(51 - 95*\[Sigma]^2)*d[s2, \[Epsilon]]^2)))/(8*(-1 + \[Sigma]^2)^(5/2)) + 
     (128*Sqrt[-1 + \[Sigma]^2]*d[b, s1]*d[s2, s2]*d[s2, v1] - 1152*\[Sigma]^2*Sqrt[-1 + \[Sigma]^2]*d[b, s1]*d[s2, s2]*d[s2, v1] + 2048*\[Sigma]^4*Sqrt[-1 + \[Sigma]^2]*d[b, s1]*d[s2, s2]*d[s2, v1] - 1024*\[Sigma]^6*Sqrt[-1 + \[Sigma]^2]*d[b, s1]*d[s2, s2]*d[s2, v1] - 360*Pi*\[Sigma]*d[s1, v2]*d[s2, s2]*d[s2, v1] + 
       2220*Pi*\[Sigma]^3*d[s1, v2]*d[s2, s2]*d[s2, v1] - 3480*Pi*\[Sigma]^5*d[s1, v2]*d[s2, s2]*d[s2, v1] + 1620*Pi*\[Sigma]^7*d[s1, v2]*d[s2, s2]*d[s2, v1] + 128*Sqrt[-1 + \[Sigma]^2]*d[b, s1]*d[s2, v1]^3 - 1024*\[Sigma]^2*Sqrt[-1 + \[Sigma]^2]*d[b, s1]*d[s2, v1]^3 + 1024*\[Sigma]^4*Sqrt[-1 + \[Sigma]^2]*d[b, s1]*d[s2, v1]^3 - 
       360*Pi*\[Sigma]*d[s1, v2]*d[s2, v1]^3 + 1560*Pi*\[Sigma]^3*d[s1, v2]*d[s2, v1]^3 - 1200*Pi*\[Sigma]^5*d[s1, v2]*d[s2, v1]^3 + 1125*Pi*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, \[Epsilon]] - 9450*Pi*\[Sigma]^2*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, \[Epsilon]] + 16425*Pi*\[Sigma]^4*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, \[Epsilon]] - 8100*Pi*\[Sigma]^6*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, \[Epsilon]] + 
       900*Pi*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]] - 6300*Pi*\[Sigma]^2*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]] + 6000*Pi*\[Sigma]^4*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]] + 768*Sqrt[-1 + \[Sigma]^2]*d[b, s1]*d[s2, v1]*d[s2, \[Epsilon]]^2 - 6144*\[Sigma]^2*Sqrt[-1 + \[Sigma]^2]*d[b, s1]*d[s2, v1]*d[s2, \[Epsilon]]^2 + 
       6144*\[Sigma]^4*Sqrt[-1 + \[Sigma]^2]*d[b, s1]*d[s2, v1]*d[s2, \[Epsilon]]^2 - 1800*Pi*\[Sigma]*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^2 + 9300*Pi*\[Sigma]^3*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^2 - 8100*Pi*\[Sigma]^5*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^2 + 2625*Pi*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^3 - 19425*Pi*\[Sigma]^2*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^3 + 
       18900*Pi*\[Sigma]^4*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^3 + 128*Sqrt[-1 + \[Sigma]^2]*d[b, s2]*(12*(1 - 8*\[Sigma]^2 + 8*\[Sigma]^4)*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]] + \[Sigma]*d[s1, v2]*((3 - 7*\[Sigma]^2 + 4*\[Sigma]^4)*d[s2, s2] + (1 + 12*\[Sigma]^2 - 16*\[Sigma]^4)*d[s2, v1]^2 + 6*(3 - 4*\[Sigma]^2)*d[s2, \[Epsilon]]^2)) + 
       (-1 + \[Sigma]^2)*d[s1, s2]*(45*Pi*(-5 + 42*\[Sigma]^2 - 73*\[Sigma]^4 + 36*\[Sigma]^6)*d[s2, s2] - 256*Sqrt[-1 + \[Sigma]^2]*(1 - 8*\[Sigma]^2 + 8*\[Sigma]^4)*d[b, s2]*d[s2, v1] - 15*Pi*(4*(3 - 21*\[Sigma]^2 + 20*\[Sigma]^4)*d[s2, v1]^2 + 15*(5 - 37*\[Sigma]^2 + 36*\[Sigma]^4)*d[s2, \[Epsilon]]^2)))/(32*(-1 + \[Sigma]^2)^(7/2)) + 
     (-3*\[Sigma]*d[s1, \[Epsilon]]*(15*Pi*(-1 + \[Sigma]^2)^2*(-125 + 239*\[Sigma]^2)*d[s2, s2]^2 + 4096*Sqrt[-1 + \[Sigma]^2]*(-1 + 2*\[Sigma]^2)*d[b, s2]*d[s2, v1]*(d[s2, v1]^2 + 8*d[s2, \[Epsilon]]^2) + 15*Pi*(24*(-3 + 5*\[Sigma]^2)*d[s2, v1]^4 + 28*(-51 + 95*\[Sigma]^2)*d[s2, v1]^2*d[s2, \[Epsilon]]^2 + 21*(-125 + 239*\[Sigma]^2)*d[s2, \[Epsilon]]^4) - 
         2*(-1 + \[Sigma]^2)*d[s2, s2]*(2048*Sqrt[-1 + \[Sigma]^2]*(-1 + 2*\[Sigma]^2)*d[b, s2]*d[s2, v1] + 15*Pi*(2*(-51 + 95*\[Sigma]^2)*d[s2, v1]^2 + 7*(-125 + 239*\[Sigma]^2)*d[s2, \[Epsilon]]^2))) + 
       4*d[s2, \[Epsilon]]*(-256*Sqrt[-1 + \[Sigma]^2]*d[b, s2]*d[s1, v2]*(3*(1 - 5*\[Sigma]^2 + 4*\[Sigma]^4)*d[s2, s2] + (3 + 12*\[Sigma]^2 - 48*\[Sigma]^4)*d[s2, v1]^2 + 8*(1 - 4*\[Sigma]^2)*d[s2, \[Epsilon]]^2) - 3*\[Sigma]*(-1 + \[Sigma]^2)*d[s1, s2]*(15*Pi*(125 - 364*\[Sigma]^2 + 239*\[Sigma]^4)*d[s2, s2] - 2048*Sqrt[-1 + \[Sigma]^2]*(-1 + 2*\[Sigma]^2)*d[b, s2]*d[s2, v1] + 
           5*Pi*(-6*(-51 + 95*\[Sigma]^2)*d[s2, v1]^2 + 7*(125 - 239*\[Sigma]^2)*d[s2, \[Epsilon]]^2)) + d[s2, v1]*(1024*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(-1 + 2*\[Sigma]^2)*d[b, s1]*(3*(-1 + \[Sigma]^2)*d[s2, s2] - 3*d[s2, v1]^2 - 8*d[s2, \[Epsilon]]^2) - 
           15*Pi*d[s1, v2]*(3*(-5 + 153*\[Sigma]^2 - 387*\[Sigma]^4 + 239*\[Sigma]^6)*d[s2, s2] - 6*(3 - 66*\[Sigma]^2 + 95*\[Sigma]^4)*d[s2, v1]^2 - 7*(5 - 148*\[Sigma]^2 + 239*\[Sigma]^4)*d[s2, \[Epsilon]]^2))))/(128*(-1 + \[Sigma]^2)^(7/2))) + 
   ((8*\[Sigma]*(-1 + 2*\[Sigma]^2)*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^2 - (8*(2*\[Sigma]^2*(-1 + \[Sigma]^2)^2*d[b, s1]*d[b, s2] - (1 - 2*\[Sigma]^2)^2*(-1 + \[Sigma]^2)*d[s1, s2] - \[Sigma]*d[s1, v2]*d[s2, v1] + 4*\[Sigma]^3*d[s1, v2]*d[s2, v1] - 4*\[Sigma]^5*d[s1, v2]*d[s2, v1] + 2*d[s1, \[Epsilon]]*d[s2, \[Epsilon]] - 10*\[Sigma]^2*d[s1, \[Epsilon]]*d[s2, \[Epsilon]] + 10*\[Sigma]^4*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]))/
      (-1 + \[Sigma]^2)^3 + (16*\[Sigma]*(-1 + 2*\[Sigma]^2)*((-1 + \[Sigma]^2)*d[b, s2]^2*d[s1, \[Epsilon]] + 2*(-1 + \[Sigma]^2)*d[b, s1]*d[b, s2]*d[s2, \[Epsilon]] - 4*((-1 + \[Sigma]^2)*d[s1, s2] + \[Sigma]*d[s1, v2]*d[s2, v1])*d[s2, \[Epsilon]] + d[s1, \[Epsilon]]*(-2*(-1 + \[Sigma]^2)*d[s2, s2] + 2*d[s2, v1]^2 + 9*d[s2, \[Epsilon]]^2)))/(-1 + \[Sigma]^2)^3 + 
     (8*(3*\[Sigma]*d[s1, v2]*d[s2, s2]*d[s2, v1] - 15*\[Sigma]^3*d[s1, v2]*d[s2, s2]*d[s2, v1] + 24*\[Sigma]^5*d[s1, v2]*d[s2, s2]*d[s2, v1] - 12*\[Sigma]^7*d[s1, v2]*d[s2, s2]*d[s2, v1] + 3*\[Sigma]*d[s1, v2]*d[s2, v1]^3 - 12*\[Sigma]^3*d[s1, v2]*d[s2, v1]^3 + 12*\[Sigma]^5*d[s1, v2]*d[s2, v1]^3 - 10*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, \[Epsilon]] + 
        62*\[Sigma]^2*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, \[Epsilon]] - 104*\[Sigma]^4*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, \[Epsilon]] + 52*\[Sigma]^6*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, \[Epsilon]] - 10*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]] + 52*\[Sigma]^2*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]] - 52*\[Sigma]^4*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]] + 10*\[Sigma]*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^2 - 
        52*\[Sigma]^3*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^2 + 52*\[Sigma]^5*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^2 - 20*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^3 + 112*\[Sigma]^2*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^3 - 112*\[Sigma]^4*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^3 + 
        2*(-1 + \[Sigma]^2)*d[b, s2]^2*(2*\[Sigma]^2*(-1 + \[Sigma]^2)^2*d[s1, s2] + 2*\[Sigma]^3*(-1 + \[Sigma]^2)*d[s1, v2]*d[s2, v1] + (-1 + 12*\[Sigma]^2 - 12*\[Sigma]^4)*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]) + 2*(-1 + \[Sigma]^2)*d[b, s1]*d[b, s2]*(2*\[Sigma]^2*(-1 + \[Sigma]^2)^2*d[s2, s2] - 2*\[Sigma]^2*(-1 + \[Sigma]^2)*d[s2, v1]^2 + (-1 + 12*\[Sigma]^2 - 12*\[Sigma]^4)*d[s2, \[Epsilon]]^2) - 
        (-1 + \[Sigma]^2)*d[s1, s2]*(3*(1 - 2*\[Sigma]^2)^2*(-1 + \[Sigma]^2)*d[s2, s2] - 3*(1 - 2*\[Sigma]^2)^2*d[s2, v1]^2 - 2*(5 - 26*\[Sigma]^2 + 26*\[Sigma]^4)*d[s2, \[Epsilon]]^2)))/(-1 + \[Sigma]^2)^4 - 
     (8*\[Sigma]*(-1 + 2*\[Sigma]^2)*(-4*((-1 + \[Sigma]^2)*d[s1, s2] + \[Sigma]*d[s1, v2]*d[s2, v1])*d[s2, \[Epsilon]]*(9*(-1 + \[Sigma]^2)*d[s2, s2] - 9*d[s2, v1]^2 - 19*d[s2, \[Epsilon]]^2) + 4*(-1 + \[Sigma]^2)*d[b, s1]*d[b, s2]*d[s2, \[Epsilon]]*(3*(-1 + \[Sigma]^2)*d[s2, s2] - 3*d[s2, v1]^2 - 8*d[s2, \[Epsilon]]^2) + 
        6*(-1 + \[Sigma]^2)*d[b, s2]^2*(2*((-1 + \[Sigma]^2)*d[s1, s2] + \[Sigma]*d[s1, v2]*d[s2, v1])*d[s2, \[Epsilon]] + d[s1, \[Epsilon]]*((-1 + \[Sigma]^2)*d[s2, s2] - d[s2, v1]^2 - 8*d[s2, \[Epsilon]]^2)) - d[s1, \[Epsilon]]*(9*(-1 + \[Sigma]^2)^2*d[s2, s2]^2 + 9*d[s2, v1]^4 + 114*d[s2, v1]^2*d[s2, \[Epsilon]]^2 + 160*d[s2, \[Epsilon]]^4 - 
          6*(-1 + \[Sigma]^2)*d[s2, s2]*(3*d[s2, v1]^2 + 19*d[s2, \[Epsilon]]^2))))/(-1 + \[Sigma]^2)^4)*(v1[\[Mu]] - \[Sigma]*v2[\[Mu]]) + ((-3*Pi*\[Sigma]*(-3 + 5*\[Sigma]^2)*d[b, s1])/(4*(-1 + \[Sigma]^2)^(3/2)) + (2*(1 - 4*\[Sigma]^2)*d[s1, v2])/(-1 + \[Sigma]^2)^2 + 
     (3*(Pi*(-3 + 24*\[Sigma]^2 - 41*\[Sigma]^4 + 20*\[Sigma]^6)*d[b, s2]*d[s1, \[Epsilon]] - 8*Sqrt[-1 + \[Sigma]^2]*(1 - 8*\[Sigma]^2 + 8*\[Sigma]^4)*d[s1, \[Epsilon]]*d[s2, v1] + (Pi*(-3 + 24*\[Sigma]^2 - 41*\[Sigma]^4 + 20*\[Sigma]^6)*d[b, s1] + 8*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(-3 + 4*\[Sigma]^2)*d[s1, v2])*d[s2, \[Epsilon]]))/(4*(-1 + \[Sigma]^2)^(7/2)) + 
     (3*Pi*d[b, s2]*(\[Sigma]*(51 - 146*\[Sigma]^2 + 95*\[Sigma]^4)*d[s1, s2] + (3 - 66*\[Sigma]^2 + 95*\[Sigma]^4)*d[s1, v2]*d[s2, v1] + 5*\[Sigma]*(51 - 95*\[Sigma]^2)*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]))/(16*(-1 + \[Sigma]^2)^(5/2)) + (3*Pi*\[Sigma]*d[b, s1]*((51 - 146*\[Sigma]^2 + 95*\[Sigma]^4)*d[s2, s2] + (36 - 60*\[Sigma]^2)*d[s2, v1]^2 + 5*(51 - 95*\[Sigma]^2)*d[s2, \[Epsilon]]^2))/
      (32*(-1 + \[Sigma]^2)^(5/2)) + (4*(-8*\[Sigma]*(-1 + 2*\[Sigma]^2)*d[s2, v1]*((-1 + \[Sigma]^2)*d[s1, s2] - 4*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]) + d[s1, v2]*((1 - 5*\[Sigma]^2 + 4*\[Sigma]^4)*d[s2, s2] + (1 + 4*\[Sigma]^2 - 16*\[Sigma]^4)*d[s2, v1]^2 + 4*(1 - 4*\[Sigma]^2)*d[s2, \[Epsilon]]^2)))/(-1 + \[Sigma]^2)^3 - 
     (15*Pi*\[Sigma]*d[b, s1]*((-1 + \[Sigma]^2)^2*(-125 + 239*\[Sigma]^2)*d[s2, s2]^2 + 24*(-3 + 5*\[Sigma]^2)*d[s2, v1]^4 + 28*(-51 + 95*\[Sigma]^2)*d[s2, v1]^2*d[s2, \[Epsilon]]^2 + 21*(-125 + 239*\[Sigma]^2)*d[s2, \[Epsilon]]^4 - 2*(-1 + \[Sigma]^2)*d[s2, s2]*(2*(-51 + 95*\[Sigma]^2)*d[s2, v1]^2 + 7*(-125 + 239*\[Sigma]^2)*d[s2, \[Epsilon]]^2)))/(256*(-1 + \[Sigma]^2)^(7/2)) - 
     (15*Pi*d[b, s2]*(-7*\[Sigma]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]*((125 - 364*\[Sigma]^2 + 239*\[Sigma]^4)*d[s2, s2] - 2*(-51 + 95*\[Sigma]^2)*d[s2, v1]^2 + 3*(125 - 239*\[Sigma]^2)*d[s2, \[Epsilon]]^2) + \[Sigma]*(-1 + \[Sigma]^2)*d[s1, s2]*((125 - 364*\[Sigma]^2 + 239*\[Sigma]^4)*d[s2, s2] - 2*(-51 + 95*\[Sigma]^2)*d[s2, v1]^2 + 7*(125 - 239*\[Sigma]^2)*d[s2, \[Epsilon]]^2) - 
        d[s1, v2]*d[s2, v1]*((5 - 153*\[Sigma]^2 + 387*\[Sigma]^4 - 239*\[Sigma]^6)*d[s2, s2] + 2*(3 - 66*\[Sigma]^2 + 95*\[Sigma]^4)*d[s2, v1]^2 + 7*(5 - 148*\[Sigma]^2 + 239*\[Sigma]^4)*d[s2, \[Epsilon]]^2)))/(64*(-1 + \[Sigma]^2)^(7/2)) + 
     (6*(16*\[Sigma]*(-1 + 2*\[Sigma]^2)*d[s2, v1]*((-1 + \[Sigma]^2)*d[s1, s2]*((-1 + \[Sigma]^2)*d[s2, s2] - d[s2, v1]^2 - 6*d[s2, \[Epsilon]]^2) + 2*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]*(-3*(-1 + \[Sigma]^2)*d[s2, s2] + 3*d[s2, v1]^2 + 8*d[s2, \[Epsilon]]^2)) + 
        d[s1, v2]*(-((-1 + \[Sigma]^2)^2*(-1 + 4*\[Sigma]^2)*d[s2, s2]^2) + (1 + 12*\[Sigma]^2 - 32*\[Sigma]^4)*d[s2, v1]^4 + 12*(1 + 4*\[Sigma]^2 - 16*\[Sigma]^4)*d[s2, v1]^2*d[s2, \[Epsilon]]^2 + 16*(1 - 4*\[Sigma]^2)*d[s2, \[Epsilon]]^4 + 2*(-1 + \[Sigma]^2)*d[s2, s2]*((-1 - 4*\[Sigma]^2 + 16*\[Sigma]^4)*d[s2, v1]^2 + 6*(-1 + 4*\[Sigma]^2)*d[s2, \[Epsilon]]^2))))/(-1 + \[Sigma]^2)^4 - 
     (5*(-128*Sqrt[-1 + \[Sigma]^2]*(1 - 8*\[Sigma]^2 + 8*\[Sigma]^4)*d[s1, \[Epsilon]]*d[s2, v1]*((-1 + \[Sigma]^2)*d[s2, s2] - d[s2, v1]^2 - 6*d[s2, \[Epsilon]]^2) + 3*Pi*(-1 + \[Sigma]^2)*d[b, s2]*(2*(3*(-5 + 42*\[Sigma]^2 - 73*\[Sigma]^4 + 36*\[Sigma]^6)*d[s1, s2] + 4*\[Sigma]*(6 - 31*\[Sigma]^2 + 27*\[Sigma]^4)*d[s1, v2]*d[s2, v1])*d[s2, \[Epsilon]] + 
          d[s1, \[Epsilon]]*(3*(-5 + 42*\[Sigma]^2 - 73*\[Sigma]^4 + 36*\[Sigma]^6)*d[s2, s2] - 4*(3 - 21*\[Sigma]^2 + 20*\[Sigma]^4)*d[s2, v1]^2 - 21*(5 - 37*\[Sigma]^2 + 36*\[Sigma]^4)*d[s2, \[Epsilon]]^2)) + 
        d[s2, \[Epsilon]]*(3*Pi*(-1 + \[Sigma]^2)*d[b, s1]*(3*(-5 + 42*\[Sigma]^2 - 73*\[Sigma]^4 + 36*\[Sigma]^6)*d[s2, s2] - 4*(3 - 21*\[Sigma]^2 + 20*\[Sigma]^4)*d[s2, v1]^2 - 7*(5 - 37*\[Sigma]^2 + 36*\[Sigma]^4)*d[s2, \[Epsilon]]^2) - 128*Sqrt[-1 + \[Sigma]^2]*(2*(-1 + 9*\[Sigma]^2 - 16*\[Sigma]^4 + 8*\[Sigma]^6)*d[s1, s2]*d[s2, v1] - 
            \[Sigma]*d[s1, v2]*((3 - 7*\[Sigma]^2 + 4*\[Sigma]^4)*d[s2, s2] + (1 + 12*\[Sigma]^2 - 16*\[Sigma]^4)*d[s2, v1]^2 + 2*(3 - 4*\[Sigma]^2)*d[s2, \[Epsilon]]^2)))))/(32*(-1 + \[Sigma]^2)^(9/2)))*\[Epsilon][\[Mu]]))/mb^2;


(* ::Subsection::Closed:: *)
(*3PM*)


\[CapitalDelta]v1[3,0][\[Mu]] = (M^3*(b[\[Mu]]*((-2 + 32*\[Sigma]^2 - 64*\[Sigma]^4 + 32*\[Sigma]^6)/(-1 + \[Sigma]^2)^(5/2) - (4*(-1 + 2*\[Sigma]^2)^3*d[b, s2]^2*d[s2, s2])/(-1 + \[Sigma]^2)^(5/2) + (2*(-5 + 108*\[Sigma]^2 - 264*\[Sigma]^4 + 160*\[Sigma]^6)*d[s2, s2]^2)/(-1 + \[Sigma]^2)^(5/2) - (Pi*(-69 + 1140*\[Sigma]^2 - 2825*\[Sigma]^4 + 1778*\[Sigma]^6)*d[b, s2]*d[s2, s2]*d[s2, v1])/(16*(-1 + \[Sigma]^2)^3) + 
     (4*(-1 + 2*\[Sigma]^2)^3*d[b, s2]^2*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(7/2) - (8*(-1 + 27*\[Sigma]^2 - 60*\[Sigma]^4 + 32*\[Sigma]^6)*d[s2, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(7/2) + (5*Pi*(3 - 45*\[Sigma]^2 + 70*\[Sigma]^4)*d[b, s2]*d[s2, v1]^3)/(4*(-1 + \[Sigma]^2)^3) - (2*(-1 - 24*\[Sigma]^4 + 32*\[Sigma]^6)*d[s2, v1]^4)/(-1 + \[Sigma]^2)^(9/2) - 
     (4*\[Sigma]*(13 - 52*\[Sigma]^2 + 40*\[Sigma]^4)*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(5/2) + (16*(-1 + 12*\[Sigma]^2 - 30*\[Sigma]^4 + 20*\[Sigma]^6)*d[b, s2]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(7/2) - (8*(-21 + 346*\[Sigma]^2 - 822*\[Sigma]^4 + 500*\[Sigma]^6)*d[s2, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(7/2) + 
     (Pi*(-501 + 8052*\[Sigma]^2 - 19865*\[Sigma]^4 + 12530*\[Sigma]^6)*d[b, s2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(16*(-1 + \[Sigma]^2)^4) + (16*(-6 + 92*\[Sigma]^2 - 195*\[Sigma]^4 + 106*\[Sigma]^6)*d[s2, v1]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(9/2) + (16*(-15 + 236*\[Sigma]^2 - 558*\[Sigma]^4 + 340*\[Sigma]^6)*d[s2, \[Epsilon]]^4)/(-1 + \[Sigma]^2)^(9/2) - 
     (\[Sigma]*d[s2, \[Epsilon]]*(64*(-3 + 17*\[Sigma]^2 - 28*\[Sigma]^4 + 14*\[Sigma]^6)*d[b, s2]^2 + 3*Pi*Sqrt[-1 + \[Sigma]^2]*(189 - 890*\[Sigma]^2 + 805*\[Sigma]^4)*d[b, s2]*d[s2, v1] + 32*(-10*(-9 + 49*\[Sigma]^2 - 74*\[Sigma]^4 + 34*\[Sigma]^6)*d[s2, s2] + 5*(9 - 32*\[Sigma]^2 + 20*\[Sigma]^4)*d[s2, v1]^2 + 2*(93 - 410*\[Sigma]^2 + 350*\[Sigma]^4)*d[s2, \[Epsilon]]^2)))/(12*(-1 + \[Sigma]^2)^(7/2)) + 
     (8*(-1 + \[Sigma]^2)*(-1 + 2*\[Sigma]^2)^3*d[b, s2]^2 + 3*Pi*Sqrt[-1 + \[Sigma]^2]*(-3 + 48*\[Sigma]^2 - 115*\[Sigma]^4 + 70*\[Sigma]^6)*d[b, s2]*d[s2, v1] - 8*(2*(2 - 41*\[Sigma]^2 + 129*\[Sigma]^4 - 142*\[Sigma]^6 + 52*\[Sigma]^8)*d[s2, s2] + (1 - 24*\[Sigma]^2 + 36*\[Sigma]^4 - 8*\[Sigma]^6)*d[s2, v1]^2 + 2*(11 - 168*\[Sigma]^2 + 378*\[Sigma]^4 - 220*\[Sigma]^6)*d[s2, \[Epsilon]]^2))/
      (6*(-1 + \[Sigma]^2)^(7/2))) + ((-3*Pi*(1 - 7*\[Sigma]^2 + 10*\[Sigma]^4))/(2*(-1 + \[Sigma]^2)^2) + (Pi*\[Sigma]*(15 - 62*\[Sigma]^2 + 55*\[Sigma]^4)*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^3 + (4*(-1 + 2*\[Sigma]^2)*d[b, s2]*d[s2, v1]*(3*(-1 + \[Sigma]^2)*d[s2, s2] - 3*d[s2, v1]^2 - 8*d[s2, \[Epsilon]]^2))/(-1 + \[Sigma]^2)^(9/2) + 
     (\[Sigma]*d[s2, \[Epsilon]]*((2*Pi*(93 - 482*\[Sigma]^2 + 445*\[Sigma]^4)*d[b, s2]^2)/(-1 + \[Sigma]^2)^3 - (Pi*(573 - 2458*\[Sigma]^2 + 2261*\[Sigma]^4)*d[s2, s2])/(-1 + \[Sigma]^2)^3 + (128*d[b, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(7/2) + (4*Pi*(123 - 514*\[Sigma]^2 + 455*\[Sigma]^4)*d[s2, v1]^2)/(-1 + \[Sigma]^2)^4 + 
        (Pi*(1023 - 4478*\[Sigma]^2 + 4135*\[Sigma]^4)*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^4))/8 + (Pi*d[b, s2]^2*(2*\[Sigma]^2*(-1 + \[Sigma]^2)^2*(-69 + 121*\[Sigma]^2)*d[s2, s2] - 40*\[Sigma]^2*(3 - 8*\[Sigma]^2 + 5*\[Sigma]^4)*d[s2, v1]^2 + (45 - 1038*\[Sigma]^2 + 2669*\[Sigma]^4 - 1700*\[Sigma]^6)*d[s2, \[Epsilon]]^2))/(4*(-1 + \[Sigma]^2)^4) + 
     ((-64*Pi*\[Sigma]^2*(-3 + 5*\[Sigma]^2)*d[b, s2]^2)/(-1 + \[Sigma]^2)^2 + (3*Pi*(-23 + 196*\[Sigma]^2 - 435*\[Sigma]^4 + 270*\[Sigma]^6)*d[s2, s2])/(-1 + \[Sigma]^2)^3 - (64*(-1 + 2*\[Sigma]^2)*d[b, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(7/2) - (60*Pi*(1 - 7*\[Sigma]^2 + 10*\[Sigma]^4)*d[s2, v1]^2)/(-1 + \[Sigma]^2)^3 - 
       (Pi*(-183 + 1956*\[Sigma]^2 - 4531*\[Sigma]^4 + 2830*\[Sigma]^6)*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^4)/16 - (Pi*(3*(-1 + \[Sigma]^2)^2*(-359 + 3168*\[Sigma]^2 - 7175*\[Sigma]^4 + 4550*\[Sigma]^6)*d[s2, s2]^2 + 840*(-1 + 8*\[Sigma]^2 - 17*\[Sigma]^4 + 10*\[Sigma]^6)*d[s2, v1]^4 + 12*(-641 + 7036*\[Sigma]^2 - 16357*\[Sigma]^4 + 10210*\[Sigma]^6)*d[s2, v1]^2*d[s2, \[Epsilon]]^2 + 
        (-9821 + 118784*\[Sigma]^2 - 285021*\[Sigma]^4 + 181410*\[Sigma]^6)*d[s2, \[Epsilon]]^4 - 6*(-1 + \[Sigma]^2)*d[s2, s2]*(14*(-23 + 196*\[Sigma]^2 - 435*\[Sigma]^4 + 270*\[Sigma]^6)*d[s2, v1]^2 + (-1431 + 16144*\[Sigma]^2 - 38279*\[Sigma]^4 + 24326*\[Sigma]^6)*d[s2, \[Epsilon]]^2)))/(128*(-1 + \[Sigma]^2)^5))*(v1[\[Mu]] - \[Sigma]*v2[\[Mu]]) + 
   ((-4*\[Sigma]*(3 - 12*\[Sigma]^2 + 8*\[Sigma]^4)*d[b, s2])/(-1 + \[Sigma]^2)^(5/2) + (32*\[Sigma]^3*d[b, s2]^3)/(3*(-1 + \[Sigma]^2)^(3/2)) + (Pi*\[Sigma]*(9 - 40*\[Sigma]^2 + 35*\[Sigma]^4)*d[s2, v1])/(-1 + \[Sigma]^2)^3 + (4*(-3 + 42*\[Sigma]^2 - 88*\[Sigma]^4 + 48*\[Sigma]^6)*d[b, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(7/2) - 
     (Pi*(-57 + 876*\[Sigma]^2 - 2125*\[Sigma]^4 + 1330*\[Sigma]^6)*d[s2, v1]*d[s2, \[Epsilon]])/(8*(-1 + \[Sigma]^2)^4) + (8*\[Sigma]*d[b, s2]*(4*(-1 + \[Sigma]^2)^2*(-3 + 11*\[Sigma]^2)*d[s2, s2] + (-3 + 8*\[Sigma]^2 + 4*\[Sigma]^4)*d[s2, v1]^2 - 4*(21 - 89*\[Sigma]^2 + 71*\[Sigma]^4)*d[s2, \[Epsilon]]^2))/(3*(-1 + \[Sigma]^2)^(7/2)) + 
     (Pi*\[Sigma]*d[s2, v1]*((207 - 1175*\[Sigma]^2 + 1857*\[Sigma]^4 - 889*\[Sigma]^6)*d[s2, s2] + 20*(9 - 40*\[Sigma]^2 + 35*\[Sigma]^4)*d[s2, v1]^2 + (1053 - 5020*\[Sigma]^2 + 4655*\[Sigma]^4)*d[s2, \[Epsilon]]^2))/(8*(-1 + \[Sigma]^2)^4) + 
     (d[s2, \[Epsilon]]*((-1024*\[Sigma]^2*(-1 + 2*\[Sigma]^2)*d[b, s2]^3)/(-1 + \[Sigma]^2)^(5/2) - (128*(-11 + 170*\[Sigma]^2 - 384*\[Sigma]^4 + 224*\[Sigma]^6)*d[b, s2]*d[s2, s2])/(-1 + \[Sigma]^2)^(7/2) + (3*Pi*(-313 + 4984*\[Sigma]^2 - 12385*\[Sigma]^4 + 7882*\[Sigma]^6)*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^4 + 
        (128*(-5 + 62*\[Sigma]^2 - 96*\[Sigma]^4 + 32*\[Sigma]^6)*d[b, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(9/2) - (6*Pi*(-141 + 2172*\[Sigma]^2 - 5265*\[Sigma]^4 + 3290*\[Sigma]^6)*d[s2, v1]^3)/(-1 + \[Sigma]^2)^5 + (1024*(4 - 55*\[Sigma]^2 + 78*\[Sigma]^4)*d[b, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(7/2) - 
        (Pi*(-2227 + 35704*\[Sigma]^2 - 89115*\[Sigma]^4 + 56910*\[Sigma]^6)*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5))/32)*\[Epsilon][\[Mu]]))/mb^3;


\[CapitalDelta]v1[3,1][\[Mu]] = (M^3*(b[\[Mu]]*((-8*(-1 + 2*\[Sigma]^2)^3*d[b, s2]^2*d[s1, s2])/(-1 + \[Sigma]^2)^(5/2) - (32*\[Sigma]*(-1 + 3*\[Sigma]^2)*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^(3/2) - (4*(-1 - \[Sigma]^2 + 4*\[Sigma]^4)*d[b, s1]*d[b, s2]*d[s2, s2])/(-1 + \[Sigma]^2)^(5/2) + (8*(-3 + 82*\[Sigma]^2 - 208*\[Sigma]^4 + 128*\[Sigma]^6)*d[s1, s2]*d[s2, s2])/(-1 + \[Sigma]^2)^(5/2) + 
     (3*Pi*\[Sigma]*(49 - 180*\[Sigma]^2 + 135*\[Sigma]^4)*d[b, s2]*d[s1, v2]*d[s2, s2])/(8*(-1 + \[Sigma]^2)^3) - (Pi*(-30 + 507*\[Sigma]^2 - 1270*\[Sigma]^4 + 805*\[Sigma]^6)*d[b, s2]*d[s1, s2]*d[s2, v1])/(4*(-1 + \[Sigma]^2)^3) - (8*\[Sigma]*(-1 + 2*\[Sigma]^2)^3*d[b, s2]^2*d[s1, v2]*d[s2, v1])/(-1 + \[Sigma]^2)^(7/2) - 
     (Pi*(-69 + 1140*\[Sigma]^2 - 2825*\[Sigma]^4 + 1778*\[Sigma]^6)*d[b, s1]*d[s2, s2]*d[s2, v1])/(16*(-1 + \[Sigma]^2)^3) + (16*\[Sigma]*(-9 + 71*\[Sigma]^2 - 128*\[Sigma]^4 + 64*\[Sigma]^6)*d[s1, v2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(7/2) + (4*(-1 - \[Sigma]^2 + 4*\[Sigma]^4)*d[b, s1]*d[b, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(7/2) - 
     (32*\[Sigma]^2*(7 - 16*\[Sigma]^2 + 8*\[Sigma]^4)*d[s1, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(7/2) - (Pi*\[Sigma]*(-3 - 420*\[Sigma]^2 + 805*\[Sigma]^4)*d[b, s2]*d[s1, v2]*d[s2, v1]^2)/(4*(-1 + \[Sigma]^2)^3) + (5*Pi*(3 - 45*\[Sigma]^2 + 70*\[Sigma]^4)*d[b, s1]*d[s2, v1]^3)/(4*(-1 + \[Sigma]^2)^3) - 
     (8*\[Sigma]*(-15 + 88*\[Sigma]^2 - 112*\[Sigma]^4 + 32*\[Sigma]^6)*d[s1, v2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^(9/2) + (8*(-3 + 35*\[Sigma]^2 - 92*\[Sigma]^4 + 64*\[Sigma]^6)*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(7/2) - (16*(-15 + 268*\[Sigma]^2 - 654*\[Sigma]^4 + 404*\[Sigma]^6)*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(7/2) + 
     (Pi*(-219 + 3567*\[Sigma]^2 - 8875*\[Sigma]^4 + 5635*\[Sigma]^6)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]])/(4*(-1 + \[Sigma]^2)^4) + (32*(-3 + 53*\[Sigma]^2 - 111*\[Sigma]^4 + 58*\[Sigma]^6)*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) + (8*(-1 + 9*\[Sigma]^2 - 36*\[Sigma]^4 + 32*\[Sigma]^6)*d[b, s1]*d[b, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(7/2) - 
     (16*(-15 + 268*\[Sigma]^2 - 654*\[Sigma]^4 + 404*\[Sigma]^6)*d[s1, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(7/2) - (3*Pi*\[Sigma]*(349 - 1268*\[Sigma]^2 + 955*\[Sigma]^4)*d[b, s2]*d[s1, v2]*d[s2, \[Epsilon]]^2)/(8*(-1 + \[Sigma]^2)^4) + (Pi*(-501 + 8052*\[Sigma]^2 - 19865*\[Sigma]^4 + 12530*\[Sigma]^6)*d[b, s1]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(16*(-1 + \[Sigma]^2)^4) - 
     (32*\[Sigma]*(-30 + 224*\[Sigma]^2 - 399*\[Sigma]^4 + 202*\[Sigma]^6)*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(9/2) + (64*(-11 + 184*\[Sigma]^2 - 446*\[Sigma]^4 + 276*\[Sigma]^6)*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(9/2) + 
     (192*\[Sigma]*(-1 + \[Sigma]^2)^2*(11 - 52*\[Sigma]^2 + 56*\[Sigma]^4)*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, s2] - 2688*\[Sigma]*(-1 + \[Sigma]^2)^2*(9 - 44*\[Sigma]^2 + 40*\[Sigma]^4)*d[s1, \[Epsilon]]*d[s2, s2]^2 + 3*Pi*\[Sigma]*(-1 + \[Sigma]^2)^(3/2)*(2691 - 13237*\[Sigma]^2 + 12446*\[Sigma]^4)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1] - 
       192*\[Sigma]*(-1 + \[Sigma]^2)*(11 - 52*\[Sigma]^2 + 56*\[Sigma]^4)*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, v1]^2 + 2688*\[Sigma]*(-1 + \[Sigma]^2)*(9 - 40*\[Sigma]^2 + 32*\[Sigma]^4)*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1]^2 - 84*Pi*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(81 - 385*\[Sigma]^2 + 350*\[Sigma]^4)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]^3 + 10752*\[Sigma]^3*(-1 + 2*\[Sigma]^2)*d[s1, \[Epsilon]]*d[s2, v1]^4 + 
       3072*\[Sigma]*(-1 + \[Sigma]^2)^2*(2 - 9*\[Sigma]^2 + 9*\[Sigma]^4)*d[b, s2]^2*d[s1, s2]*d[s2, \[Epsilon]] + 192*\[Sigma]*(-1 + \[Sigma]^2)^2*(-3 - 4*\[Sigma]^2 + 32*\[Sigma]^4)*d[b, s1]*d[b, s2]*d[s2, s2]*d[s2, \[Epsilon]] - 10752*\[Sigma]*(-1 + \[Sigma]^2)^2*(9 - 44*\[Sigma]^2 + 40*\[Sigma]^4)*d[s1, s2]*d[s2, s2]*d[s2, \[Epsilon]] - 
       9*Pi*(-1 + \[Sigma]^2)^(3/2)*(161 - 1713*\[Sigma]^2 + 2100*\[Sigma]^4)*d[b, s2]*d[s1, v2]*d[s2, s2]*d[s2, \[Epsilon]] + 6*Pi*\[Sigma]*(-1 + \[Sigma]^2)^(3/2)*(2709 - 13315*\[Sigma]^2 + 12530*\[Sigma]^4)*d[b, s2]*d[s1, s2]*d[s2, v1]*d[s2, \[Epsilon]] + 3072*\[Sigma]^2*(-1 + \[Sigma]^2)*(2 - 9*\[Sigma]^2 + 9*\[Sigma]^4)*d[b, s2]^2*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]] + 
       3*Pi*\[Sigma]*(-1 + \[Sigma]^2)^(3/2)*(3009 - 14602*\[Sigma]^2 + 13601*\[Sigma]^4)*d[b, s1]*d[s2, s2]*d[s2, v1]*d[s2, \[Epsilon]] - 2688*(-1 + \[Sigma]^2)*(-3 + 72*\[Sigma]^2 - 224*\[Sigma]^4 + 160*\[Sigma]^6)*d[s1, v2]*d[s2, s2]*d[s2, v1]*d[s2, \[Epsilon]] - 192*\[Sigma]*(-1 + \[Sigma]^2)*(-3 - 4*\[Sigma]^2 + 32*\[Sigma]^4)*d[b, s1]*d[b, s2]*d[s2, v1]^2*d[s2, \[Epsilon]] + 
       5376*\[Sigma]*(-1 + \[Sigma]^2)*(9 - 40*\[Sigma]^2 + 32*\[Sigma]^4)*d[s1, s2]*d[s2, v1]^2*d[s2, \[Epsilon]] + 6*Pi*Sqrt[-1 + \[Sigma]^2]*(147 + 1422*\[Sigma]^2 - 12055*\[Sigma]^4 + 12530*\[Sigma]^6)*d[b, s2]*d[s1, v2]*d[s2, v1]^2*d[s2, \[Epsilon]] - 42*Pi*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(189 - 890*\[Sigma]^2 + 805*\[Sigma]^4)*d[b, s1]*d[s2, v1]^3*d[s2, \[Epsilon]] + 
       2688*(-3 + 54*\[Sigma]^2 - 128*\[Sigma]^4 + 64*\[Sigma]^6)*d[s1, v2]*d[s2, v1]^3*d[s2, \[Epsilon]] - 6144*\[Sigma]*(-1 + \[Sigma]^2)*(4 - 21*\[Sigma]^2 + 22*\[Sigma]^4)*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^2 + 1536*\[Sigma]*(-1 + \[Sigma]^2)*(263 - 1267*\[Sigma]^2 + 1155*\[Sigma]^4)*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, \[Epsilon]]^2 - 
       135*Pi*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(541 - 2659*\[Sigma]^2 + 2506*\[Sigma]^4)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]^2 - 1536*\[Sigma]*(137 - 595*\[Sigma]^2 + 483*\[Sigma]^4)*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]]^2 - 512*\[Sigma]*(-1 + \[Sigma]^2)*(7 - 68*\[Sigma]^2 + 96*\[Sigma]^4)*d[b, s1]*d[b, s2]*d[s2, \[Epsilon]]^3 + 
       1024*\[Sigma]*(-1 + \[Sigma]^2)*(263 - 1267*\[Sigma]^2 + 1155*\[Sigma]^4)*d[s1, s2]*d[s2, \[Epsilon]]^3 + 9*Pi*Sqrt[-1 + \[Sigma]^2]*(485 - 5157*\[Sigma]^2 + 6340*\[Sigma]^4)*d[b, s2]*d[s1, v2]*d[s2, \[Epsilon]]^3 - 3*Pi*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(9049 - 43930*\[Sigma]^2 + 40985*\[Sigma]^4)*d[b, s1]*d[s2, v1]*d[s2, \[Epsilon]]^3 + 
       1024*(-21 + 515*\[Sigma]^2 - 1603*\[Sigma]^4 + 1155*\[Sigma]^6)*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^3 - 2560*\[Sigma]*(269 - 1288*\[Sigma]^2 + 1176*\[Sigma]^4)*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^4)/(48*(-1 + \[Sigma]^2)^(9/2)) + 
     ((-1 + \[Sigma]^2)*d[b, s1]*(8*(-1 - \[Sigma]^2 + 4*\[Sigma]^4)*d[b, s2] + 3*Pi*Sqrt[-1 + \[Sigma]^2]*(3 - 45*\[Sigma]^2 + 70*\[Sigma]^4)*d[s2, v1]) - 2*(16*(1 - 27*\[Sigma]^2 + 88*\[Sigma]^4 - 98*\[Sigma]^6 + 36*\[Sigma]^8)*d[s1, s2] + 9*Pi*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(2 - 7*\[Sigma]^2 + 5*\[Sigma]^4)*d[b, s2]*d[s1, v2] + 
         8*\[Sigma]*(-17 + 112*\[Sigma]^2 - 172*\[Sigma]^4 + 72*\[Sigma]^6)*d[s1, v2]*d[s2, v1] + 16*(7 - 116*\[Sigma]^2 + 266*\[Sigma]^4 - 156*\[Sigma]^6)*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]))/(6*(-1 + \[Sigma]^2)^(7/2)) + 
     (-16*\[Sigma]*(-7 + 43*\[Sigma]^2 - 76*\[Sigma]^4 + 40*\[Sigma]^6)*d[b, s2]^2*d[s1, \[Epsilon]] + (320*\[Sigma]*(-13 + 73*\[Sigma]^2 - 112*\[Sigma]^4 + 52*\[Sigma]^6)*d[s1, s2] + (-3*Pi*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(189 - 890*\[Sigma]^2 + 805*\[Sigma]^4)*d[b, s1] + 160*(-3 + 62*\[Sigma]^2 - 168*\[Sigma]^4 + 104*\[Sigma]^6)*d[s1, v2])*d[s2, v1])*d[s2, \[Epsilon]] - 
       2*d[b, s2]*(3*Pi*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(81 - 385*\[Sigma]^2 + 350*\[Sigma]^4)*d[s1, \[Epsilon]]*d[s2, v1] + (8*(\[Sigma] + 11*\[Sigma]^3 - 44*\[Sigma]^5 + 32*\[Sigma]^7)*d[b, s1] - 9*Pi*Sqrt[-1 + \[Sigma]^2]*(5 - 51*\[Sigma]^2 + 60*\[Sigma]^4)*d[s1, v2])*d[s2, \[Epsilon]]) + 
       32*\[Sigma]*d[s1, \[Epsilon]]*(5*(-13 + 73*\[Sigma]^2 - 112*\[Sigma]^4 + 52*\[Sigma]^6)*d[s2, s2] - 4*(5*(1 - 3*\[Sigma]^2 + \[Sigma]^4)*d[s2, v1]^2 + 3*(34 - 155*\[Sigma]^2 + 135*\[Sigma]^4)*d[s2, \[Epsilon]]^2)))/(12*(-1 + \[Sigma]^2)^(7/2))) + 
   ((-7*Pi*\[Sigma]^2*(-3 + 5*\[Sigma]^2)*d[b, s1]*d[b, s2])/(-1 + \[Sigma]^2)^2 + (3*Pi*(-5 + 43*\[Sigma]^2 - 96*\[Sigma]^4 + 60*\[Sigma]^6)*d[s1, s2])/(2*(-1 + \[Sigma]^2)^3) + (4*\[Sigma]*d[b, s2]*d[s1, v2])/(-1 + \[Sigma]^2)^(7/2) + (3*Pi*\[Sigma]*(4 - 17*\[Sigma]^2 + 15*\[Sigma]^4)*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^3 - (4*(-1 + 2*\[Sigma]^2)*d[b, s1]*d[s2, v1])/(-1 + \[Sigma]^2)^(7/2) + 
     (3*Pi*\[Sigma]*(4 - 23*\[Sigma]^2 + 30*\[Sigma]^4)*d[s1, v2]*d[s2, v1])/(-1 + \[Sigma]^2)^3 - (Pi*(-39 + 423*\[Sigma]^2 - 986*\[Sigma]^4 + 620*\[Sigma]^6)*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(2*(-1 + \[Sigma]^2)^4) + ((4*Pi*\[Sigma]^2*(-249 + 445*\[Sigma]^2)*d[b, s2]^2*d[s1, s2])/(-1 + \[Sigma]^2)^2 + (2*Pi*\[Sigma]^2*(-501 + 889*\[Sigma]^2)*d[b, s1]*d[b, s2]*d[s2, s2])/(-1 + \[Sigma]^2)^2 - 
       (3*Pi*(-161 + 1441*\[Sigma]^2 - 3288*\[Sigma]^4 + 2100*\[Sigma]^6)*d[s1, s2]*d[s2, s2])/(-1 + \[Sigma]^2)^3 - (192*\[Sigma]*d[b, s2]*d[s1, v2]*d[s2, s2])/(-1 + \[Sigma]^2)^(7/2) + (384*(-1 + 2*\[Sigma]^2)*d[b, s2]*d[s1, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(7/2) + (4*Pi*\[Sigma]*(9 - 294*\[Sigma]^2 + 445*\[Sigma]^4)*d[b, s2]^2*d[s1, v2]*d[s2, v1])/(-1 + \[Sigma]^2)^3 + 
       (192*(-1 + 2*\[Sigma]^2)*d[b, s1]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(7/2) - (6*Pi*\[Sigma]*(-115 + 842*\[Sigma]^2 - 1749*\[Sigma]^4 + 1050*\[Sigma]^6)*d[s1, v2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^4 - (280*Pi*\[Sigma]^2*(-3 + 5*\[Sigma]^2)*d[b, s1]*d[b, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^3 + 
       (84*Pi*(-5 + 43*\[Sigma]^2 - 96*\[Sigma]^4 + 60*\[Sigma]^6)*d[s1, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^4 + (192*\[Sigma]*(-1 + 4*\[Sigma]^2)*d[b, s2]*d[s1, v2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(9/2) - (192*(-1 + 2*\[Sigma]^2)*d[b, s1]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^(9/2) + (168*Pi*\[Sigma]*(4 - 23*\[Sigma]^2 + 30*\[Sigma]^4)*d[s1, v2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^4 - 
       (4*Pi*(-81 + 1869*\[Sigma]^2 - 4855*\[Sigma]^4 + 3115*\[Sigma]^6)*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^4 + (3*Pi*(-635 + 7285*\[Sigma]^2 - 17414*\[Sigma]^4 + 11144*\[Sigma]^6)*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^4 - (1024*(-1 + 2*\[Sigma]^2)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) - 
       (12*Pi*(-137 + 1525*\[Sigma]^2 - 3566*\[Sigma]^4 + 2240*\[Sigma]^6)*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 - (2*Pi*(-162 + 3777*\[Sigma]^2 - 9784*\[Sigma]^4 + 6265*\[Sigma]^6)*d[b, s1]*d[b, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^4 + (3*Pi*(-641 + 7357*\[Sigma]^2 - 17596*\[Sigma]^4 + 11260*\[Sigma]^6)*d[s1, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^4 + 
       (512*\[Sigma]*d[b, s2]*d[s1, v2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(9/2) - (512*(-1 + 2*\[Sigma]^2)*d[b, s1]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(9/2) + (6*Pi*\[Sigma]*(-481 + 4298*\[Sigma]^2 - 9323*\[Sigma]^4 + 5630*\[Sigma]^6)*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5 - 
       (3*Pi*(-1455 + 17913*\[Sigma]^2 - 43366*\[Sigma]^4 + 27800*\[Sigma]^6)*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^5)/16 + ((8*Pi*\[Sigma]*(21 - 107*\[Sigma]^2 + 100*\[Sigma]^4)*d[b, s2]^2*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^3 - 
       (4*(Pi*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(-255 + 1364*\[Sigma]^2 - 2139*\[Sigma]^4 + 1030*\[Sigma]^6)*d[s1, s2] + (-32*\[Sigma]*(-1 + \[Sigma]^2)*d[b, s1] + Pi*Sqrt[-1 + \[Sigma]^2]*(-9 + 336*\[Sigma]^2 - 1229*\[Sigma]^4 + 1030*\[Sigma]^6)*d[s1, v2])*d[s2, v1])*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) + 
       (2*d[b, s2]*(64*\[Sigma]*d[s1, \[Epsilon]]*d[s2, v1] + (Pi*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(165 - 866*\[Sigma]^2 + 805*\[Sigma]^4)*d[b, s1] - 32*d[s1, v2])*d[s2, \[Epsilon]]))/(-1 + \[Sigma]^2)^(7/2) - 
       (Pi*\[Sigma]*d[s1, \[Epsilon]]*(3*(-165 + 893*\[Sigma]^2 - 1403*\[Sigma]^4 + 675*\[Sigma]^6)*d[s2, s2] - 12*(33 - 142*\[Sigma]^2 + 125*\[Sigma]^4)*d[s2, v1]^2 + (-2697 + 12004*\[Sigma]^2 - 11195*\[Sigma]^4)*d[s2, \[Epsilon]]^2))/(-1 + \[Sigma]^2)^4)/8 + 
     ((-8*Pi*d[b, s2]^2*(2*(4*\[Sigma]*(-165 + 1058*\[Sigma]^2 - 1743*\[Sigma]^4 + 850*\[Sigma]^6)*d[s1, s2] + (-9 + 858*\[Sigma]^2 - 3857*\[Sigma]^4 + 3400*\[Sigma]^6)*d[s1, v2]*d[s2, v1])*d[s2, \[Epsilon]] + \[Sigma]*d[s1, \[Epsilon]]*((-669 + 4226*\[Sigma]^2 - 6945*\[Sigma]^4 + 3388*\[Sigma]^6)*d[s2, s2] - 28*(21 - 107*\[Sigma]^2 + 100*\[Sigma]^4)*d[s2, v1]^2 - 
            9*(685 - 3569*\[Sigma]^2 + 3400*\[Sigma]^4)*d[s2, \[Epsilon]]^2)))/(-1 + \[Sigma]^2)^4 + (Pi*\[Sigma]*d[s1, \[Epsilon]]*(3*(-1 + \[Sigma]^2)^2*(3738 - 16809*\[Sigma]^2 + 15925*\[Sigma]^4)*d[s2, s2]^2 + 168*(46 - 199*\[Sigma]^2 + 175*\[Sigma]^4)*d[s2, v1]^4 + 4*(35292 - 158273*\[Sigma]^2 + 147505*\[Sigma]^4)*d[s2, v1]^2*d[s2, \[Epsilon]]^2 + 
          (253346 - 1164455*\[Sigma]^2 + 1107295*\[Sigma]^4)*d[s2, \[Epsilon]]^4 - 2*(-1 + \[Sigma]^2)*d[s2, s2]*(6*(1606 - 7137*\[Sigma]^2 + 6615*\[Sigma]^4)*d[s2, v1]^2 + (81408 - 370453*\[Sigma]^2 + 351731*\[Sigma]^4)*d[s2, \[Epsilon]]^2)))/(-1 + \[Sigma]^2)^5 + 
       (4*d[s2, \[Epsilon]]*(Pi*\[Sigma]*(-1 + \[Sigma]^2)^(3/2)*d[s1, s2]*((-11439 + 62246*\[Sigma]^2 - 98961*\[Sigma]^4 + 48154*\[Sigma]^6)*d[s2, s2] + (-9918 + 43394*\[Sigma]^2 - 40300*\[Sigma]^4)*d[s2, v1]^2 + (-27411 + 124403*\[Sigma]^2 - 118090*\[Sigma]^4)*d[s2, \[Epsilon]]^2) + 
          d[s2, v1]*(-1024*\[Sigma]*(-1 + \[Sigma]^2)*d[b, s1]*((-1 + \[Sigma]^2)*d[s2, s2] - d[s2, v1]^2 - 2*d[s2, \[Epsilon]]^2) + Pi*Sqrt[-1 + \[Sigma]^2]*d[s1, v2]*((297 - 14427*\[Sigma]^2 + 68837*\[Sigma]^4 - 102861*\[Sigma]^6 + 48154*\[Sigma]^8)*d[s2, s2] + (342 - 13104*\[Sigma]^2 + 48134*\[Sigma]^4 - 40300*\[Sigma]^6)*d[s2, v1]^2 + 
              (669 - 33810*\[Sigma]^2 + 133583*\[Sigma]^4 - 118090*\[Sigma]^6)*d[s2, \[Epsilon]]^2))))/(-1 + \[Sigma]^2)^(11/2) - (4*d[b, s2]*(1024*\[Sigma]*d[s1, \[Epsilon]]*d[s2, v1]*((-1 + \[Sigma]^2)*d[s2, s2] - d[s2, v1]^2 - 6*d[s2, \[Epsilon]]^2) + 
          d[s2, \[Epsilon]]*(Pi*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*d[b, s1]*((-2637 + 16963*\[Sigma]^2 - 27927*\[Sigma]^4 + 13601*\[Sigma]^6)*d[s2, s2] - 14*(165 - 866*\[Sigma]^2 + 805*\[Sigma]^4)*d[s2, v1]^2 + (-8245 + 43126*\[Sigma]^2 - 40985*\[Sigma]^4)*d[s2, \[Epsilon]]^2) - 
            512*(-4*\[Sigma]*(-1 + \[Sigma]^2)*d[s1, s2]*d[s2, v1] + d[s1, v2]*((-1 + \[Sigma]^2)*d[s2, s2] - (1 + 4*\[Sigma]^2)*d[s2, v1]^2 - 2*d[s2, \[Epsilon]]^2)))))/(-1 + \[Sigma]^2)^(9/2))/64)*(v1[\[Mu]] - \[Sigma]*v2[\[Mu]]) + 
   ((-4*\[Sigma]*(3 - 12*\[Sigma]^2 + 8*\[Sigma]^4)*d[b, s1])/(-1 + \[Sigma]^2)^(5/2) - (3*Pi*(1 - 9*\[Sigma]^2 + 10*\[Sigma]^4)*d[s1, v2])/(2*(-1 + \[Sigma]^2)^3) + (4*(-2 + 29*\[Sigma]^2 - 60*\[Sigma]^4 + 32*\[Sigma]^6)*d[b, s2]*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^(7/2) - (32*\[Sigma]^2*(-1 + 2*\[Sigma]^2)*d[b, s2]^3*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^(5/2) - 
     (4*(-8 + 131*\[Sigma]^2 - 300*\[Sigma]^4 + 176*\[Sigma]^6)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, s2])/(-1 + \[Sigma]^2)^(7/2) - (Pi*(-12 + 183*\[Sigma]^2 - 445*\[Sigma]^4 + 280*\[Sigma]^6)*d[s1, \[Epsilon]]*d[s2, v1])/(2*(-1 + \[Sigma]^2)^4) + (3*Pi*(-138 + 2211*\[Sigma]^2 - 5545*\[Sigma]^4 + 3556*\[Sigma]^6)*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1])/(16*(-1 + \[Sigma]^2)^4) - 
     (4*(2 - 23*\[Sigma]^2 + 12*\[Sigma]^4 + 16*\[Sigma]^6)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(9/2) - (3*Pi*(-30 + 459*\[Sigma]^2 - 1115*\[Sigma]^4 + 700*\[Sigma]^6)*d[s1, \[Epsilon]]*d[s2, v1]^3)/(4*(-1 + \[Sigma]^2)^5) + (4*(-3 + 42*\[Sigma]^2 - 88*\[Sigma]^4 + 48*\[Sigma]^6)*d[b, s1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(7/2) - 
     (96*\[Sigma]^2*(-1 + 2*\[Sigma]^2)*d[b, s1]*d[b, s2]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(5/2) - (8*(-7 + 118*\[Sigma]^2 - 272*\[Sigma]^4 + 160*\[Sigma]^6)*d[b, s2]*d[s1, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(7/2) + (3*Pi*\[Sigma]*(19 - 67*\[Sigma]^2 + 50*\[Sigma]^4)*d[s1, v2]*d[s2, \[Epsilon]])/(2*(-1 + \[Sigma]^2)^4) - 
     (4*(-13 + 196*\[Sigma]^2 - 440*\[Sigma]^4 + 256*\[Sigma]^6)*d[b, s1]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(7/2) - (9*Pi*\[Sigma]*(219 - 801*\[Sigma]^2 + 610*\[Sigma]^4)*d[s1, v2]*d[s2, s2]*d[s2, \[Epsilon]])/(16*(-1 + \[Sigma]^2)^4) + (3*Pi*(-141 + 2265*\[Sigma]^2 - 5680*\[Sigma]^4 + 3640*\[Sigma]^6)*d[s1, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(8*(-1 + \[Sigma]^2)^4) - 
     (8*\[Sigma]*(-37 + 238*\[Sigma]^2 - 368*\[Sigma]^4 + 160*\[Sigma]^6)*d[b, s2]*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) + (4*(-7 + 88*\[Sigma]^2 - 152*\[Sigma]^4 + 64*\[Sigma]^6)*d[b, s1]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) + (3*Pi*\[Sigma]*(24 + 843*\[Sigma]^2 - 2645*\[Sigma]^4 + 1820*\[Sigma]^6)*d[s1, v2]*d[s2, v1]^2*d[s2, \[Epsilon]])/(4*(-1 + \[Sigma]^2)^5) + 
     (56*(5 - 72*\[Sigma]^2 + 104*\[Sigma]^4)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(7/2) - (3*Pi*(-984 + 15945*\[Sigma]^2 - 40225*\[Sigma]^4 + 25900*\[Sigma]^6)*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(16*(-1 + \[Sigma]^2)^5) + (8*(17 - 232*\[Sigma]^2 + 328*\[Sigma]^4)*d[b, s1]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(7/2) + 
     (3*Pi*\[Sigma]*(1573 - 5791*\[Sigma]^2 + 4430*\[Sigma]^4)*d[s1, v2]*d[s2, \[Epsilon]]^3)/(16*(-1 + \[Sigma]^2)^5) + (4*d[b, s2]*(4*\[Sigma]*(-7 + 43*\[Sigma]^2 - 64*\[Sigma]^4 + 28*\[Sigma]^6)*d[s1, s2] + 2*(-3 + 50*\[Sigma]^2 - 120*\[Sigma]^4 + 56*\[Sigma]^6)*d[s1, v2]*d[s2, v1] + \[Sigma]*(-241 + 1044*\[Sigma]^2 - 832*\[Sigma]^4)*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]))/(3*(-1 + \[Sigma]^2)^(7/2)) - 
     (64*d[b, s2]^3*(\[Sigma]^3*(-1 + \[Sigma]^2)^2*d[s1, s2] + \[Sigma]^4*(-1 + \[Sigma]^2)*d[s1, v2]*d[s2, v1] + \[Sigma]*(-1 + 8*\[Sigma]^2 - 8*\[Sigma]^4)*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]))/(-1 + \[Sigma]^2)^(7/2) + 
     (4*\[Sigma]*d[b, s1]*(24*\[Sigma]^2*(-1 + \[Sigma]^2)^2*d[b, s2]^2 + (-29 + 161*\[Sigma]^2 - 236*\[Sigma]^4 + 104*\[Sigma]^6)*d[s2, s2] - 11*d[s2, v1]^2 + 36*\[Sigma]^2*d[s2, v1]^2 - 8*\[Sigma]^4*d[s2, v1]^2 - 173*d[s2, \[Epsilon]]^2 + 732*\[Sigma]^2*d[s2, \[Epsilon]]^2 - 584*\[Sigma]^4*d[s2, \[Epsilon]]^2))/(3*(-1 + \[Sigma]^2)^(7/2)) - 
     (96*\[Sigma]*d[b, s1]*d[b, s2]^2*(\[Sigma]^2*(-1 + \[Sigma]^2)^2*d[s2, s2] + (\[Sigma]^2 - \[Sigma]^4)*d[s2, v1]^2 + (-1 + 8*\[Sigma]^2 - 8*\[Sigma]^4)*d[s2, \[Epsilon]]^2))/(-1 + \[Sigma]^2)^(7/2) - 
     (4*\[Sigma]*d[b, s1]*(4*(-1 + \[Sigma]^2)^2*(5 - 24*\[Sigma]^2 + 20*\[Sigma]^4)*d[s2, s2]^2 + (2 - 16*\[Sigma]^4)*d[s2, v1]^4 + (181 - 684*\[Sigma]^2 + 456*\[Sigma]^4)*d[s2, v1]^2*d[s2, \[Epsilon]]^2 + 16*(33 - 146*\[Sigma]^2 + 124*\[Sigma]^4)*d[s2, \[Epsilon]]^4 - 
        (-1 + \[Sigma]^2)*d[s2, s2]*((22 - 96*\[Sigma]^2 + 64*\[Sigma]^4)*d[s2, v1]^2 + (325 - 1452*\[Sigma]^2 + 1224*\[Sigma]^4)*d[s2, \[Epsilon]]^2)))/(-1 + \[Sigma]^2)^(9/2) - 
     (Pi*(2*\[Sigma]*d[s2, v1]*((-369 + 2104*\[Sigma]^2 - 3345*\[Sigma]^4 + 1610*\[Sigma]^6)*d[s1, s2] + (-1827 + 8795*\[Sigma]^2 - 8260*\[Sigma]^4)*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]) + d[s1, v2]*((69 - 744*\[Sigma]^2 + 1485*\[Sigma]^4 - 810*\[Sigma]^6)*d[s2, s2] + (42 + 468*\[Sigma]^2 - 3290*\[Sigma]^4 + 3220*\[Sigma]^6)*d[s2, v1]^2 + 3*(115 - 1173*\[Sigma]^2 + 1430*\[Sigma]^4)*d[s2, \[Epsilon]]^2)))/
      (16*(-1 + \[Sigma]^2)^4) - (4*d[b, s2]*(4*\[Sigma]*(-1 + \[Sigma]^2)*d[s1, s2]*(2*(-5 + 33*\[Sigma]^2 - 52*\[Sigma]^4 + 24*\[Sigma]^6)*d[s2, s2] + (-1 + 8*\[Sigma]^2)*d[s2, v1]^2 - 4*(25 - 119*\[Sigma]^2 + 103*\[Sigma]^4)*d[s2, \[Epsilon]]^2) + 
        \[Sigma]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]*((435 - 2479*\[Sigma]^2 + 3804*\[Sigma]^4 - 1760*\[Sigma]^6)*d[s2, s2] + (147 - 508*\[Sigma]^2 + 224*\[Sigma]^4)*d[s2, v1]^2 + 8*(189 - 868*\[Sigma]^2 + 752*\[Sigma]^4)*d[s2, \[Epsilon]]^2) + 2*d[s1, v2]*d[s2, v1]*((3 - 59*\[Sigma]^2 + 216*\[Sigma]^4 - 256*\[Sigma]^6 + 96*\[Sigma]^8)*d[s2, s2] + (3 - 38*\[Sigma]^2 + 64*\[Sigma]^4)*d[s2, v1]^2 + 
          8*(3 - 61*\[Sigma]^2 + 167*\[Sigma]^4 - 103*\[Sigma]^6)*d[s2, \[Epsilon]]^2)))/(-1 + \[Sigma]^2)^(9/2) + (-(Pi*d[s1, v2]*(3*(-1 + \[Sigma]^2)^2*(359 - 3675*\[Sigma]^2 + 4550*\[Sigma]^4)*d[s2, s2]^2 + 56*(6 + 369*\[Sigma]^2 - 1795*\[Sigma]^4 + 1610*\[Sigma]^6)*d[s2, v1]^4 + 4*(2568 + 18255*\[Sigma]^2 - 179465*\[Sigma]^4 + 195790*\[Sigma]^6)*d[s2, v1]^2*d[s2, \[Epsilon]]^2 + 
          3*(7555 - 80631*\[Sigma]^2 + 100910*\[Sigma]^4)*d[s2, \[Epsilon]]^4 - 2*(-1 + \[Sigma]^2)*d[s2, s2]*((744 + 5514*\[Sigma]^2 - 50638*\[Sigma]^4 + 54404*\[Sigma]^6)*d[s2, v1]^2 + 3*(2489 - 26301*\[Sigma]^2 + 32770*\[Sigma]^4)*d[s2, \[Epsilon]]^2))) + 
       4*Pi*\[Sigma]*d[s2, v1]*((-1 + \[Sigma]^2)*d[s1, s2]*((-5907 + 34586*\[Sigma]^2 - 55881*\[Sigma]^4 + 27202*\[Sigma]^6)*d[s2, s2] - 14*(369 - 1735*\[Sigma]^2 + 1610*\[Sigma]^4)*d[s2, v1]^2 + (-41709 + 205625*\[Sigma]^2 - 195790*\[Sigma]^4)*d[s2, \[Epsilon]]^2) + 
         d[s1, \[Epsilon]]*d[s2, \[Epsilon]]*((40941 - 243044*\[Sigma]^2 + 394827*\[Sigma]^4 - 192724*\[Sigma]^6)*d[s2, s2] + 2*(17847 - 85795*\[Sigma]^2 + 80360*\[Sigma]^4)*d[s2, v1]^2 + (125063 - 621065*\[Sigma]^2 + 594160*\[Sigma]^4)*d[s2, \[Epsilon]]^2)))/(128*(-1 + \[Sigma]^2)^5))*\[Epsilon][\[Mu]]))/mb^3;


(* ::Subsection::Closed:: *)
(*4PM*)


\[CapitalDelta]v1[4,0][\[Mu]] = (M^4*(b[\[Mu]]*((3*Pi*(-3 + 377*\[Sigma]^2 - 1017*\[Sigma]^4 + 515*\[Sigma]^6))/(64*(-1 + \[Sigma]^2)^(5/2)) - (Pi*\[Sigma]*(-69 + 503*\[Sigma]^2 - 863*\[Sigma]^4 + 413*\[Sigma]^6)*d[s2, \[Epsilon]])/(2*(-1 + \[Sigma]^2)^(7/2)) + 
     ((-4608*Pi*(1 - 2*\[Sigma]^2)^2*(31 - 198*\[Sigma]^2 + 175*\[Sigma]^4)*d[b, s2]^2*d[s2, s2])/(-1 + \[Sigma]^2)^(7/2) + (9*Pi*(1577 - 571332*\[Sigma]^2 + 2660854*\[Sigma]^4 - 3715396*\[Sigma]^6 + 1612905*\[Sigma]^8)*d[s2, s2]^2)/(-1 + \[Sigma]^2)^(7/2) + (16384*(1 - 8*\[Sigma]^2 + 8*\[Sigma]^4)*d[b, s2]^3*d[s2, v1])/(-1 + \[Sigma]^2)^4 - 
       (64*(512*(-1 - 310*\[Sigma]^2 + 1540*\[Sigma]^4 - 2208*\[Sigma]^6 + 960*\[Sigma]^8) + 27*Pi^2*(15 - 432*\[Sigma]^2 + 1854*\[Sigma]^4 - 2632*\[Sigma]^6 + 1195*\[Sigma]^8))*d[b, s2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^4 + (129024*Pi*(1 - 2*\[Sigma]^2)^2*(-1 + 5*\[Sigma]^2)*d[b, s2]^2*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(7/2) + 
       (48*Pi*(5343 + 20364*\[Sigma]^2 - 88286*\[Sigma]^4 + 23004*\[Sigma]^6 + 43799*\[Sigma]^8)*d[s2, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(9/2) + (256*(9*Pi^2*(9 - 252*\[Sigma]^2 + 1038*\[Sigma]^4 - 1420*\[Sigma]^6 + 625*\[Sigma]^8) + 64*(-11 - 332*\[Sigma]^2 + 1640*\[Sigma]^4 - 2112*\[Sigma]^6 + 768*\[Sigma]^8))*d[b, s2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^5 - 
       (336*Pi*(-723 + 8937*\[Sigma]^2 - 34921*\[Sigma]^4 + 35795*\[Sigma]^6)*d[s2, v1]^4)/(-1 + \[Sigma]^2)^(9/2) + (1536*Pi*(417 - 8166*\[Sigma]^2 + 34613*\[Sigma]^4 - 50724*\[Sigma]^6 + 23980*\[Sigma]^8)*d[b, s2]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(9/2) - (6*Pi*(442845 - 14620692*\[Sigma]^2 + 62168494*\[Sigma]^4 - 85431444*\[Sigma]^6 + 37358237*\[Sigma]^8)*d[s2, s2]*d[s2, \[Epsilon]]^2)/
        (-1 + \[Sigma]^2)^(9/2) + (16*(1024*(169 - 5864*\[Sigma]^2 + 25544*\[Sigma]^4 - 35328*\[Sigma]^6 + 15360*\[Sigma]^8) + 27*Pi^2*(525 - 14004*\[Sigma]^2 + 60318*\[Sigma]^4 - 86100*\[Sigma]^6 + 39325*\[Sigma]^8))*d[b, s2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5 - 
       (48*Pi*(-8583 + 422292*\[Sigma]^2 - 1228594*\[Sigma]^4 + 820356*\[Sigma]^6 + 17185*\[Sigma]^8)*d[s2, v1]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(11/2) + (3*Pi*(1632535 - 46750524*\[Sigma]^2 + 195653770*\[Sigma]^4 - 268497852*\[Sigma]^6 + 117828055*\[Sigma]^8)*d[s2, \[Epsilon]]^4)/(-1 + \[Sigma]^2)^(11/2))/24576 - 
     (\[Sigma]*d[s2, \[Epsilon]]*(32*Pi*(15 - 126*\[Sigma]^2 + 341*\[Sigma]^4 - 370*\[Sigma]^6 + 140*\[Sigma]^8)*d[b, s2]^2 + Sqrt[-1 + \[Sigma]^2]*(512*(-7 + 61*\[Sigma]^2 - 120*\[Sigma]^4 + 64*\[Sigma]^6) + 3*Pi^2*(-81 + 657*\[Sigma]^2 - 1335*\[Sigma]^4 + 775*\[Sigma]^6))*d[b, s2]*d[s2, v1] + 
        Pi*((-3057 + 28274*\[Sigma]^2 - 73816*\[Sigma]^4 + 74830*\[Sigma]^6 - 26231*\[Sigma]^8)*d[s2, s2] + (-438 + 1346*\[Sigma]^2 + 3886*\[Sigma]^4 - 6010*\[Sigma]^6)*d[s2, v1]^2 + (-7941 + 63085*\[Sigma]^2 - 121139*\[Sigma]^4 + 65915*\[Sigma]^6)*d[s2, \[Epsilon]]^2)))/(16*(-1 + \[Sigma]^2)^(9/2)) + 
     (384*Pi*(-1 + 5*\[Sigma]^2)*(1 - 3*\[Sigma]^2 + 2*\[Sigma]^4)^2*d[b, s2]^2 + 8*Sqrt[-1 + \[Sigma]^2]*(256*\[Sigma]^2*(-13 + 60*\[Sigma]^2 - 80*\[Sigma]^4 + 32*\[Sigma]^6) + Pi^2*(9 - 252*\[Sigma]^2 + 1038*\[Sigma]^4 - 1420*\[Sigma]^6 + 625*\[Sigma]^8))*d[b, s2]*d[s2, v1] + 
       Pi*(-3*(-29 + 6777*\[Sigma]^2 - 35842*\[Sigma]^4 + 66962*\[Sigma]^6 - 53233*\[Sigma]^8 + 15365*\[Sigma]^10)*d[s2, s2] + (-678 + 3960*\[Sigma]^2 - 22948*\[Sigma]^4 + 47736*\[Sigma]^6 - 28070*\[Sigma]^8)*d[s2, v1]^2 + (4179 - 125988*\[Sigma]^2 + 498394*\[Sigma]^4 - 642132*\[Sigma]^6 + 264395*\[Sigma]^8)*d[s2, \[Epsilon]]^2))/(256*(-1 + \[Sigma]^2)^(9/2))) + 
   (-1/32*(9*Pi^2*(1 - 6*\[Sigma]^2 + 5*\[Sigma]^4)^2 + 64*(3 - 44*\[Sigma]^2 + 152*\[Sigma]^4 - 192*\[Sigma]^6 + 80*\[Sigma]^8))/(-1 + \[Sigma]^2)^4 + (\[Sigma]*(3*Pi^2*(-3 + 23*\[Sigma]^2 - 45*\[Sigma]^4 + 25*\[Sigma]^6) + 32*(-8 + 53*\[Sigma]^2 - 100*\[Sigma]^4 + 56*\[Sigma]^6))*d[s2, \[Epsilon]])/(2*(-1 + \[Sigma]^2)^4) + 
     (\[Sigma]*d[s2, \[Epsilon]]*(((256*(-31 + 274*\[Sigma]^2 - 564*\[Sigma]^4 + 328*\[Sigma]^6) + 9*Pi^2*(-45 + 381*\[Sigma]^2 - 795*\[Sigma]^4 + 475*\[Sigma]^6))*d[b, s2]^2)/(-1 + \[Sigma]^2)^4 - ((256*(-136 + 955*\[Sigma]^2 - 1896*\[Sigma]^4 + 1120*\[Sigma]^6) + 9*Pi^2*(-135 + 1083*\[Sigma]^2 - 2217*\[Sigma]^4 + 1285*\[Sigma]^6))*d[s2, s2])/(-1 + \[Sigma]^2)^4 - 
        (24*Pi*(63 + 8*\[Sigma]^2 - 337*\[Sigma]^4 + 250*\[Sigma]^6)*d[b, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(9/2) + (4*(81*Pi^2*(-3 + 23*\[Sigma]^2 - 45*\[Sigma]^4 + 25*\[Sigma]^6) + 64*(-97 + 661*\[Sigma]^2 - 1248*\[Sigma]^4 + 688*\[Sigma]^6))*d[s2, v1]^2)/(-1 + \[Sigma]^2)^5 + 
        ((27*Pi^2*(-95 + 771*\[Sigma]^2 - 1585*\[Sigma]^4 + 925*\[Sigma]^6) + 256*(-283 + 2050*\[Sigma]^2 - 4116*\[Sigma]^4 + 2440*\[Sigma]^6))*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5))/48 + ((-64*(16 - (512 + 27*Pi^2)*\[Sigma]^2 + 9*(256 + 13*Pi^2)*\[Sigma]^4 - 5*(640 + 33*Pi^2)*\[Sigma]^6 + (1408 + 75*Pi^2)*\[Sigma]^8)*d[b, s2]^2)/(-1 + \[Sigma]^2)^4 + 
       ((27*Pi^2*(15 - 192*\[Sigma]^2 + 782*\[Sigma]^4 - 1080*\[Sigma]^6 + 475*\[Sigma]^8) + 512*(17 - 274*\[Sigma]^2 + 1008*\[Sigma]^4 - 1360*\[Sigma]^6 + 608*\[Sigma]^8))*d[s2, s2])/(-1 + \[Sigma]^2)^4 + (192*Pi*(9 - 21*\[Sigma]^2 - 32*\[Sigma]^4 + 40*\[Sigma]^6)*d[b, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(7/2) - 
       (4*(81*Pi^2*(1 - 6*\[Sigma]^2 + 5*\[Sigma]^4)^2 + 128*(11 - 178*\[Sigma]^2 + 624*\[Sigma]^4 - 784*\[Sigma]^6 + 320*\[Sigma]^8))*d[s2, v1]^2)/(-1 + \[Sigma]^2)^5 - ((1024*(31 - 578*\[Sigma]^2 + 2244*\[Sigma]^4 - 3080*\[Sigma]^6 + 1384*\[Sigma]^8) + 3*Pi^2*(405 - 7488*\[Sigma]^2 + 31098*\[Sigma]^4 - 43240*\[Sigma]^6 + 19225*\[Sigma]^8))*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5)/384 + 
     ((65536*\[Sigma]^4*d[b, s2]^4)/(-1 + \[Sigma]^2)^2 + (256*(256 - (7808 + 405*Pi^2)*\[Sigma]^2 + (36992 + 1809*Pi^2)*\[Sigma]^4 - 3*(17920 + 873*Pi^2)*\[Sigma]^6 + 3*(8192 + 405*Pi^2)*\[Sigma]^8)*d[b, s2]^2*d[s2, s2])/(-1 + \[Sigma]^2)^4 - 
       ((8192*(41 - 700*\[Sigma]^2 + 2664*\[Sigma]^4 - 3712*\[Sigma]^6 + 1712*\[Sigma]^8) + 27*Pi^2*(575 - 7660*\[Sigma]^2 + 32394*\[Sigma]^4 - 46220*\[Sigma]^6 + 20975*\[Sigma]^8))*d[s2, s2]^2)/(-1 + \[Sigma]^2)^4 - (384*Pi*(-279 + 1038*\[Sigma]^2 - 31*\[Sigma]^4 - 1752*\[Sigma]^6 + 952*\[Sigma]^8)*d[b, s2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(9/2) - 
       (1024*(76 - (1568 + 81*Pi^2)*\[Sigma]^2 + (6560 + 351*Pi^2)*\[Sigma]^4 - 3*(2944 + 165*Pi^2)*\[Sigma]^6 + 15*(256 + 15*Pi^2)*\[Sigma]^8)*d[b, s2]^2*d[s2, v1]^2)/(-1 + \[Sigma]^2)^5 + (64*(27*Pi^2*(15 - 192*\[Sigma]^2 + 782*\[Sigma]^4 - 1080*\[Sigma]^6 + 475*\[Sigma]^8) + 256*(29 - 508*\[Sigma]^2 + 1896*\[Sigma]^4 - 2560*\[Sigma]^6 + 1136*\[Sigma]^8))*d[s2, s2]*d[s2, v1]^2)/
        (-1 + \[Sigma]^2)^5 + (10752*Pi*(9 - 21*\[Sigma]^2 - 32*\[Sigma]^4 + 40*\[Sigma]^6)*d[b, s2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^(9/2) - (128*(81*Pi^2*(1 - 6*\[Sigma]^2 + 5*\[Sigma]^4)^2 + 64*(17 - 316*\[Sigma]^2 + 1128*\[Sigma]^4 - 1408*\[Sigma]^6 + 560*\[Sigma]^8))*d[s2, v1]^4)/(-1 + \[Sigma]^2)^6 - 
       (4*(8192*(19 - 536*\[Sigma]^2 + 2376*\[Sigma]^4 - 3416*\[Sigma]^6 + 1564*\[Sigma]^8) + 27*Pi^2*(225 - 7860*\[Sigma]^2 + 34694*\[Sigma]^4 - 50420*\[Sigma]^6 + 23425*\[Sigma]^8))*d[b, s2]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5 + 
       (2*(16384*(105 - 2085*\[Sigma]^2 + 8405*\[Sigma]^4 - 11908*\[Sigma]^6 + 5504*\[Sigma]^8) + 27*Pi^2*(2425 - 47540*\[Sigma]^2 + 204070*\[Sigma]^4 - 291668*\[Sigma]^6 + 132905*\[Sigma]^8))*d[s2, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5 + (1152*Pi*(-265 + 882*\[Sigma]^2 + 1727*\[Sigma]^4 - 5160*\[Sigma]^6 + 2760*\[Sigma]^8)*d[b, s2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(11/2) - 
       (16*(45*Pi^2*(153 - 2880*\[Sigma]^2 + 11970*\[Sigma]^4 - 16648*\[Sigma]^6 + 7405*\[Sigma]^8) + 256*(627 - 12360*\[Sigma]^2 + 48520*\[Sigma]^4 - 66464*\[Sigma]^6 + 29632*\[Sigma]^8))*d[s2, v1]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6 - 
       ((32768*(139 - 2888*\[Sigma]^2 + 11834*\[Sigma]^4 - 16860*\[Sigma]^6 + 7806*\[Sigma]^8) + 9*Pi^2*(18325 - 397220*\[Sigma]^2 + 1713838*\[Sigma]^4 - 2455940*\[Sigma]^6 + 1122725*\[Sigma]^8))*d[s2, \[Epsilon]]^4)/(-1 + \[Sigma]^2)^6)/6144)*(v1[\[Mu]] - \[Sigma]*v2[\[Mu]]) + 
   ((\[Sigma]*(Pi*(9 - 79*\[Sigma]^2 - 5*\[Sigma]^4 + 107*\[Sigma]^6)*d[b, s2] + 2*Sqrt[-1 + \[Sigma]^2]*(64*(3 - 20*\[Sigma]^2 + 24*\[Sigma]^4) + Pi^2*(9 - 60*\[Sigma]^2 + 75*\[Sigma]^4))*d[s2, v1]))/(8*(-1 + \[Sigma]^2)^(7/2)) - 
     ((Pi*(-279 + 7572*\[Sigma]^2 - 20146*\[Sigma]^4 + 10692*\[Sigma]^6 + 2545*\[Sigma]^8)*d[b, s2] + 2*Sqrt[-1 + \[Sigma]^2]*(2560*(-1 + 24*\[Sigma]^2 - 80*\[Sigma]^4 + 64*\[Sigma]^6) + Pi^2*(-117 + 2835*\[Sigma]^2 - 9615*\[Sigma]^4 + 7825*\[Sigma]^6))*d[s2, v1])*d[s2, \[Epsilon]])/(128*(-1 + \[Sigma]^2)^(9/2)) + 
     (\[Sigma]*((768*Pi*\[Sigma]^2*(-3 + 5*\[Sigma]^2)*d[b, s2]^3)/(-1 + \[Sigma]^2)^(5/2) - (3*Pi*(87 - 1571*\[Sigma]^2 + 1793*\[Sigma]^4 + 187*\[Sigma]^6)*d[b, s2]*d[s2, s2])/(-1 + \[Sigma]^2)^(7/2) + (2048*(-1 + 5*\[Sigma]^2 - 9*\[Sigma]^4 + 6*\[Sigma]^6)*d[b, s2]^2*d[s2, v1])/(-1 + \[Sigma]^2)^4 - 
        (2*(256*(-34 + 281*\[Sigma]^2 - 576*\[Sigma]^4 + 336*\[Sigma]^6) + 9*Pi^2*(-45 + 366*\[Sigma]^2 - 753*\[Sigma]^4 + 440*\[Sigma]^6))*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^4 + (6*Pi*(-339 + 2613*\[Sigma]^2 - 6361*\[Sigma]^4 + 4375*\[Sigma]^6)*d[b, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(9/2) + 
        (8*(27*Pi^2*(-3 + 23*\[Sigma]^2 - 45*\[Sigma]^4 + 25*\[Sigma]^6) + 64*(-25 + 191*\[Sigma]^2 - 360*\[Sigma]^4 + 192*\[Sigma]^6))*d[s2, v1]^3)/(-1 + \[Sigma]^2)^5 - (3*Pi*(-2673 + 17797*\[Sigma]^2 - 21767*\[Sigma]^4 + 3875*\[Sigma]^6)*d[b, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(9/2) + 
        (2*(27*Pi^2*(-93 + 772*\[Sigma]^2 - 1605*\[Sigma]^4 + 950*\[Sigma]^6) + 512*(-107 + 883*\[Sigma]^2 - 1818*\[Sigma]^4 + 1068*\[Sigma]^6))*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5))/96 + 
     (d[s2, \[Epsilon]]*((-3072*Pi*\[Sigma]^2*(141 - 658*\[Sigma]^2 + 605*\[Sigma]^4)*d[b, s2]^3)/(-1 + \[Sigma]^2)^(7/2) - (3*Pi*(16635 - 601164*\[Sigma]^2 + 2054242*\[Sigma]^4 - 1927116*\[Sigma]^6 + 426299*\[Sigma]^8)*d[b, s2]*d[s2, s2])/(-1 + \[Sigma]^2)^(9/2) - (4096*(31 - 536*\[Sigma]^2 + 2072*\[Sigma]^4 - 3072*\[Sigma]^6 + 1536*\[Sigma]^8)*d[b, s2]^2*d[s2, v1])/(-1 + \[Sigma]^2)^5 + 
        (4*(2048*(149 - 3946*\[Sigma]^2 + 17164*\[Sigma]^4 - 24672*\[Sigma]^6 + 11328*\[Sigma]^8) + 27*Pi^2*(515 - 13612*\[Sigma]^2 + 59282*\[Sigma]^4 - 85356*\[Sigma]^6 + 39235*\[Sigma]^8))*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^5 - (24*Pi*(3999 - 100596*\[Sigma]^2 + 543458*\[Sigma]^4 - 938532*\[Sigma]^6 + 495895*\[Sigma]^8)*d[b, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(11/2) - 
        (64*(9*Pi^2*(81 - 2052*\[Sigma]^2 + 8646*\[Sigma]^4 - 12100*\[Sigma]^6 + 5425*\[Sigma]^8) + 64*(235 - 5876*\[Sigma]^2 + 24248*\[Sigma]^4 - 33216*\[Sigma]^6 + 14592*\[Sigma]^8))*d[s2, v1]^3)/(-1 + \[Sigma]^2)^6 + (3*Pi*(91505 - 2297316*\[Sigma]^2 + 7638950*\[Sigma]^4 - 7619940*\[Sigma]^6 + 2102705*\[Sigma]^8)*d[b, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(11/2) - 
        (8*(512*(823 - 21752*\[Sigma]^2 + 94808*\[Sigma]^4 - 136704*\[Sigma]^6 + 62976*\[Sigma]^8) + 9*Pi^2*(2125 - 56444*\[Sigma]^2 + 247438*\[Sigma]^4 - 358460*\[Sigma]^6 + 165725*\[Sigma]^8))*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6))/6144)*\[Epsilon][\[Mu]]))/mb^4;


\[CapitalDelta]v1[4,1][\[Mu]] = (M^4*(b[\[Mu]]*((-3*Pi*\[Sigma]*(-95 + 697*\[Sigma]^2 - 1149*\[Sigma]^4 + 515*\[Sigma]^6)*d[s1, \[Epsilon]])/(16*(-1 + \[Sigma]^2)^(7/2)) + ((96*Pi*(-1 - \[Sigma]^2 + 8*\[Sigma]^4)*d[b, s1]*d[b, s2])/(-1 + \[Sigma]^2)^(5/2) - (3*Pi*(-49 - 1689*\[Sigma]^2 + 7989*\[Sigma]^4 - 10435*\[Sigma]^6 + 4120*\[Sigma]^8)*d[s1, s2])/(-1 + \[Sigma]^2)^(7/2) - 
       (2*\[Sigma]*(9*Pi^2*(-5 + 31*\[Sigma]^2 - 51*\[Sigma]^4 + 25*\[Sigma]^6) + 64*(-9 + 69*\[Sigma]^2 - 112*\[Sigma]^4 + 48*\[Sigma]^6))*d[b, s2]*d[s1, v2])/(-1 + \[Sigma]^2)^4 + (2*(64*(1 - 77*\[Sigma]^2 + 344*\[Sigma]^4 - 464*\[Sigma]^6 + 192*\[Sigma]^8) + 3*Pi^2*(3 - 81*\[Sigma]^2 + 333*\[Sigma]^4 - 455*\[Sigma]^6 + 200*\[Sigma]^8))*d[b, s1]*d[s2, v1])/(-1 + \[Sigma]^2)^4 - 
       (4*Pi*\[Sigma]*(-597 + 5194*\[Sigma]^2 - 8935*\[Sigma]^4 + 3090*\[Sigma]^6)*d[s1, v2]*d[s2, v1])/(-1 + \[Sigma]^2)^(7/2) + (Pi*(993 - 37047*\[Sigma]^2 + 149659*\[Sigma]^4 - 192621*\[Sigma]^6 + 78440*\[Sigma]^8)*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2))/64 + 
     ((-1152*Pi*(1 - 2*\[Sigma]^2)^2*(7 - 45*\[Sigma]^2 + 40*\[Sigma]^4)*d[b, s2]^2*d[s1, s2])/(-1 + \[Sigma]^2)^(7/2) - (512*\[Sigma]*(-6 + 23*\[Sigma]^2 - 32*\[Sigma]^4 + 16*\[Sigma]^6)*d[b, s2]^3*d[s1, v2])/(-1 + \[Sigma]^2)^4 - (144*Pi*(31 + 6*\[Sigma]^2 - 325*\[Sigma]^4 + 304*\[Sigma]^6)*d[b, s1]*d[b, s2]*d[s2, s2])/(-1 + \[Sigma]^2)^(7/2) + 
       (9*Pi*(-789 - 44019*\[Sigma]^2 + 222949*\[Sigma]^4 - 318965*\[Sigma]^6 + 139400*\[Sigma]^8)*d[s1, s2]*d[s2, s2])/(-1 + \[Sigma]^2)^(7/2) + (2*\[Sigma]*(512*(-57 + 478*\[Sigma]^2 - 856*\[Sigma]^4 + 416*\[Sigma]^6) + 27*Pi^2*(-81 + 533*\[Sigma]^2 - 927*\[Sigma]^4 + 475*\[Sigma]^6))*d[b, s2]*d[s1, v2]*d[s2, s2])/(-1 + \[Sigma]^2)^4 - 
       (512*(-2 - \[Sigma]^2 + 80*\[Sigma]^4 - 144*\[Sigma]^6 + 64*\[Sigma]^8)*d[b, s1]*d[b, s2]^2*d[s2, v1])/(-1 + \[Sigma]^2)^4 - (16*(128*(-5 - 210*\[Sigma]^2 + 1124*\[Sigma]^4 - 1632*\[Sigma]^6 + 704*\[Sigma]^8) + 9*Pi^2*(9 - 270*\[Sigma]^2 + 1176*\[Sigma]^4 - 1690*\[Sigma]^6 + 775*\[Sigma]^8))*d[b, s2]*d[s1, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^4 - 
       (11520*Pi*\[Sigma]*(1 - 2*\[Sigma]^2)^2*(-1 + 4*\[Sigma]^2)*d[b, s2]^2*d[s1, v2]*d[s2, v1])/(-1 + \[Sigma]^2)^(7/2) - (2*(512*(5 - 460*\[Sigma]^2 + 2164*\[Sigma]^4 - 3072*\[Sigma]^6 + 1344*\[Sigma]^8) + 9*Pi^2*(45 - 1269*\[Sigma]^2 + 5451*\[Sigma]^4 - 7747*\[Sigma]^6 + 3520*\[Sigma]^8))*d[b, s1]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^4 + 
       (6*Pi*\[Sigma]*(19263 - 217909*\[Sigma]^2 + 618257*\[Sigma]^4 - 630823*\[Sigma]^6 + 209100*\[Sigma]^8)*d[s1, v2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(9/2) + (4032*Pi*(-1 - \[Sigma]^2 + 8*\[Sigma]^4)*d[b, s1]*d[b, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(7/2) + 
       (6*Pi*(3717 - 20019*\[Sigma]^2 + 72359*\[Sigma]^4 - 137025*\[Sigma]^6 + 83080*\[Sigma]^8)*d[s1, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(9/2) - (8*\[Sigma]*(9*Pi^2*(9 - 537*\[Sigma]^2 + 2433*\[Sigma]^4 - 3455*\[Sigma]^6 + 1550*\[Sigma]^8) + 64*(55 - 1396*\[Sigma]^2 + 5808*\[Sigma]^4 - 7424*\[Sigma]^6 + 2816*\[Sigma]^8))*d[b, s2]*d[s1, v2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^5 + 
       (8*(27*Pi^2*(3 - 81*\[Sigma]^2 + 333*\[Sigma]^4 - 455*\[Sigma]^6 + 200*\[Sigma]^8) + 64*(1 - 632*\[Sigma]^2 + 2888*\[Sigma]^4 - 3840*\[Sigma]^6 + 1536*\[Sigma]^8))*d[b, s1]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^5 + (120*Pi*\[Sigma]*(615 - 4046*\[Sigma]^2 + 2317*\[Sigma]^4 + 4154*\[Sigma]^6)*d[s1, v2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^(9/2) + 
       (384*Pi*(72 - 1359*\[Sigma]^2 + 5965*\[Sigma]^4 - 9048*\[Sigma]^6 + 4400*\[Sigma]^8)*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) - (3*Pi*(31143 - 1236879*\[Sigma]^2 + 5443081*\[Sigma]^4 - 7603737*\[Sigma]^6 + 3356072*\[Sigma]^8)*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) + 
       (4*(256*(119 - 4614*\[Sigma]^2 + 20344*\[Sigma]^4 - 28128*\[Sigma]^6 + 12160*\[Sigma]^8) + 9*Pi^2*(315 - 8559*\[Sigma]^2 + 37317*\[Sigma]^4 - 53825*\[Sigma]^6 + 24800*\[Sigma]^8))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 - (18*Pi*(1585 - 919*\[Sigma]^2 + 62379*\[Sigma]^4 - 199149*\[Sigma]^6 + 139880*\[Sigma]^8)*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]])/
        (-1 + \[Sigma]^2)^(11/2) + (48*Pi*(201 - 2358*\[Sigma]^2 + 14989*\[Sigma]^4 - 29952*\[Sigma]^6 + 17360*\[Sigma]^8)*d[b, s1]*d[b, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(9/2) - (3*Pi*(30567 - 1226895*\[Sigma]^2 + 5405513*\[Sigma]^4 - 7548825*\[Sigma]^6 + 3329320*\[Sigma]^8)*d[s1, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(9/2) - 
       (2*\[Sigma]*(27*Pi^2*(-657 + 4369*\[Sigma]^2 - 7671*\[Sigma]^4 + 3975*\[Sigma]^6) + 256*(-1158 + 7967*\[Sigma]^2 - 13472*\[Sigma]^4 + 6544*\[Sigma]^6))*d[b, s2]*d[s1, v2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5 + (2*(256*(244 - 7739*\[Sigma]^2 + 33344*\[Sigma]^4 - 46128*\[Sigma]^6 + 20160*\[Sigma]^8) + 9*Pi^2*(387 - 10287*\[Sigma]^2 + 44373*\[Sigma]^4 - 63425*\[Sigma]^6 + 29000*\[Sigma]^8))*
         d[b, s1]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5 - (6*Pi*\[Sigma]*(164889 - 1712371*\[Sigma]^2 + 4754199*\[Sigma]^4 - 4882705*\[Sigma]^6 + 1664660*\[Sigma]^8)*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(11/2) + (9*Pi*(42567 - 1344687*\[Sigma]^2 + 5784457*\[Sigma]^4 - 8058521*\[Sigma]^6 + 3570600*\[Sigma]^8)*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^3)/
        (-1 + \[Sigma]^2)^(11/2))/768 - (-576*Pi*\[Sigma]*(-1 + \[Sigma]^2)^2*(-519 + 3911*\[Sigma]^2 - 8620*\[Sigma]^4 + 5600*\[Sigma]^6)*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, s2] + 9*Pi*\[Sigma]*(-1 + \[Sigma]^2)^2*(-141505 + 1325579*\[Sigma]^2 - 2782163*\[Sigma]^4 + 1612905*\[Sigma]^6)*d[s1, \[Epsilon]]*d[s2, s2]^2 + 
       32768*\[Sigma]*(-1 + \[Sigma]^2)^(3/2)*(-1 + 2*\[Sigma]^2)*d[b, s2]^3*d[s1, \[Epsilon]]*d[s2, v1] - 16*\[Sigma]*(-1 + \[Sigma]^2)^(3/2)*(4096*(-41 + 397*\[Sigma]^2 - 840*\[Sigma]^4 + 480*\[Sigma]^6) + 27*Pi^2*(-435 + 3726*\[Sigma]^2 - 7919*\[Sigma]^4 + 4780*\[Sigma]^6))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1] + 
       2304*Pi*\[Sigma]*(-1 + \[Sigma]^2)*(-111 + 825*\[Sigma]^2 - 1780*\[Sigma]^4 + 1120*\[Sigma]^6)*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, v1]^2 + 48*Pi*\[Sigma]*(-1 + \[Sigma]^2)*(4899 - 42695*\[Sigma]^2 + 15133*\[Sigma]^4 + 43799*\[Sigma]^6)*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1]^2 + 
       256*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(256*(-23 + 217*\[Sigma]^2 - 408*\[Sigma]^4 + 192*\[Sigma]^6) + 9*Pi^2*(-63 + 519*\[Sigma]^2 - 1065*\[Sigma]^4 + 625*\[Sigma]^6))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]^3 + 48*Pi*\[Sigma]*(16737 - 153559*\[Sigma]^2 + 372011*\[Sigma]^4 - 250565*\[Sigma]^6)*d[s1, \[Epsilon]]*d[s2, v1]^4 - 
       384*Pi*\[Sigma]*(-1 + \[Sigma]^2)^2*(-2205 + 16329*\[Sigma]^2 - 34448*\[Sigma]^4 + 21560*\[Sigma]^6)*d[b, s2]^2*d[s1, s2]*d[s2, \[Epsilon]] - 16384*(-1 + \[Sigma]^2)^(3/2)*(-1 + 11*\[Sigma]^2 - 24*\[Sigma]^4 + 16*\[Sigma]^6)*d[b, s2]^3*d[s1, v2]*d[s2, \[Epsilon]] - 192*Pi*\[Sigma]*(-1 + \[Sigma]^2)^2*(63 - 483*\[Sigma]^2 - 6688*\[Sigma]^4 + 9352*\[Sigma]^6)*d[b, s1]*d[b, s2]*d[s2, s2]*
        d[s2, \[Epsilon]] + 36*Pi*\[Sigma]*(-1 + \[Sigma]^2)^2*(-138465 + 1313995*\[Sigma]^2 - 2765619*\[Sigma]^4 + 1601833*\[Sigma]^6)*d[s1, s2]*d[s2, s2]*d[s2, \[Epsilon]] + 64*(-1 + \[Sigma]^2)^(3/2)*(27*Pi^2*(-15 + 285*\[Sigma]^2 - 813*\[Sigma]^4 + 575*\[Sigma]^6) + 256*(-19 + 530*\[Sigma]^2 - 1536*\[Sigma]^4 + 1024*\[Sigma]^6))*d[b, s2]*d[s1, v2]*d[s2, s2]*d[s2, \[Epsilon]] - 
       16384*\[Sigma]*(-1 + \[Sigma]^2)^(3/2)*(-1 + 44*\[Sigma]^2 - 112*\[Sigma]^4 + 64*\[Sigma]^6)*d[b, s1]*d[b, s2]^2*d[s2, v1]*d[s2, \[Epsilon]] - 4*\[Sigma]*(-1 + \[Sigma]^2)^(3/2)*(16384*(-75 + 738*\[Sigma]^2 - 1568*\[Sigma]^4 + 896*\[Sigma]^6) + 27*Pi^2*(-3561 + 30519*\[Sigma]^2 - 65035*\[Sigma]^4 + 39325*\[Sigma]^6))*d[b, s2]*d[s1, s2]*d[s2, v1]*d[s2, \[Epsilon]] - 
       384*Pi*(-1 + \[Sigma]^2)*(45 - 2934*\[Sigma]^2 + 18681*\[Sigma]^4 - 36488*\[Sigma]^6 + 21560*\[Sigma]^8)*d[b, s2]^2*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]] - 2*\[Sigma]*(-1 + \[Sigma]^2)^(3/2)*(16384*(-145 + 1298*\[Sigma]^2 - 2688*\[Sigma]^4 + 1536*\[Sigma]^6) + 27*Pi^2*(-4143 + 34965*\[Sigma]^2 - 73557*\[Sigma]^4 + 44015*\[Sigma]^6))*d[b, s1]*d[s2, s2]*d[s2, v1]*d[s2, \[Epsilon]] + 
       12*Pi*(-1 + \[Sigma]^2)*(52155 - 1591284*\[Sigma]^2 + 7580082*\[Sigma]^4 - 11013940*\[Sigma]^6 + 4805499*\[Sigma]^8)*d[s1, v2]*d[s2, s2]*d[s2, v1]*d[s2, \[Epsilon]] + 768*Pi*\[Sigma]*(-1 + \[Sigma]^2)*(9 - 39*\[Sigma]^2 - 1552*\[Sigma]^4 + 1960*\[Sigma]^6)*d[b, s1]*d[b, s2]*d[s2, v1]^2*d[s2, \[Epsilon]] + 
       96*Pi*\[Sigma]*(-1 + \[Sigma]^2)*(3135 - 33467*\[Sigma]^2 - 1931*\[Sigma]^4 + 55175*\[Sigma]^6)*d[s1, s2]*d[s2, v1]^2*d[s2, \[Epsilon]] - 4*Sqrt[-1 + \[Sigma]^2]*(8192*(4 - 209*\[Sigma]^2 + 1788*\[Sigma]^4 - 3488*\[Sigma]^6 + 1792*\[Sigma]^8) + 9*Pi^2*(-261 - 7776*\[Sigma]^2 + 87558*\[Sigma]^4 - 194680*\[Sigma]^6 + 117975*\[Sigma]^8))*d[b, s2]*d[s1, v2]*d[s2, v1]^2*d[s2, \[Epsilon]] + 
       64*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(512*(-109 + 938*\[Sigma]^2 - 1824*\[Sigma]^4 + 960*\[Sigma]^6) + 9*Pi^2*(-315 + 2559*\[Sigma]^2 - 5205*\[Sigma]^4 + 3025*\[Sigma]^6))*d[b, s1]*d[s2, v1]^3*d[s2, \[Epsilon]] + 96*Pi*(-5409 + 121446*\[Sigma]^2 - 384290*\[Sigma]^4 + 247974*\[Sigma]^6 + 55175*\[Sigma]^8)*d[s1, v2]*d[s2, v1]^3*d[s2, \[Epsilon]] + 
       192*Pi*\[Sigma]*(-1 + \[Sigma]^2)*(-18723 + 161195*\[Sigma]^2 - 364164*\[Sigma]^4 + 234960*\[Sigma]^6)*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^2 - 6*Pi*\[Sigma]*(-1 + \[Sigma]^2)*(-4360059 + 38712713*\[Sigma]^2 - 80606657*\[Sigma]^4 + 46969235*\[Sigma]^6)*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, \[Epsilon]]^2 + 
       4*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(8192*(-895 + 8006*\[Sigma]^2 - 16576*\[Sigma]^4 + 9472*\[Sigma]^6) + 135*Pi^2*(-3525 + 30303*\[Sigma]^2 - 64759*\[Sigma]^4 + 39325*\[Sigma]^6))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]^2 - 48*Pi*\[Sigma]*(98403 - 653959*\[Sigma]^2 + 603109*\[Sigma]^4 + 127535*\[Sigma]^6)*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]]^2 + 
       192*Pi*\[Sigma]*(-1 + \[Sigma]^2)*(-2781 + 36137*\[Sigma]^2 - 109728*\[Sigma]^4 + 84840*\[Sigma]^6)*d[b, s1]*d[b, s2]*d[s2, \[Epsilon]]^3 - 12*Pi*\[Sigma]*(-1 + \[Sigma]^2)*(-1442505 + 12842563*\[Sigma]^2 - 26750923*\[Sigma]^4 + 15581425*\[Sigma]^6)*d[s1, s2]*d[s2, \[Epsilon]]^3 - 
       64*Sqrt[-1 + \[Sigma]^2]*(135*Pi^2*(-10 + 193*\[Sigma]^2 - 554*\[Sigma]^4 + 395*\[Sigma]^6) + 256*(-79 + 1805*\[Sigma]^2 - 5064*\[Sigma]^4 + 3376*\[Sigma]^6))*d[b, s2]*d[s1, v2]*d[s2, \[Epsilon]]^3 + 2*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(8192*(-977 + 8380*\[Sigma]^2 - 17136*\[Sigma]^4 + 9792*\[Sigma]^6) + 45*Pi^2*(-8349 + 70767*\[Sigma]^2 - 149487*\[Sigma]^4 + 89885*\[Sigma]^6))*d[b, s1]*
        d[s2, v1]*d[s2, \[Epsilon]]^3 - 12*Pi*(162113 - 5044668*\[Sigma]^2 + 23982886*\[Sigma]^4 - 35104988*\[Sigma]^6 + 15581425*\[Sigma]^8)*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^3 + 3*Pi*\[Sigma]*(-17116259 + 148521601*\[Sigma]^2 - 308248217*\[Sigma]^4 + 180153755*\[Sigma]^6)*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^4)/(3072*(-1 + \[Sigma]^2)^(11/2)) + 
     (-192*Pi*\[Sigma]*(11 - 96*\[Sigma]^2 + 273*\[Sigma]^4 - 308*\[Sigma]^6 + 120*\[Sigma]^8)*d[b, s2]^2*d[s1, \[Epsilon]] + 2*(Pi*\[Sigma]*(14583 - 143002*\[Sigma]^2 + 380300*\[Sigma]^4 - 387926*\[Sigma]^6 + 136045*\[Sigma]^8)*d[s1, s2] + (\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(Pi^2*(945 - 7677*\[Sigma]^2 + 15615*\[Sigma]^4 - 9075*\[Sigma]^6) - 256*(-77 + 656*\[Sigma]^2 - 1296*\[Sigma]^4 + 704*\[Sigma]^6))*d[b, s1] + 
           Pi*(2511 - 69690*\[Sigma]^2 + 294148*\[Sigma]^4 - 372166*\[Sigma]^6 + 136045*\[Sigma]^8)*d[s1, v2])*d[s2, v1])*d[s2, \[Epsilon]] - 8*d[b, s2]*(\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(128*(-21 + 188*\[Sigma]^2 - 368*\[Sigma]^4 + 192*\[Sigma]^6) + 3*Pi^2*(-63 + 519*\[Sigma]^2 - 1065*\[Sigma]^4 + 625*\[Sigma]^6))*d[s1, \[Epsilon]]*d[s2, v1] + 
         (8*Pi*\[Sigma]*(3 - 48*\[Sigma]^2 + 325*\[Sigma]^4 - 560*\[Sigma]^6 + 280*\[Sigma]^8)*d[b, s1] + Sqrt[-1 + \[Sigma]^2]*(-9*Pi^2*(-3 + 54*\[Sigma]^2 - 147*\[Sigma]^4 + 100*\[Sigma]^6) - 64*(-5 + 129*\[Sigma]^2 - 344*\[Sigma]^4 + 208*\[Sigma]^6))*d[s1, v2])*d[s2, \[Epsilon]]) + 
       Pi*\[Sigma]*d[s1, \[Epsilon]]*(3*(5021 - 48510*\[Sigma]^2 + 128548*\[Sigma]^4 - 131154*\[Sigma]^6 + 46095*\[Sigma]^8)*d[s2, s2] + 6*(-479 + 5721*\[Sigma]^2 - 17933*\[Sigma]^4 + 14035*\[Sigma]^6)*d[s2, v1]^2 + (120993 - 999349*\[Sigma]^2 + 1947647*\[Sigma]^4 - 1065275*\[Sigma]^6)*d[s2, \[Epsilon]]^2))/(128*(-1 + \[Sigma]^2)^(9/2))) + 
   ((\[Sigma]*(9*Pi^2*(-3 + 23*\[Sigma]^2 - 45*\[Sigma]^4 + 25*\[Sigma]^6) + 64*(-11 + 76*\[Sigma]^2 - 144*\[Sigma]^4 + 80*\[Sigma]^6))*d[s1, \[Epsilon]])/(8*(-1 + \[Sigma]^2)^4) + ((-4*(32 - (1568 + 81*Pi^2)*\[Sigma]^2 + 117*(64 + 3*Pi^2)*\[Sigma]^4 - (10496 + 495*Pi^2)*\[Sigma]^6 + 9*(512 + 25*Pi^2)*\[Sigma]^8)*d[b, s1]*d[b, s2])/(-1 + \[Sigma]^2)^4 + 
       ((27*Pi^2*(3 - 39*\[Sigma]^2 + 161*\[Sigma]^4 - 225*\[Sigma]^6 + 100*\[Sigma]^8) + 128*(13 - 214*\[Sigma]^2 + 792*\[Sigma]^4 - 1072*\[Sigma]^6 + 480*\[Sigma]^8))*d[s1, s2])/(-1 + \[Sigma]^2)^4 - (24*Pi*\[Sigma]*(9 + 20*\[Sigma]^2)*d[b, s2]*d[s1, v2])/(-1 + \[Sigma]^2)^(5/2) + (72*Pi*(3 - 11*\[Sigma]^2 + 4*\[Sigma]^4)*d[b, s1]*d[s2, v1])/(-1 + \[Sigma]^2)^(7/2) + 
       (2*\[Sigma]*(27*Pi^2*(-1 + \[Sigma]^2)^2*(3 - 25*\[Sigma]^2 + 50*\[Sigma]^4) + 64*(37 - 352*\[Sigma]^2 + 1044*\[Sigma]^4 - 1216*\[Sigma]^6 + 480*\[Sigma]^8))*d[s1, v2]*d[s2, v1])/(-1 + \[Sigma]^2)^5 - ((256*(23 - 443*\[Sigma]^2 + 1737*\[Sigma]^4 - 2396*\[Sigma]^6 + 1080*\[Sigma]^8) + 9*Pi^2*(27 - 495*\[Sigma]^2 + 2073*\[Sigma]^4 - 2905*\[Sigma]^6 + 1300*\[Sigma]^8))*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/
        (-1 + \[Sigma]^2)^5)/48 + ((16*\[Sigma]*(9*Pi^2*(-9 + 78*\[Sigma]^2 - 165*\[Sigma]^4 + 100*\[Sigma]^6) + 32*(-51 + 440*\[Sigma]^2 - 904*\[Sigma]^4 + 528*\[Sigma]^6))*d[b, s2]^2*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^4 - (\[Sigma]*(27*Pi^2*(-147 + 1183*\[Sigma]^2 - 2445*\[Sigma]^4 + 1425*\[Sigma]^6) + 512*(-207 + 1520*\[Sigma]^2 - 3064*\[Sigma]^4 + 1824*\[Sigma]^6))*d[s1, \[Epsilon]]*d[s2, s2])/
        (-1 + \[Sigma]^2)^4 - (2304*Pi*\[Sigma]*(-2 - 3*\[Sigma]^2 + 10*\[Sigma]^4)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1])/(-1 + \[Sigma]^2)^(7/2) + (4*\[Sigma]*(243*Pi^2*(-3 + 23*\[Sigma]^2 - 45*\[Sigma]^4 + 25*\[Sigma]^6) + 128*(-129 + 932*\[Sigma]^2 - 1768*\[Sigma]^4 + 960*\[Sigma]^6))*d[s1, \[Epsilon]]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^5 + 
       (\[Sigma]*(512*(-97 + 920*\[Sigma]^2 - 1920*\[Sigma]^4 + 1120*\[Sigma]^6) + 9*Pi^2*(-279 + 2391*\[Sigma]^2 - 5025*\[Sigma]^4 + 3025*\[Sigma]^6))*d[b, s1]*d[b, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^4 - (4*\[Sigma]*(512*(-109 + 779*\[Sigma]^2 - 1560*\[Sigma]^4 + 928*\[Sigma]^6) + 9*Pi^2*(-225 + 1827*\[Sigma]^2 - 3795*\[Sigma]^4 + 2225*\[Sigma]^6))*d[s1, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^4 + 
       (24*Pi*(75 - 66*\[Sigma]^2 - 549*\[Sigma]^4 + 500*\[Sigma]^6)*d[b, s2]*d[s1, v2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) - (96*Pi*\[Sigma]*(81 - 151*\[Sigma]^2 + 8*\[Sigma]^4 + 40*\[Sigma]^6)*d[b, s1]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) - 
       (4*(9*Pi^2*(9 - 396*\[Sigma]^2 + 2382*\[Sigma]^4 - 4220*\[Sigma]^6 + 2225*\[Sigma]^8) + 64*(51 - 1616*\[Sigma]^2 + 8392*\[Sigma]^4 - 14208*\[Sigma]^6 + 7424*\[Sigma]^8))*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 + 
       (\[Sigma]*(4096*(-167 + 1238*\[Sigma]^2 - 2513*\[Sigma]^4 + 1502*\[Sigma]^6) + 27*Pi^2*(-933 + 7649*\[Sigma]^2 - 15915*\[Sigma]^4 + 9375*\[Sigma]^6))*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5)/192 + 
     ((8192*\[Sigma]^4*d[b, s1]*d[b, s2]^3)/(-1 + \[Sigma]^2)^2 + (4*(1024 - 51*(512 + 27*Pi^2)*\[Sigma]^2 + (122368 + 6237*Pi^2)*\[Sigma]^4 - 87*(2048 + 105*Pi^2)*\[Sigma]^6 + 5*(16384 + 855*Pi^2)*\[Sigma]^8)*d[b, s2]^2*d[s1, s2])/(-1 + \[Sigma]^2)^4 + 
       (32*(64 - 2*(1552 + 81*Pi^2)*\[Sigma]^2 + 9*(1760 + 81*Pi^2)*\[Sigma]^4 - 6*(3904 + 177*Pi^2)*\[Sigma]^6 + 3*(3584 + 165*Pi^2)*\[Sigma]^8)*d[b, s1]*d[b, s2]*d[s2, s2])/(-1 + \[Sigma]^2)^4 - ((1024*(33 - 580*\[Sigma]^2 + 2232*\[Sigma]^4 - 3136*\[Sigma]^6 + 1456*\[Sigma]^8) + 27*Pi^2*(60 - 813*\[Sigma]^2 + 3486*\[Sigma]^4 - 5025*\[Sigma]^6 + 2300*\[Sigma]^8))*d[s1, s2]*
         d[s2, s2])/(-1 + \[Sigma]^2)^4 + (12*Pi*\[Sigma]*(315 - 106*\[Sigma]^2 - 757*\[Sigma]^4 + 476*\[Sigma]^6)*d[b, s2]*d[s1, v2]*d[s2, s2])/(-1 + \[Sigma]^2)^(9/2) - (96*Pi*(-63 + 228*\[Sigma]^2 + 32*\[Sigma]^4 - 465*\[Sigma]^6 + 250*\[Sigma]^8)*d[b, s2]*d[s1, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(9/2) + 
       (4*\[Sigma]*(9*Pi^2*(9 - 222*\[Sigma]^2 + 828*\[Sigma]^4 - 1090*\[Sigma]^6 + 475*\[Sigma]^8) + 64*(31 - 636*\[Sigma]^2 + 2416*\[Sigma]^4 - 3072*\[Sigma]^6 + 1280*\[Sigma]^8))*d[b, s2]^2*d[s1, v2]*d[s2, v1])/(-1 + \[Sigma]^2)^5 - (36*Pi*(-93 + 446*\[Sigma]^2 - 469*\[Sigma]^4 + 92*\[Sigma]^6)*d[b, s1]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(9/2) - 
       (\[Sigma]*(1024*(81 - 856*\[Sigma]^2 + 2736*\[Sigma]^4 - 3424*\[Sigma]^6 + 1456*\[Sigma]^8) + 27*Pi^2*(105 - 1171*\[Sigma]^2 + 4191*\[Sigma]^4 - 5425*\[Sigma]^6 + 2300*\[Sigma]^8))*d[s1, v2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^5 - 
       (16*(176 - (4672 + 243*Pi^2)*\[Sigma]^2 + 3*(6976 + 351*Pi^2)*\[Sigma]^4 - 3*(9472 + 495*Pi^2)*\[Sigma]^6 + 3*(4096 + 225*Pi^2)*\[Sigma]^8)*d[b, s1]*d[b, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^5 + (16*(27*Pi^2*(3 - 39*\[Sigma]^2 + 161*\[Sigma]^4 - 225*\[Sigma]^6 + 100*\[Sigma]^8) + 64*(21 - 388*\[Sigma]^2 + 1464*\[Sigma]^4 - 1984*\[Sigma]^6 + 880*\[Sigma]^8))*d[s1, s2]*
         d[s2, v1]^2)/(-1 + \[Sigma]^2)^5 - (48*Pi*\[Sigma]*(99 - 461*\[Sigma]^2 - 230*\[Sigma]^4 + 500*\[Sigma]^6)*d[b, s2]*d[s1, v2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(9/2) + (1008*Pi*(3 - 11*\[Sigma]^2 + 4*\[Sigma]^4)*d[b, s1]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^(9/2) + 
       (32*\[Sigma]*(27*Pi^2*(-1 + \[Sigma]^2)^2*(3 - 25*\[Sigma]^2 + 50*\[Sigma]^4) + 32*(69 - 664*\[Sigma]^2 + 1968*\[Sigma]^4 - 2272*\[Sigma]^6 + 880*\[Sigma]^8))*d[s1, v2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^6 - ((2048*(16 - 441*\[Sigma]^2 + 1964*\[Sigma]^4 - 2840*\[Sigma]^6 + 1308*\[Sigma]^8) + 9*Pi^2*(135 - 4923*\[Sigma]^2 + 22041*\[Sigma]^4 - 32405*\[Sigma]^6 + 15200*\[Sigma]^8))*d[b, s2]^2*d[s1, \[Epsilon]]*
         d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 + ((1024*(166 - 3415*\[Sigma]^2 + 13959*\[Sigma]^4 - 19964*\[Sigma]^6 + 9296*\[Sigma]^8) + 9*Pi^2*(765 - 14940*\[Sigma]^2 + 64845*\[Sigma]^4 - 93478*\[Sigma]^6 + 42880*\[Sigma]^8))*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 + 
       (24*Pi*(-705 + 2262*\[Sigma]^2 + 5023*\[Sigma]^4 - 14748*\[Sigma]^6 + 8000*\[Sigma]^8)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) - (4*(27*Pi^2*(51 - 951*\[Sigma]^2 + 3985*\[Sigma]^4 - 5585*\[Sigma]^6 + 2500*\[Sigma]^8) + 64*(451 - 9340*\[Sigma]^2 + 37116*\[Sigma]^4 - 51056*\[Sigma]^6 + 22784*\[Sigma]^8))*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]])/
        (-1 + \[Sigma]^2)^6 - ((2048*(14 - 451*\[Sigma]^2 + 2056*\[Sigma]^4 - 2984*\[Sigma]^6 + 1372*\[Sigma]^8) + 9*Pi^2*(135 - 4743*\[Sigma]^2 + 21141*\[Sigma]^4 - 30985*\[Sigma]^6 + 14500*\[Sigma]^8))*d[b, s1]*d[b, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5 + 
       ((2048*(85 - 1735*\[Sigma]^2 + 7075*\[Sigma]^4 - 10108*\[Sigma]^6 + 4704*\[Sigma]^8) + 9*Pi^2*(765 - 15228*\[Sigma]^2 + 66285*\[Sigma]^4 - 95750*\[Sigma]^6 + 44000*\[Sigma]^8))*d[s1, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5 - (36*Pi*\[Sigma]*(341 + 458*\[Sigma]^2 - 2235*\[Sigma]^4 + 1380*\[Sigma]^6)*d[b, s2]*d[s1, v2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(11/2) + 
       (12*Pi*(-849 + 4710*\[Sigma]^2 - 4097*\[Sigma]^4 - 1932*\[Sigma]^6 + 2000*\[Sigma]^8)*d[b, s1]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(11/2) + (\[Sigma]*(256*(1727 - 20540*\[Sigma]^2 + 69200*\[Sigma]^4 - 88064*\[Sigma]^6 + 37632*\[Sigma]^8) + 9*Pi^2*(1593 - 21663*\[Sigma]^2 + 78795*\[Sigma]^4 - 102725*\[Sigma]^6 + 44000*\[Sigma]^8))*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/
        (-1 + \[Sigma]^2)^6 - ((4096*(111 - 2378*\[Sigma]^2 + 9872*\[Sigma]^4 - 14196*\[Sigma]^6 + 6622*\[Sigma]^8) + 9*Pi^2*(1920 - 41811*\[Sigma]^2 + 182622*\[Sigma]^4 - 264215*\[Sigma]^6 + 121700*\[Sigma]^8))*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^6)/192 + 
     ((-65536*\[Sigma]^3*(-1 + 2*\[Sigma]^2)*d[b, s2]^4*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^3 - (64*\[Sigma]*(27*Pi^2*(-30 + 269*\[Sigma]^2 - 583*\[Sigma]^4 + 360*\[Sigma]^6) + 512*(-32 + 293*\[Sigma]^2 - 632*\[Sigma]^4 + 384*\[Sigma]^6))*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, s2])/(-1 + \[Sigma]^2)^4 + 
       (2*\[Sigma]*(4096*(-353 + 2680*\[Sigma]^2 - 5576*\[Sigma]^4 + 3424*\[Sigma]^6) + 27*Pi^2*(-1965 + 16357*\[Sigma]^2 - 34895*\[Sigma]^4 + 20975*\[Sigma]^6))*d[s1, \[Epsilon]]*d[s2, s2]^2)/(-1 + \[Sigma]^2)^4 + (192*Pi*\[Sigma]*(1095 - 223*\[Sigma]^2 - 5092*\[Sigma]^4 + 3808*\[Sigma]^6)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(9/2) + 
       (512*\[Sigma]*(9*Pi^2*(-9 + 78*\[Sigma]^2 - 165*\[Sigma]^4 + 100*\[Sigma]^6) + 64*(-26 + 209*\[Sigma]^2 - 416*\[Sigma]^4 + 240*\[Sigma]^6))*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^5 - (8*\[Sigma]*(2048*(-251 + 1900*\[Sigma]^2 - 3848*\[Sigma]^4 + 2272*\[Sigma]^6) + 27*Pi^2*(-783 + 6306*\[Sigma]^2 - 13035*\[Sigma]^4 + 7600*\[Sigma]^6))*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1]^2)/
        (-1 + \[Sigma]^2)^5 - (768*Pi*\[Sigma]*(213 + 137*\[Sigma]^2 - 1468*\[Sigma]^4 + 1120*\[Sigma]^6)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^(11/2) + (256*\[Sigma]*(81*Pi^2*(-3 + 23*\[Sigma]^2 - 45*\[Sigma]^4 + 25*\[Sigma]^6) + 32*(-149 + 1120*\[Sigma]^2 - 2120*\[Sigma]^4 + 1120*\[Sigma]^6))*d[s1, \[Epsilon]]*d[s2, v1]^4)/(-1 + \[Sigma]^2)^6 - 
       (262144*\[Sigma]^3*(-1 + 2*\[Sigma]^2)*d[b, s1]*d[b, s2]^3*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^3 - (2*\[Sigma]*(32768*(-32 + 293*\[Sigma]^2 - 632*\[Sigma]^4 + 384*\[Sigma]^6) + 27*Pi^2*(-1965 + 17507*\[Sigma]^2 - 37975*\[Sigma]^4 + 23425*\[Sigma]^6))*d[b, s2]^2*d[s1, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^4 - 
       (\[Sigma]*(131072*(-15 + 151*\[Sigma]^2 - 330*\[Sigma]^4 + 200*\[Sigma]^6) + 27*Pi^2*(-3735 + 33093*\[Sigma]^2 - 71517*\[Sigma]^4 + 44015*\[Sigma]^6))*d[b, s1]*d[b, s2]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^4 + (8*\[Sigma]*(4096*(-367 + 2722*\[Sigma]^2 - 5632*\[Sigma]^4 + 3456*\[Sigma]^6) + 27*Pi^2*(-1980 + 16619*\[Sigma]^2 - 35506*\[Sigma]^4 + 21395*\[Sigma]^6))*d[s1, s2]*d[s2, s2]*
         d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^4 - (144*Pi*(509 - 774*\[Sigma]^2 - 2955*\[Sigma]^4 + 2636*\[Sigma]^6)*d[b, s2]*d[s1, v2]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) + (1728*Pi*\[Sigma]*(263 - 35*\[Sigma]^2 - 1272*\[Sigma]^4 + 920*\[Sigma]^6)*d[b, s2]*d[s1, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) - 
       (2*(4096*(3 - 448*\[Sigma]^2 + 3064*\[Sigma]^4 - 5632*\[Sigma]^6 + 3072*\[Sigma]^8) + 9*Pi^2*(135 - 9648*\[Sigma]^2 + 64686*\[Sigma]^4 - 123400*\[Sigma]^6 + 70275*\[Sigma]^8))*d[b, s2]^2*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 + (96*Pi*\[Sigma]*(3273 - 6349*\[Sigma]^2 + 680*\[Sigma]^4 + 952*\[Sigma]^6)*d[b, s1]*d[s2, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) + 
       (8*(2048*(33 - 1226*\[Sigma]^2 + 6884*\[Sigma]^4 - 12416*\[Sigma]^6 + 6912*\[Sigma]^8) + 9*Pi^2*(180 - 9549*\[Sigma]^2 + 61671*\[Sigma]^4 - 115783*\[Sigma]^6 + 64185*\[Sigma]^8))*d[s1, v2]*d[s2, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 + 
       (32*\[Sigma]*(4096*(-12 + 109*\[Sigma]^2 - 222*\[Sigma]^4 + 128*\[Sigma]^6) + 9*Pi^2*(-279 + 2391*\[Sigma]^2 - 5025*\[Sigma]^4 + 3025*\[Sigma]^6))*d[b, s1]*d[b, s2]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 - (8*\[Sigma]*(4096*(-265 + 1942*\[Sigma]^2 - 3904*\[Sigma]^4 + 2304*\[Sigma]^6) + 9*Pi^2*(-4797 + 38991*\[Sigma]^2 - 81015*\[Sigma]^4 + 47525*\[Sigma]^6))*d[s1, s2]*d[s2, v1]^2*
         d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 + (864*Pi*(53 + 594*\[Sigma]^2 - 771*\[Sigma]^4 - 1884*\[Sigma]^6 + 1840*\[Sigma]^8)*d[b, s2]*d[s1, v2]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) - (384*Pi*\[Sigma]*(735 - 1417*\[Sigma]^2 + 200*\[Sigma]^4 + 280*\[Sigma]^6)*d[b, s1]*d[s2, v1]^3*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) - 
       (8*(2048*(33 - 1022*\[Sigma]^2 + 5324*\[Sigma]^4 - 8960*\[Sigma]^6 + 4608*\[Sigma]^8) + 9*Pi^2*(189 - 8460*\[Sigma]^2 + 50886*\[Sigma]^4 - 90140*\[Sigma]^6 + 47525*\[Sigma]^8))*d[s1, v2]*d[s2, v1]^3*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 + 
       (2*\[Sigma]*(16384*(-335 + 2982*\[Sigma]^2 - 6404*\[Sigma]^4 + 3896*\[Sigma]^6) + 135*Pi^2*(-1965 + 17411*\[Sigma]^2 - 37879*\[Sigma]^4 + 23425*\[Sigma]^6))*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5 - (4*\[Sigma]*(4096*(-2915 + 22446*\[Sigma]^2 - 47024*\[Sigma]^4 + 28928*\[Sigma]^6) + 27*Pi^2*(-16095 + 136201*\[Sigma]^2 - 291041*\[Sigma]^4 + 175695*\[Sigma]^6))*d[s1, \[Epsilon]]*
         d[s2, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5 - (3456*Pi*\[Sigma]*(385 + 341*\[Sigma]^2 - 3142*\[Sigma]^4 + 2300*\[Sigma]^6)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(11/2) + (8*\[Sigma]*(2048*(-2123 + 16110*\[Sigma]^2 - 32768*\[Sigma]^4 + 19424*\[Sigma]^6) + 9*Pi^2*(-19422 + 159441*\[Sigma]^2 - 331860*\[Sigma]^4 + 195625*\[Sigma]^6))*d[s1, \[Epsilon]]*
         d[s2, v1]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6 + (\[Sigma]*(65536*(-111 + 1032*\[Sigma]^2 - 2228*\[Sigma]^4 + 1352*\[Sigma]^6) + 45*Pi^2*(-7605 + 67071*\[Sigma]^2 - 145575*\[Sigma]^4 + 89885*\[Sigma]^6))*d[b, s1]*d[b, s2]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^5 - 
       (8*\[Sigma]*(8192*(-494 + 3783*\[Sigma]^2 - 7912*\[Sigma]^4 + 4864*\[Sigma]^6) + 27*Pi^2*(-5435 + 46128*\[Sigma]^2 - 98695*\[Sigma]^4 + 59650*\[Sigma]^6))*d[s1, s2]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^5 + (48*Pi*(3203 - 1722*\[Sigma]^2 - 32181*\[Sigma]^4 + 28340*\[Sigma]^6)*d[b, s2]*d[s1, v2]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(11/2) - 
       (288*Pi*\[Sigma]*(2367 - 3995*\[Sigma]^2 - 1928*\[Sigma]^4 + 2760*\[Sigma]^6)*d[b, s1]*d[s2, v1]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(11/2) - (8*(1024*(165 - 6592*\[Sigma]^2 + 38184*\[Sigma]^4 - 69632*\[Sigma]^6 + 38912*\[Sigma]^8) + 9*Pi^2*(465 - 25977*\[Sigma]^2 + 169749*\[Sigma]^4 - 320435*\[Sigma]^6 + 178950*\[Sigma]^8))*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^6 + 
       (2*\[Sigma]*(16384*(-2501 + 19528*\[Sigma]^2 - 41130*\[Sigma]^4 + 25340*\[Sigma]^6) + 45*Pi^2*(-33255 + 283467*\[Sigma]^2 - 607125*\[Sigma]^4 + 367705*\[Sigma]^6))*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^4)/(-1 + \[Sigma]^2)^6)/1536)*(v1[\[Mu]] - \[Sigma]*v2[\[Mu]]) + 
   ((3*Pi*\[Sigma]*(143 - 1001*\[Sigma]^2 + 1437*\[Sigma]^4 - 515*\[Sigma]^6)*d[b, s1] - 2*Sqrt[-1 + \[Sigma]^2]*(9*Pi^2*(1 - 14*\[Sigma]^2 + 25*\[Sigma]^4) + 64*(3 - 48*\[Sigma]^2 + 80*\[Sigma]^4))*d[s1, v2])/(64*(-1 + \[Sigma]^2)^(7/2)) + 
     (Pi*(45 - 1803*\[Sigma]^2 + 2975*\[Sigma]^4 + 2871*\[Sigma]^6 - 4280*\[Sigma]^8)*d[b, s2]*d[s1, \[Epsilon]] - 6*Sqrt[-1 + \[Sigma]^2]*(320*(-1 + 24*\[Sigma]^2 - 80*\[Sigma]^4 + 64*\[Sigma]^6) + Pi^2*(-15 + 354*\[Sigma]^2 - 1215*\[Sigma]^4 + 1000*\[Sigma]^6))*d[s1, \[Epsilon]]*d[s2, v1] + 
       (3*Pi*(143 - 3289*\[Sigma]^2 + 11189*\[Sigma]^4 - 12227*\[Sigma]^6 + 4120*\[Sigma]^8)*d[b, s1] + 2*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(2240*(3 - 16*\[Sigma]^2 + 16*\[Sigma]^4) + 9*Pi^2*(31 - 170*\[Sigma]^2 + 175*\[Sigma]^4))*d[s1, v2])*d[s2, \[Epsilon]])/(64*(-1 + \[Sigma]^2)^(9/2)) + 
     ((16896*Pi*\[Sigma]^3*(-3 + 5*\[Sigma]^2)*d[b, s1]*d[b, s2]^2)/(-1 + \[Sigma]^2)^(5/2) - (6*Pi*\[Sigma]*(-1971 + 7247*\[Sigma]^2 - 21725*\[Sigma]^4 + 20465*\[Sigma]^6)*d[b, s2]*d[s1, s2])/(-1 + \[Sigma]^2)^(7/2) - (512*(-4 + 65*\[Sigma]^2 - 144*\[Sigma]^4 + 112*\[Sigma]^6)*d[b, s2]^2*d[s1, v2])/(-1 + \[Sigma]^2)^4 + 
       (9*Pi*\[Sigma]*(-2479 + 19707*\[Sigma]^2 - 33633*\[Sigma]^4 + 15365*\[Sigma]^6)*d[b, s1]*d[s2, s2])/(-1 + \[Sigma]^2)^(7/2) + (2*(27*Pi^2*(-15 + 249*\[Sigma]^2 - 693*\[Sigma]^4 + 475*\[Sigma]^6) + 512*(-17 + 322*\[Sigma]^2 - 888*\[Sigma]^4 + 608*\[Sigma]^6))*d[s1, v2]*d[s2, s2])/(-1 + \[Sigma]^2)^4 + 
       (2048*\[Sigma]*(-9 + 24*\[Sigma]^2 - 32*\[Sigma]^4 + 32*\[Sigma]^6)*d[b, s1]*d[b, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^4 - (4*\[Sigma]*(2048*(-27 + 225*\[Sigma]^2 - 464*\[Sigma]^4 + 272*\[Sigma]^6) + 9*Pi^2*(-297 + 2451*\[Sigma]^2 - 5115*\[Sigma]^4 + 3025*\[Sigma]^6))*d[s1, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^4 - 
       (6*Pi*(-765 + 13326*\[Sigma]^2 - 37156*\[Sigma]^4 + 8610*\[Sigma]^6 + 20465*\[Sigma]^8)*d[b, s2]*d[s1, v2]*d[s2, v1])/(-1 + \[Sigma]^2)^(9/2) + (6*Pi*\[Sigma]*(417 - 103*\[Sigma]^2 - 12493*\[Sigma]^4 + 14035*\[Sigma]^6)*d[b, s1]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(9/2) - 
       (4*(9*Pi^2*(-9 - 270*\[Sigma]^2 + 2544*\[Sigma]^4 - 5290*\[Sigma]^6 + 3025*\[Sigma]^8) + 128*(-7 - 436*\[Sigma]^2 + 3984*\[Sigma]^4 - 7936*\[Sigma]^6 + 4352*\[Sigma]^8))*d[s1, v2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^5 + (6*Pi*\[Sigma]*(10491 - 65015*\[Sigma]^2 + 40117*\[Sigma]^4 + 35735*\[Sigma]^6)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) + 
       (4*\[Sigma]*(27*Pi^2*(-585 + 4931*\[Sigma]^2 - 10395*\[Sigma]^4 + 6225*\[Sigma]^6) + 256*(-1341 + 11160*\[Sigma]^2 - 23152*\[Sigma]^4 + 13696*\[Sigma]^6))*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 - (9*Pi*\[Sigma]*(-17065 + 119229*\[Sigma]^2 - 194727*\[Sigma]^4 + 86435*\[Sigma]^6)*d[b, s1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(9/2) - 
       (2*(27*Pi^2*(-87 + 1605*\[Sigma]^2 - 4533*\[Sigma]^4 + 3175*\[Sigma]^6) + 256*(-214 + 4019*\[Sigma]^2 - 11136*\[Sigma]^4 + 7696*\[Sigma]^6))*d[s1, v2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5)/768 + 
     ((-1536*Pi*\[Sigma]^2*(33 - 151*\[Sigma]^2 + 140*\[Sigma]^4)*d[b, s2]^3*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^(7/2) + (3*Pi*(-609 + 42009*\[Sigma]^2 - 129551*\[Sigma]^4 + 81567*\[Sigma]^6 + 10472*\[Sigma]^8)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, s2])/(-1 + \[Sigma]^2)^(9/2) - (512*(28 - 461*\[Sigma]^2 + 1760*\[Sigma]^4 - 2640*\[Sigma]^6 + 1344*\[Sigma]^8)*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, v1])/
        (-1 + \[Sigma]^2)^5 + (2*(512*(119 - 3196*\[Sigma]^2 + 14044*\[Sigma]^4 - 20352*\[Sigma]^6 + 9408*\[Sigma]^8) + 9*Pi^2*(315 - 8289*\[Sigma]^2 + 36561*\[Sigma]^4 - 53179*\[Sigma]^6 + 24640*\[Sigma]^8))*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^5 - (6*Pi*(2373 - 56115*\[Sigma]^2 + 286375*\[Sigma]^4 - 475521*\[Sigma]^6 + 245000*\[Sigma]^8)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]^2)/
        (-1 + \[Sigma]^2)^(11/2) - (8*(27*Pi^2*(21 - 519*\[Sigma]^2 + 2203*\[Sigma]^4 - 3105*\[Sigma]^6 + 1400*\[Sigma]^8) + 64*(175 - 4376*\[Sigma]^2 + 18008*\[Sigma]^4 - 24576*\[Sigma]^6 + 10752*\[Sigma]^8))*d[s1, \[Epsilon]]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^6 - (768*Pi*\[Sigma]^2*(195 - 916*\[Sigma]^2 + 845*\[Sigma]^4)*d[b, s1]*d[b, s2]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(7/2) + 
       (6*Pi*(1023 + 3609*\[Sigma]^2 + 18769*\[Sigma]^4 - 117153*\[Sigma]^6 + 97640*\[Sigma]^8)*d[b, s2]*d[s1, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) + (512*\[Sigma]*(-162 + 881*\[Sigma]^2 - 1568*\[Sigma]^4 + 880*\[Sigma]^6)*d[b, s2]^2*d[s1, v2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 - 
       (9*Pi*(3179 - 79027*\[Sigma]^2 + 295973*\[Sigma]^4 - 360821*\[Sigma]^6 + 139400*\[Sigma]^8)*d[b, s1]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) - (2*\[Sigma]*(27*Pi^2*(-657 + 4447*\[Sigma]^2 - 7899*\[Sigma]^4 + 4125*\[Sigma]^6) + 512*(-843 + 5674*\[Sigma]^2 - 10024*\[Sigma]^4 + 5216*\[Sigma]^6))*d[s1, v2]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 - 
       (1024*(17 - 186*\[Sigma]^2 + 616*\[Sigma]^4 - 1056*\[Sigma]^6 + 640*\[Sigma]^8)*d[b, s1]*d[b, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 + (8*(256*(121 - 3246*\[Sigma]^2 + 14252*\[Sigma]^4 - 20640*\[Sigma]^6 + 9536*\[Sigma]^8) + 9*Pi^2*(162 - 4347*\[Sigma]^2 + 19194*\[Sigma]^4 - 27935*\[Sigma]^6 + 12950*\[Sigma]^8))*d[s1, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 + 
       (12*Pi*\[Sigma]*(-17919 + 133621*\[Sigma]^2 - 229521*\[Sigma]^4 + 67111*\[Sigma]^6 + 48820*\[Sigma]^8)*d[b, s2]*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) - (6*Pi*(-1515 + 24429*\[Sigma]^2 - 16201*\[Sigma]^4 - 87681*\[Sigma]^6 + 83080*\[Sigma]^8)*d[b, s1]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) + 
       (16*\[Sigma]*(9*Pi^2*(9 - 1872*\[Sigma]^2 + 9318*\[Sigma]^4 - 13930*\[Sigma]^6 + 6475*\[Sigma]^8) + 32*(121 - 12220*\[Sigma]^2 + 58128*\[Sigma]^4 - 84224*\[Sigma]^6 + 38144*\[Sigma]^8))*d[s1, v2]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 + (9*Pi*(5635 - 156587*\[Sigma]^2 + 463533*\[Sigma]^4 - 330333*\[Sigma]^6 + 7240*\[Sigma]^8)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^2)/
        (-1 + \[Sigma]^2)^(11/2) - (2*(256*(1982 - 53081*\[Sigma]^2 + 233776*\[Sigma]^4 - 339984*\[Sigma]^6 + 157760*\[Sigma]^8) + 9*Pi^2*(2583 - 69525*\[Sigma]^2 + 309213*\[Sigma]^4 - 453095*\[Sigma]^6 + 211400*\[Sigma]^8))*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6 + 
       (9*Pi*(9185 - 214585*\[Sigma]^2 + 786671*\[Sigma]^4 - 946655*\[Sigma]^6 + 361880*\[Sigma]^8)*d[b, s1]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(11/2) + (2*\[Sigma]*(27*Pi^2*(-1833 + 12531*\[Sigma]^2 - 22459*\[Sigma]^4 + 11825*\[Sigma]^6) + 256*(-4626 + 31193*\[Sigma]^2 - 55328*\[Sigma]^4 + 28912*\[Sigma]^6))*d[s1, v2]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^6)/768 + 
     ((-61440*Pi*\[Sigma]^3*(-69 + 121*\[Sigma]^2)*d[b, s2]^3*d[s1, s2])/(-1 + \[Sigma]^2)^(5/2) - (6144*Pi*\[Sigma]^3*(-1041 + 1813*\[Sigma]^2)*d[b, s1]*d[b, s2]^2*d[s2, s2])/(-1 + \[Sigma]^2)^(5/2) + (36*Pi*\[Sigma]*(-42607 + 49893*\[Sigma]^2 - 167245*\[Sigma]^4 + 256919*\[Sigma]^6)*d[b, s2]*d[s1, s2]*d[s2, s2])/(-1 + \[Sigma]^2)^(7/2) + 
       (65536*(-4 + 65*\[Sigma]^2 - 144*\[Sigma]^4 + 112*\[Sigma]^6)*d[b, s2]^2*d[s1, v2]*d[s2, s2])/(-1 + \[Sigma]^2)^4 - (9*Pi*\[Sigma]*(-207377 + 1757595*\[Sigma]^2 - 3233971*\[Sigma]^4 + 1612905*\[Sigma]^6)*d[b, s1]*d[s2, s2]^2)/(-1 + \[Sigma]^2)^(7/2) - 
       (4*(8192*(-41 + 829*\[Sigma]^2 - 2400*\[Sigma]^4 + 1712*\[Sigma]^6) + 27*Pi^2*(-575 + 10181*\[Sigma]^2 - 29461*\[Sigma]^4 + 20975*\[Sigma]^6))*d[s1, v2]*d[s2, s2]^2)/(-1 + \[Sigma]^2)^4 - (4194304*\[Sigma]*(-1 + 5*\[Sigma]^2 - 9*\[Sigma]^4 + 6*\[Sigma]^6)*d[b, s2]^2*d[s1, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^4 - 
       (12288*Pi*\[Sigma]^2*(9 - 390*\[Sigma]^2 + 605*\[Sigma]^4)*d[b, s2]^3*d[s1, v2]*d[s2, v1])/(-1 + \[Sigma]^2)^(7/2) - (262144*\[Sigma]*(-9 + 24*\[Sigma]^2 - 32*\[Sigma]^4 + 32*\[Sigma]^6)*d[b, s1]*d[b, s2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^4 + 
       (16*\[Sigma]*(65536*(-34 + 299*\[Sigma]^2 - 644*\[Sigma]^4 + 392*\[Sigma]^6) + 27*Pi^2*(-3935 + 33733*\[Sigma]^2 - 72437*\[Sigma]^4 + 44015*\[Sigma]^6))*d[s1, s2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^4 + (12*Pi*(-47475 + 867396*\[Sigma]^2 - 2873898*\[Sigma]^4 + 1682068*\[Sigma]^6 + 770757*\[Sigma]^8)*d[b, s2]*d[s1, v2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(9/2) + 
       (1892352*Pi*\[Sigma]^3*(-3 + 5*\[Sigma]^2)*d[b, s1]*d[b, s2]^2*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(7/2) - (96*Pi*\[Sigma]*(-57381 + 403177*\[Sigma]^2 - 916235*\[Sigma]^4 + 621335*\[Sigma]^6)*d[b, s2]*d[s1, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(9/2) - (65536*(-4 + \[Sigma]^2 + 176*\[Sigma]^4 - 464*\[Sigma]^6 + 384*\[Sigma]^8)*d[b, s2]^2*d[s1, v2]*d[s2, v1]^2)/
        (-1 + \[Sigma]^2)^5 - (48*Pi*\[Sigma]*(25275 - 176759*\[Sigma]^2 + 150901*\[Sigma]^4 + 43799*\[Sigma]^6)*d[b, s1]*d[s2, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(9/2) + (16*(4096*(-14 - 363*\[Sigma]^2 + 4544*\[Sigma]^4 - 10320*\[Sigma]^6 + 6272*\[Sigma]^8) + 9*Pi^2*(-435 - 7356*\[Sigma]^2 + 92478*\[Sigma]^4 - 213916*\[Sigma]^6 + 132045*\[Sigma]^8))*d[s1, v2]*d[s2, s2]*d[s2, v1]^2)/
        (-1 + \[Sigma]^2)^5 + (262144*\[Sigma]*(-9 + 24*\[Sigma]^2 - 32*\[Sigma]^4 + 32*\[Sigma]^6)*d[b, s1]*d[b, s2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^5 - (512*\[Sigma]*(2048*(-25 + 209*\[Sigma]^2 - 428*\[Sigma]^4 + 248*\[Sigma]^6) + 9*Pi^2*(-297 + 2451*\[Sigma]^2 - 5115*\[Sigma]^4 + 3025*\[Sigma]^6))*d[s1, s2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^5 - 
       (96*Pi*(-4779 + 34146*\[Sigma]^2 + 146884*\[Sigma]^4 - 751890*\[Sigma]^6 + 621335*\[Sigma]^8)*d[b, s2]*d[s1, v2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^(11/2) + (336*Pi*\[Sigma]*(-1311 + 14809*\[Sigma]^2 - 46541*\[Sigma]^4 + 35795*\[Sigma]^6)*d[b, s1]*d[s2, v1]^4)/(-1 + \[Sigma]^2)^(11/2) - 
       (512*(832 - (81088 + 3645*Pi^2)*\[Sigma]^2 + (550912 + 26055*Pi^2)*\[Sigma]^4 - 5*(197632 + 9927*Pi^2)*\[Sigma]^6 + (507904 + 27225*Pi^2)*\[Sigma]^8)*d[s1, v2]*d[s2, v1]^4)/(-1 + \[Sigma]^2)^6 + (12288*Pi*\[Sigma]*(-258 + 3517*\[Sigma]^2 - 8544*\[Sigma]^4 + 5445*\[Sigma]^6)*d[b, s2]^3*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) + 
       (12*Pi*\[Sigma]*(-1071819 + 8849497*\[Sigma]^2 - 12142561*\[Sigma]^4 + 2639635*\[Sigma]^6)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) + (131072*\[Sigma]*(-175 + 1184*\[Sigma]^2 - 2544*\[Sigma]^4 + 1728*\[Sigma]^6)*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 - 
       (16*\[Sigma]*(65536*(-281 + 2449*\[Sigma]^2 - 5276*\[Sigma]^4 + 3224*\[Sigma]^6) + 27*Pi^2*(-31127 + 270637*\[Sigma]^2 - 584701*\[Sigma]^4 + 357895*\[Sigma]^6))*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 + (96*Pi*\[Sigma]*(-260205 + 2497297*\[Sigma]^2 - 6439843*\[Sigma]^4 + 4588495*\[Sigma]^6)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]])/
        (-1 + \[Sigma]^2)^(11/2) + (256*\[Sigma]*(4096*(-209 + 1729*\[Sigma]^2 - 3548*\[Sigma]^4 + 2072*\[Sigma]^6) + 9*Pi^2*(-4671 + 39300*\[Sigma]^2 - 82695*\[Sigma]^4 + 49450*\[Sigma]^6))*d[s1, \[Epsilon]]*d[s2, v1]^3*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 + (6144*Pi*\[Sigma]*(-768 + 10637*\[Sigma]^2 - 25830*\[Sigma]^4 + 16425*\[Sigma]^6)*d[b, s1]*d[b, s2]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(9/2) - 
       (12*Pi*\[Sigma]*(328395 - 3348313*\[Sigma]^2 + 1534177*\[Sigma]^4 + 3312365*\[Sigma]^6)*d[b, s2]*d[s1, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(9/2) - (262144*(-8 + 127*\[Sigma]^2 - 348*\[Sigma]^4 + 272*\[Sigma]^6)*d[b, s2]^2*d[s1, v2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5 + 
       (18*Pi*\[Sigma]*(-1910297 + 14360819*\[Sigma]^2 - 25626187*\[Sigma]^4 + 12736945*\[Sigma]^6)*d[b, s1]*d[s2, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(9/2) + (24*(8192*(-114 + 2263*\[Sigma]^2 - 6544*\[Sigma]^4 + 4688*\[Sigma]^6) + 9*Pi^2*(-4415 + 85085*\[Sigma]^2 - 247813*\[Sigma]^4 + 178375*\[Sigma]^6))*d[s1, v2]*d[s2, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5 + 
       (524288*\[Sigma]*(-21 + 114*\[Sigma]^2 - 272*\[Sigma]^4 + 224*\[Sigma]^6)*d[b, s1]*d[b, s2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5 - (16*\[Sigma]*(32768*(-569 + 4954*\[Sigma]^2 - 10664*\[Sigma]^4 + 6512*\[Sigma]^6) + 27*Pi^2*(-32303 + 280717*\[Sigma]^2 - 606165*\[Sigma]^4 + 370775*\[Sigma]^6))*d[s1, s2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5 - 
       (12*Pi*(-434571 + 9591396*\[Sigma]^2 - 31271674*\[Sigma]^4 + 21914932*\[Sigma]^6 + 3312365*\[Sigma]^8)*d[b, s2]*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(11/2) + (144*Pi*\[Sigma]*(81297 - 366277*\[Sigma]^2 + 66399*\[Sigma]^4 + 336325*\[Sigma]^6)*d[b, s1]*d[s2, v1]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(11/2) - 
       (16*(4096*(-126 - 2947*\[Sigma]^2 + 37280*\[Sigma]^4 - 85072*\[Sigma]^6 + 52096*\[Sigma]^8) + 9*Pi^2*(-3063 - 54408*\[Sigma]^2 + 748314*\[Sigma]^4 - 1769120*\[Sigma]^6 + 1112325*\[Sigma]^8))*d[s1, v2]*d[s2, v1]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6 - (12*Pi*\[Sigma]*(-5181971 + 36830065*\[Sigma]^2 - 50783801*\[Sigma]^4 + 13509275*\[Sigma]^6)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^3)/
        (-1 + \[Sigma]^2)^(11/2) + (16*\[Sigma]*(8192*(-7717 + 67256*\[Sigma]^2 - 145232*\[Sigma]^4 + 89024*\[Sigma]^6) + 45*Pi^2*(-64281 + 563019*\[Sigma]^2 - 1223139*\[Sigma]^4 + 752785*\[Sigma]^6))*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^6 - (9*Pi*\[Sigma]*(-6598961 + 48239611*\[Sigma]^2 - 85159699*\[Sigma]^4 + 42079625*\[Sigma]^6)*d[b, s1]*d[s2, \[Epsilon]]^4)/
        (-1 + \[Sigma]^2)^(11/2) - (4*(65536*(-146 + 2893*\[Sigma]^2 - 8388*\[Sigma]^4 + 6032*\[Sigma]^6) + 135*Pi^2*(-2995 + 58993*\[Sigma]^2 - 172977*\[Sigma]^4 + 125395*\[Sigma]^6))*d[s1, v2]*d[s2, \[Epsilon]]^4)/(-1 + \[Sigma]^2)^6)/24576)*\[Epsilon][\[Mu]]))/mb^4;


(* ::Subsection::Closed:: *)
(*5PM*)


\[CapitalDelta]v1[5,0][\[Mu]] = (M^5*(b[\[Mu]]*((-9*Pi^2*(-1 + 2*\[Sigma]^2)*(1 - 6*\[Sigma]^2 + 5*\[Sigma]^4)^2 + 32*(-1 + 74*\[Sigma]^2 - 424*\[Sigma]^4 + 832*\[Sigma]^6 - 672*\[Sigma]^8 + 192*\[Sigma]^10))/(16*(-1 + \[Sigma]^2)^(9/2)) + (\[Sigma]*(9*Pi^2*(27 - 268*\[Sigma]^2 + 866*\[Sigma]^4 - 1100*\[Sigma]^6 + 475*\[Sigma]^8) - 32*(207 - 2376*\[Sigma]^2 + 7080*\[Sigma]^4 - 7776*\[Sigma]^6 + 2848*\[Sigma]^8))*d[s2, \[Epsilon]])/
      (24*(-1 + \[Sigma]^2)^(9/2)) + (\[Sigma]*d[s2, \[Epsilon]]*(8*(1 - \[Sigma]^2)*(128*(14 - 155*\[Sigma]^2 + 509*\[Sigma]^4 - 636*\[Sigma]^6 + 264*\[Sigma]^8) + 3*Pi^2*(63 - 702*\[Sigma]^2 + 2364*\[Sigma]^4 - 3050*\[Sigma]^6 + 1325*\[Sigma]^8))*d[b, s2]^2 + 
        (1 - \[Sigma]^2)*(9*Pi^2*(717 - 7348*\[Sigma]^2 + 24446*\[Sigma]^4 - 31956*\[Sigma]^6 + 14205*\[Sigma]^8) - 128*(1357 - 17344*\[Sigma]^2 + 57040*\[Sigma]^4 - 68928*\[Sigma]^6 + 27744*\[Sigma]^8))*d[s2, s2] - 3*Pi*Sqrt[-1 + \[Sigma]^2]*(5691 - 86476*\[Sigma]^2 + 287114*\[Sigma]^4 - 329500*\[Sigma]^6 + 120291*\[Sigma]^8)*d[b, s2]*d[s2, v1] - 
        2*(64*(415 - 4144*\[Sigma]^2 + 9136*\[Sigma]^4 - 5568*\[Sigma]^6 + 96*\[Sigma]^8) - 3*Pi^2*(1611 - 18522*\[Sigma]^2 + 63672*\[Sigma]^4 - 83390*\[Sigma]^6 + 36725*\[Sigma]^8))*d[s2, v1]^2 - (1024*(503 - 6155*\[Sigma]^2 + 20009*\[Sigma]^4 - 24156*\[Sigma]^6 + 9768*\[Sigma]^8) - 3*Pi^2*(4545 - 49380*\[Sigma]^2 + 167766*\[Sigma]^4 - 221380*\[Sigma]^6 + 99025*\[Sigma]^8))*d[s2, \[Epsilon]]^2))/
      (96*(-1 + \[Sigma]^2)^(11/2)) + ((4*(-1 + 2*\[Sigma]^2)*(135*Pi^2*(1 - 6*\[Sigma]^2 + 5*\[Sigma]^4)^2 + 64*(11 - 238*\[Sigma]^2 + 864*\[Sigma]^4 - 1072*\[Sigma]^6 + 416*\[Sigma]^8))*d[b, s2]^2)/(-1 + \[Sigma]^2)^(9/2) + 
       ((135*Pi^2*(-19 + 278*\[Sigma]^2 - 1446*\[Sigma]^4 + 3252*\[Sigma]^6 - 3215*\[Sigma]^8 + 1150*\[Sigma]^10) - 128*(-67 + 6010*\[Sigma]^2 - 39280*\[Sigma]^4 + 87200*\[Sigma]^6 - 79520*\[Sigma]^8 + 25664*\[Sigma]^10))*d[s2, s2])/(-1 + \[Sigma]^2)^(9/2) + (30*Pi*(-135 - 2493*\[Sigma]^2 + 17841*\[Sigma]^4 - 28431*\[Sigma]^6 + 11618*\[Sigma]^8)*d[b, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^4 - 
       (4*(15*Pi^2*(-45 + 918*\[Sigma]^2 - 5310*\[Sigma]^4 + 12232*\[Sigma]^6 - 12045*\[Sigma]^8 + 4250*\[Sigma]^10) + 32*(-23 - 730*\[Sigma]^2 + 2320*\[Sigma]^4 + 2080*\[Sigma]^6 - 8800*\[Sigma]^8 + 5056*\[Sigma]^10))*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(11/2) - 
       ((15*Pi^2*(-477 + 10458*\[Sigma]^2 - 61098*\[Sigma]^4 + 142492*\[Sigma]^6 - 143025*\[Sigma]^8 + 51650*\[Sigma]^10) - 256*(-521 + 21650*\[Sigma]^2 - 131180*\[Sigma]^4 + 285040*\[Sigma]^6 - 259360*\[Sigma]^8 + 84352*\[Sigma]^10))*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(11/2))/960 + 
     (4096*(-1 + \[Sigma]^2)^2*(-1 + 2*\[Sigma]^2)^5*d[b, s2]^4 + 80*(1 - 2*\[Sigma]^2)*(-1 + \[Sigma]^2)^2*(512*(5 - 124*\[Sigma]^2 + 480*\[Sigma]^4 - 640*\[Sigma]^6 + 272*\[Sigma]^8) + 27*Pi^2*(19 - 240*\[Sigma]^2 + 966*\[Sigma]^4 - 1320*\[Sigma]^6 + 575*\[Sigma]^8))*d[b, s2]^2*d[s2, s2] + 
       (-1 + \[Sigma]^2)^2*(8192*(-47 + 4730*\[Sigma]^2 - 33320*\[Sigma]^4 + 79000*\[Sigma]^6 - 76600*\[Sigma]^8 + 26224*\[Sigma]^10) - 135*Pi^2*(-879 + 13258*\[Sigma]^2 - 70850*\[Sigma]^4 + 163040*\[Sigma]^6 - 164855*\[Sigma]^8 + 60350*\[Sigma]^10))*d[s2, s2]^2 - 5120*Pi*(-1 + \[Sigma]^2)^(5/2)*(-3 + 33*\[Sigma]^2 - 30*\[Sigma]^4 - 52*\[Sigma]^6 + 40*\[Sigma]^8)*d[b, s2]^3*d[s2, v1] - 
       40*Pi*(-1 + \[Sigma]^2)^(3/2)*(8247 + 136782*\[Sigma]^2 - 1308462*\[Sigma]^4 + 3250936*\[Sigma]^6 - 3095537*\[Sigma]^8 + 1004002*\[Sigma]^10)*d[b, s2]*d[s2, s2]*d[s2, v1] + 256*(1 - 2*\[Sigma]^2)*(1 - \[Sigma]^2)*(135*Pi^2*(1 - 6*\[Sigma]^2 + 5*\[Sigma]^4)^2 + 16*(1 - 448*\[Sigma]^2 + 1704*\[Sigma]^4 - 1792*\[Sigma]^6 + 416*\[Sigma]^8))*d[b, s2]^2*d[s2, v1]^2 + 
       32*(1 - \[Sigma]^2)*(256*(13 + 2790*\[Sigma]^2 - 17740*\[Sigma]^4 + 34520*\[Sigma]^6 - 25520*\[Sigma]^8 + 5984*\[Sigma]^10) - 15*Pi^2*(-513 + 10242*\[Sigma]^2 - 60210*\[Sigma]^4 + 142076*\[Sigma]^6 - 143685*\[Sigma]^8 + 52090*\[Sigma]^10))*d[s2, s2]*d[s2, v1]^2 + 80*Pi*(-1 + \[Sigma]^2)^(3/2)*(-4947 - 15297*\[Sigma]^2 + 190725*\[Sigma]^4 - 260411*\[Sigma]^6 + 41738*\[Sigma]^8)*d[b, s2]*
        d[s2, v1]^3 - 640*(32*(-15 + 326*\[Sigma]^2 - 2632*\[Sigma]^4 + 7712*\[Sigma]^6 - 8912*\[Sigma]^8 + 3488*\[Sigma]^10) + 3*Pi^2*(-63 + 1458*\[Sigma]^2 - 8730*\[Sigma]^4 + 20360*\[Sigma]^6 - 20175*\[Sigma]^8 + 7150*\[Sigma]^10))*d[s2, v1]^4 - 
       16*(1 - \[Sigma]^2)*(256*(-381 + 13370*\[Sigma]^2 - 85320*\[Sigma]^4 + 202000*\[Sigma]^6 - 201120*\[Sigma]^8 + 71232*\[Sigma]^10) + 15*Pi^2*(-819 + 23958*\[Sigma]^2 - 153078*\[Sigma]^4 + 369284*\[Sigma]^6 - 376095*\[Sigma]^8 + 136750*\[Sigma]^10))*d[b, s2]^2*d[s2, \[Epsilon]]^2 + 
       2*(1 - \[Sigma]^2)*(16384*(-498 + 22465*\[Sigma]^2 - 146175*\[Sigma]^4 + 338450*\[Sigma]^6 - 326580*\[Sigma]^8 + 112296*\[Sigma]^10) - 15*Pi^2*(-29529 + 681606*\[Sigma]^2 - 4097454*\[Sigma]^4 + 9766592*\[Sigma]^6 - 9995217*\[Sigma]^8 + 3675730*\[Sigma]^10))*d[s2, s2]*d[s2, \[Epsilon]]^2 + 
       40*Pi*Sqrt[-1 + \[Sigma]^2]*(-22335 + 1928898*\[Sigma]^2 - 13151538*\[Sigma]^4 + 29944936*\[Sigma]^6 - 27636935*\[Sigma]^8 + 8916814*\[Sigma]^10)*d[b, s2]*d[s2, v1]*d[s2, \[Epsilon]]^2 + 20*(16384*(-19 + 807*\[Sigma]^2 - 4419*\[Sigma]^4 + 8342*\[Sigma]^6 - 6330*\[Sigma]^8 + 1620*\[Sigma]^10) - 
         9*Pi^2*(-6303 + 183450*\[Sigma]^2 - 1175362*\[Sigma]^4 + 2850832*\[Sigma]^6 - 2921575*\[Sigma]^8 + 1069150*\[Sigma]^10))*d[s2, v1]^2*d[s2, \[Epsilon]]^2 + 5*(Pi^2*(217629 - 5772798*\[Sigma]^2 + 35868006*\[Sigma]^4 - 86473824*\[Sigma]^6 + 88973685*\[Sigma]^8 - 32828250*\[Sigma]^10) + 
         16384*(-387 + 15864*\[Sigma]^2 - 101520*\[Sigma]^4 + 233952*\[Sigma]^6 - 225732*\[Sigma]^8 + 77800*\[Sigma]^10))*d[s2, \[Epsilon]]^4)/(15360*(-1 + \[Sigma]^2)^(13/2))) + 
   ((-3*Pi*(51 - 1071*\[Sigma]^2 + 4907*\[Sigma]^4 - 7541*\[Sigma]^6 + 3590*\[Sigma]^8))/(32*(-1 + \[Sigma]^2)^4) + (Pi*\[Sigma]*(2601 - 26852*\[Sigma]^2 + 83318*\[Sigma]^4 - 99556*\[Sigma]^6 + 40361*\[Sigma]^8)*d[s2, \[Epsilon]])/(16*(-1 + \[Sigma]^2)^5) + 
     (\[Sigma]*d[s2, \[Epsilon]]*((2*Pi*(22989 - 279356*\[Sigma]^2 + 929886*\[Sigma]^4 - 1161660*\[Sigma]^6 + 489613*\[Sigma]^8)*d[b, s2]^2)/(-1 + \[Sigma]^2)^5 - (Pi*(205449 - 2256772*\[Sigma]^2 + 7400046*\[Sigma]^4 - 9335796*\[Sigma]^6 + 3995969*\[Sigma]^8)*d[s2, s2])/(-1 + \[Sigma]^2)^5 - 
        (12*(512*(-5 - 12*\[Sigma]^2 + 148*\[Sigma]^4 - 256*\[Sigma]^6 + 128*\[Sigma]^8) + Pi^2*(-207 - 690*\[Sigma]^2 + 6108*\[Sigma]^4 - 10390*\[Sigma]^6 + 5275*\[Sigma]^8))*d[b, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) + (2*Pi*(65217 - 700124*\[Sigma]^2 + 2186862*\[Sigma]^4 - 2590284*\[Sigma]^6 + 1031161*\[Sigma]^8)*d[s2, v1]^2)/(-1 + \[Sigma]^2)^6 + 
        (Pi*(495321 - 5584036*\[Sigma]^2 + 18500382*\[Sigma]^4 - 23473716*\[Sigma]^6 + 10090529*\[Sigma]^8)*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6))/192 + ((-64*Pi*(8 - 241*\[Sigma]^2 + 1287*\[Sigma]^4 - 2131*\[Sigma]^6 + 1093*\[Sigma]^8)*d[b, s2]^2)/(-1 + \[Sigma]^2)^4 + (Pi*(-2867 + 69354*\[Sigma]^2 - 395722*\[Sigma]^4 + 880648*\[Sigma]^6 - 841755*\[Sigma]^8 + 290150*\[Sigma]^10)*d[s2, s2])/
        (-1 + \[Sigma]^2)^5 + (8*(64*(3 - 16*\[Sigma]^2 - 48*\[Sigma]^4 + 256*\[Sigma]^6 - 320*\[Sigma]^8 + 128*\[Sigma]^10) + Pi^2*(27 - 90*\[Sigma]^2 - 270*\[Sigma]^4 + 1288*\[Sigma]^6 - 1605*\[Sigma]^8 + 650*\[Sigma]^10))*d[b, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) - (2*Pi*(751 - 18971*\[Sigma]^2 + 89607*\[Sigma]^4 - 136601*\[Sigma]^6 + 62590*\[Sigma]^8)*d[s2, v1]^2)/(-1 + \[Sigma]^2)^5 - 
       (Pi*(-12611 + 364074*\[Sigma]^2 - 2156730*\[Sigma]^4 + 4866728*\[Sigma]^6 - 4687675*\[Sigma]^8 + 1625638*\[Sigma]^10)*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6)/128 + ((131072*Pi*\[Sigma]^4*(-3 + 5*\[Sigma]^2)*d[b, s2]^4)/(-1 + \[Sigma]^2)^3 + (512*Pi*(-468 + 14265*\[Sigma]^2 - 91782*\[Sigma]^4 + 215668*\[Sigma]^6 - 213014*\[Sigma]^8 + 75427*\[Sigma]^10)*d[b, s2]^2*d[s2, s2])/
        (-1 + \[Sigma]^2)^5 - (3*Pi*(-263355 + 6780738*\[Sigma]^2 - 40373530*\[Sigma]^4 + 93416976*\[Sigma]^6 - 92686131*\[Sigma]^8 + 33119030*\[Sigma]^10)*d[s2, s2]^2)/(-1 + \[Sigma]^2)^5 + (16384*(3 + 2*\[Sigma]^2 - 88*\[Sigma]^4 + 272*\[Sigma]^6 - 320*\[Sigma]^8 + 128*\[Sigma]^10)*d[b, s2]^3*d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) - 
       (64*(512*(21 - 146*\[Sigma]^2 - 188*\[Sigma]^4 + 1576*\[Sigma]^6 - 2080*\[Sigma]^8 + 832*\[Sigma]^10) + 3*Pi^2*(513 - 2034*\[Sigma]^2 - 3294*\[Sigma]^4 + 20740*\[Sigma]^6 - 26955*\[Sigma]^8 + 11030*\[Sigma]^10))*d[b, s2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) - (1024*Pi*(252 - 5121*\[Sigma]^2 + 24603*\[Sigma]^4 - 38399*\[Sigma]^6 + 18953*\[Sigma]^8)*d[b, s2]^2*d[s2, v1]^2)/
        (-1 + \[Sigma]^2)^5 + (48*Pi*(-19563 + 547386*\[Sigma]^2 - 3216058*\[Sigma]^4 + 7197192*\[Sigma]^6 - 6848115*\[Sigma]^8 + 2336150*\[Sigma]^10)*d[s2, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^6 + (1024*(3*Pi^2*(27 - 90*\[Sigma]^2 - 270*\[Sigma]^4 + 1288*\[Sigma]^6 - 1605*\[Sigma]^8 + 650*\[Sigma]^10) + 16*(27 - 118*\[Sigma]^2 - 808*\[Sigma]^4 + 3440*\[Sigma]^6 - 4160*\[Sigma]^8 + 1664*\[Sigma]^10))*
         d[b, s2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^(13/2) - (432*Pi*(431 - 15451*\[Sigma]^2 + 76167*\[Sigma]^4 - 114841*\[Sigma]^6 + 49790*\[Sigma]^8)*d[s2, v1]^4)/(-1 + \[Sigma]^2)^6 - (128*Pi*(-14661 + 526194*\[Sigma]^2 - 3383430*\[Sigma]^4 + 7956968*\[Sigma]^6 - 7879405*\[Sigma]^8 + 2795486*\[Sigma]^10)*d[b, s2]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6 + 
       (2*Pi*(-4655079 + 143369802*\[Sigma]^2 - 887063106*\[Sigma]^4 + 2079134416*\[Sigma]^6 - 2073902207*\[Sigma]^8 + 743176462*\[Sigma]^10)*d[s2, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6 + 
       (16*(1024*(147 - 526*\[Sigma]^2 - 7864*\[Sigma]^4 + 31568*\[Sigma]^6 - 38720*\[Sigma]^8 + 15488*\[Sigma]^10) + 3*Pi^2*(5643 - 8514*\[Sigma]^2 - 234486*\[Sigma]^4 + 866128*\[Sigma]^6 - 1056045*\[Sigma]^8 + 427850*\[Sigma]^10))*d[b, s2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(13/2) - 
       (16*Pi*(-385767 + 11995362*\[Sigma]^2 - 72243282*\[Sigma]^4 + 163205960*\[Sigma]^6 - 156277087*\[Sigma]^8 + 53667374*\[Sigma]^10)*d[s2, v1]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7 - (Pi*(-13795365 + 445783806*\[Sigma]^2 - 2792045478*\[Sigma]^4 + 6579624176*\[Sigma]^6 - 6583946029*\[Sigma]^8 + 2364748682*\[Sigma]^10)*d[s2, \[Epsilon]]^4)/(-1 + \[Sigma]^2)^7)/12288)*
    (v1[\[Mu]] - \[Sigma]*v2[\[Mu]]) + ((\[Sigma]*((2*(-32*(15 - 168*\[Sigma]^2 + 408*\[Sigma]^4 - 288*\[Sigma]^6 + 32*\[Sigma]^8) + 9*Pi^2*(15 - 152*\[Sigma]^2 + 502*\[Sigma]^4 - 640*\[Sigma]^6 + 275*\[Sigma]^8))*d[b, s2])/(-1 + \[Sigma]^2)^(9/2) + (3*Pi*(765 - 9016*\[Sigma]^2 + 28714*\[Sigma]^4 - 34016*\[Sigma]^6 + 13489*\[Sigma]^8)*d[s2, v1])/(-1 + \[Sigma]^2)^5))/48 + 
     (((-2*(-256*(3 - 104*\[Sigma]^2 + 464*\[Sigma]^4 - 560*\[Sigma]^6 + 160*\[Sigma]^8) + Pi^2*(153 - 4689*\[Sigma]^2 + 26169*\[Sigma]^4 - 47755*\[Sigma]^6 + 27050*\[Sigma]^8))*d[b, s2])/(-1 + \[Sigma]^2)^(9/2) - (Pi*(-2625 + 98142*\[Sigma]^2 - 616430*\[Sigma]^4 + 1408072*\[Sigma]^6 - 1350457*\[Sigma]^8 + 463106*\[Sigma]^10)*d[s2, v1])/(-1 + \[Sigma]^2)^6)*d[s2, \[Epsilon]])/64 + 
     (\[Sigma]*((128*(16 - 3*(112 + 9*Pi^2)*\[Sigma]^2 + (1424 + 117*Pi^2)*\[Sigma]^4 - (1984 + 165*Pi^2)*\[Sigma]^6 + (896 + 75*Pi^2)*\[Sigma]^8)*d[b, s2]^3)/(-1 + \[Sigma]^2)^(9/2) - (2*(-128*(67 - 912*\[Sigma]^2 + 2768*\[Sigma]^4 - 2752*\[Sigma]^6 + 800*\[Sigma]^8) + 9*Pi^2*(285 - 3008*\[Sigma]^2 + 10294*\[Sigma]^4 - 13584*\[Sigma]^6 + 6045*\[Sigma]^8))*d[b, s2]*d[s2, s2])/
         (-1 + \[Sigma]^2)^(9/2) + (512*Pi*(15 - 115*\[Sigma]^2 + 324*\[Sigma]^4 - 405*\[Sigma]^6 + 185*\[Sigma]^8)*d[b, s2]^2*d[s2, v1])/(-1 + \[Sigma]^2)^5 - (Pi*(43005 - 547976*\[Sigma]^2 + 1870170*\[Sigma]^4 - 2368128*\[Sigma]^6 + 1002481*\[Sigma]^8)*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^5 + 
        (8*(32*(23 - 384*\[Sigma]^2 + 1840*\[Sigma]^4 - 3008*\[Sigma]^6 + 1504*\[Sigma]^8) + 3*Pi^2*(225 - 2424*\[Sigma]^2 + 8154*\[Sigma]^4 - 10480*\[Sigma]^6 + 4525*\[Sigma]^8))*d[b, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(11/2) + (2*Pi*(14145 - 166552*\[Sigma]^2 + 521202*\[Sigma]^4 - 601440*\[Sigma]^6 + 230789*\[Sigma]^8)*d[s2, v1]^3)/(-1 + \[Sigma]^2)^6 + 
        (2*(-1024*(104 - 1155*\[Sigma]^2 + 3259*\[Sigma]^4 - 3236*\[Sigma]^6 + 1000*\[Sigma]^8) + 3*Pi^2*(5517 - 66648*\[Sigma]^2 + 235830*\[Sigma]^4 - 315560*\[Sigma]^6 + 141725*\[Sigma]^8))*d[b, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(11/2) + (Pi*(324921 - 4069280*\[Sigma]^2 + 13865274*\[Sigma]^4 - 17623272*\[Sigma]^6 + 7508821*\[Sigma]^8)*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6))/
      192 + (d[s2, \[Epsilon]]*((-256*(-624 + 15*(2720 + 207*Pi^2)*\[Sigma]^2 - 10*(32704 + 2601*Pi^2)*\[Sigma]^4 + 80*(10736 + 861*Pi^2)*\[Sigma]^6 - 10*(91136 + 7335*Pi^2)*\[Sigma]^8 + (339968 + 27375*Pi^2)*\[Sigma]^10)*d[b, s2]^3)/(-1 + \[Sigma]^2)^(11/2) + 
        (4*(-2048*(-243 + 9870*\[Sigma]^2 - 59500*\[Sigma]^4 + 123160*\[Sigma]^6 - 103040*\[Sigma]^8 + 29696*\[Sigma]^10) + 15*Pi^2*(-7227 + 238338*\[Sigma]^2 - 1561146*\[Sigma]^4 + 3828560*\[Sigma]^6 - 3957459*\[Sigma]^8 + 1459510*\[Sigma]^10))*d[b, s2]*d[s2, s2])/(-1 + \[Sigma]^2)^(11/2) - 
        (5120*Pi*(-114 + 2925*\[Sigma]^2 - 16443*\[Sigma]^4 + 38053*\[Sigma]^6 - 39167*\[Sigma]^8 + 14770*\[Sigma]^10)*d[b, s2]^2*d[s2, v1])/(-1 + \[Sigma]^2)^6 + (5*Pi*(-736233 + 29336022*\[Sigma]^2 - 193738974*\[Sigma]^4 + 462558832*\[Sigma]^6 - 461925137*\[Sigma]^8 + 164494354*\[Sigma]^10)*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^6 - 
        (64*(64*(21 + 1110*\[Sigma]^2 - 25480*\[Sigma]^4 + 102160*\[Sigma]^6 - 137600*\[Sigma]^8 + 59648*\[Sigma]^10) + 15*Pi^2*(-477 + 16182*\[Sigma]^2 - 105090*\[Sigma]^4 + 253660*\[Sigma]^6 - 257625*\[Sigma]^8 + 93350*\[Sigma]^10))*d[b, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(13/2) - 
        (40*Pi*(-65991 + 2471922*\[Sigma]^2 - 15360258*\[Sigma]^4 + 34578584*\[Sigma]^6 - 32624335*\[Sigma]^8 + 10993358*\[Sigma]^10)*d[s2, v1]^3)/(-1 + \[Sigma]^2)^7 - (8*(-512*(-2081 + 75850*\[Sigma]^2 - 439240*\[Sigma]^4 + 898960*\[Sigma]^6 - 755840*\[Sigma]^8 + 221952*\[Sigma]^10) + 
           15*Pi^2*(-10443 + 373674*\[Sigma]^2 - 2506650*\[Sigma]^4 + 6212216*\[Sigma]^6 - 6462195*\[Sigma]^8 + 2394550*\[Sigma]^10))*d[b, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(13/2) - (5*Pi*(-2334315 + 91868706*\[Sigma]^2 - 606207354*\[Sigma]^4 + 1450147024*\[Sigma]^6 - 1452552611*\[Sigma]^8 + 519083542*\[Sigma]^10)*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7))/15360)*
    \[Epsilon][\[Mu]]))/mb^5;


\[CapitalDelta]v1[5,1][\[Mu]] = (M^5*(b[\[Mu]]*((\[Sigma]*(9*Pi^2*(7 - 70*\[Sigma]^2 + 228*\[Sigma]^4 - 290*\[Sigma]^6 + 125*\[Sigma]^8) - 32*(37 - 424*\[Sigma]^2 + 1248*\[Sigma]^4 - 1344*\[Sigma]^6 + 480*\[Sigma]^8))*d[s1, \[Epsilon]])/(8*(-1 + \[Sigma]^2)^(9/2)) + 
     (4*(-1 + \[Sigma]^2)*(135*Pi^2*(-4 + 59*\[Sigma]^2 - 309*\[Sigma]^4 + 699*\[Sigma]^6 - 695*\[Sigma]^8 + 250*\[Sigma]^10) - 32*(1 + 3126*\[Sigma]^2 - 21904*\[Sigma]^4 + 49472*\[Sigma]^6 - 45088*\[Sigma]^8 + 14400*\[Sigma]^10))*d[s1, s2] - 90*Pi*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(41 - 714*\[Sigma]^2 + 2028*\[Sigma]^4 - 1870*\[Sigma]^6 + 515*\[Sigma]^8)*d[b, s2]*d[s1, v2] + 
       4*\[Sigma]*(45*Pi^2*(3 + 10*\[Sigma]^2 - 430*\[Sigma]^4 + 1552*\[Sigma]^6 - 1885*\[Sigma]^8 + 750*\[Sigma]^10) - 32*(-899 + 13476*\[Sigma]^2 - 53344*\[Sigma]^4 + 84992*\[Sigma]^6 - 58528*\[Sigma]^8 + 14400*\[Sigma]^10))*d[s1, v2]*d[s2, v1] + 
       (-1 + \[Sigma]^2)*d[b, s1]*(2*(135*Pi^2*(-1 + 18*\[Sigma]^4 - 32*\[Sigma]^6 + 15*\[Sigma]^8) + 64*(-14 + 51*\[Sigma]^2 + 221*\[Sigma]^4 - 568*\[Sigma]^6 + 272*\[Sigma]^8))*d[b, s2] + 15*Pi*Sqrt[-1 + \[Sigma]^2]*(-39 - 5661*\[Sigma]^2 + 34929*\[Sigma]^4 - 57615*\[Sigma]^6 + 26978*\[Sigma]^8)*d[s2, v1]) + 
       4*(-45*Pi^2*(-33 + 717*\[Sigma]^2 - 4211*\[Sigma]^4 + 9867*\[Sigma]^6 - 9940*\[Sigma]^8 + 3600*\[Sigma]^10) + 64*(-277 + 12618*\[Sigma]^2 - 77792*\[Sigma]^4 + 169816*\[Sigma]^6 - 154304*\[Sigma]^8 + 49920*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(480*(-1 + \[Sigma]^2)^(11/2)) + 
     ((512*(-2 - 3*\[Sigma]^2 + 41*\[Sigma]^4 - 80*\[Sigma]^6 + 48*\[Sigma]^8)*d[b, s1]*d[b, s2]^3)/(-1 + \[Sigma]^2)^(9/2) - (80*(-1 + 2*\[Sigma]^2)*(27*Pi^2*(4 - 51*\[Sigma]^2 + 207*\[Sigma]^4 - 285*\[Sigma]^6 + 125*\[Sigma]^8) + 128*(3 - 94*\[Sigma]^2 + 372*\[Sigma]^4 - 496*\[Sigma]^6 + 208*\[Sigma]^8))*d[b, s2]^2*d[s1, s2])/(-1 + \[Sigma]^2)^(9/2) - 
       (1920*Pi*\[Sigma]*(-7 + 39*\[Sigma]^2 - 68*\[Sigma]^4 + 40*\[Sigma]^6)*d[b, s2]^3*d[s1, v2])/(-1 + \[Sigma]^2)^4 - (10*(27*Pi^2*(-19 - 12*\[Sigma]^2 + 438*\[Sigma]^4 - 812*\[Sigma]^6 + 405*\[Sigma]^8) + 256*(-13 + 48*\[Sigma]^2 + 289*\[Sigma]^4 - 784*\[Sigma]^6 + 432*\[Sigma]^8))*d[b, s1]*d[b, s2]*d[s2, s2])/(-1 + \[Sigma]^2)^(9/2) - 
       (4*(135*Pi^2*(-95 + 1447*\[Sigma]^2 - 7794*\[Sigma]^4 + 18045*\[Sigma]^6 - 18345*\[Sigma]^8 + 6750*\[Sigma]^10) - 1024*(-6 + 2881*\[Sigma]^2 - 21692*\[Sigma]^4 + 52780*\[Sigma]^6 - 51816*\[Sigma]^8 + 17840*\[Sigma]^10))*d[s1, s2]*d[s2, s2])/(-1 + \[Sigma]^2)^(9/2) + 
       (30*Pi*\[Sigma]*(2758 - 52321*\[Sigma]^2 + 167915*\[Sigma]^4 - 181539*\[Sigma]^6 + 62515*\[Sigma]^8)*d[b, s2]*d[s1, v2]*d[s2, s2])/(-1 + \[Sigma]^2)^5 - (3840*Pi*(-1 + 74*\[Sigma]^4 - 178*\[Sigma]^6 + 100*\[Sigma]^8)*d[b, s1]*d[b, s2]^2*d[s2, v1])/(-1 + \[Sigma]^2)^4 - 
       (20*Pi*(4755 + 27810*\[Sigma]^2 - 383485*\[Sigma]^4 + 996457*\[Sigma]^6 - 941866*\[Sigma]^8 + 294313*\[Sigma]^10)*d[b, s2]*d[s1, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^5 - (16*\[Sigma]*(135*Pi^2*(-1 + \[Sigma]^2)^2*(-7 + 74*\[Sigma]^2 - 245*\[Sigma]^4 + 250*\[Sigma]^6) + 64*(-229 + 2598*\[Sigma]^2 - 10120*\[Sigma]^4 + 17904*\[Sigma]^6 - 14432*\[Sigma]^8 + 4160*\[Sigma]^10))*d[b, s2]^2*d[s1, v2]*
         d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) - (5*Pi*(2631 + 335694*\[Sigma]^2 - 2567582*\[Sigma]^4 + 6176600*\[Sigma]^6 - 5956337*\[Sigma]^8 + 2004962*\[Sigma]^10)*d[b, s1]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^5 - 
       (4*\[Sigma]*(45*Pi^2*(9 + 904*\[Sigma]^2 - 12640*\[Sigma]^4 + 41742*\[Sigma]^6 - 50265*\[Sigma]^8 + 20250*\[Sigma]^10) - 512*(-1154 + 19701*\[Sigma]^2 - 88124*\[Sigma]^4 + 158952*\[Sigma]^6 - 125008*\[Sigma]^8 + 35680*\[Sigma]^10))*d[s1, v2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) + 
       (32*(135*Pi^2*(-1 + 18*\[Sigma]^4 - 32*\[Sigma]^6 + 15*\[Sigma]^8) - 16*(-2 + 269*\[Sigma]^2 - 2125*\[Sigma]^4 + 4192*\[Sigma]^6 - 3376*\[Sigma]^8 + 1280*\[Sigma]^10))*d[b, s1]*d[b, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(11/2) + 
       (8*(256*(-61 - 486*\[Sigma]^2 + 4004*\[Sigma]^4 - 5472*\[Sigma]^6 - 112*\[Sigma]^8 + 2080*\[Sigma]^10) + 15*Pi^2*(-432 + 8757*\[Sigma]^2 - 51930*\[Sigma]^4 + 123380*\[Sigma]^6 - 125550*\[Sigma]^8 + 45775*\[Sigma]^10))*d[s1, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(11/2) - 
       (20*Pi*\[Sigma]*(5994 - 136377*\[Sigma]^2 + 641977*\[Sigma]^4 - 874083*\[Sigma]^6 + 294313*\[Sigma]^8)*d[b, s2]*d[s1, v2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^5 + (10*Pi*(-2355 - 101793*\[Sigma]^2 + 657541*\[Sigma]^4 - 1057851*\[Sigma]^6 + 461578*\[Sigma]^8)*d[b, s1]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^5 + 
       (8*\[Sigma]*(256*(676 - 9025*\[Sigma]^2 + 29304*\[Sigma]^4 - 32944*\[Sigma]^6 + 9744*\[Sigma]^8 + 2080*\[Sigma]^10) + 15*Pi^2*(-261 + 7071*\[Sigma]^2 - 48030*\[Sigma]^4 + 120770*\[Sigma]^6 - 125325*\[Sigma]^8 + 45775*\[Sigma]^10))*d[s1, v2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^(13/2) + 
       (16*(15*Pi^2*(-135 + 3717*\[Sigma]^2 - 24393*\[Sigma]^4 + 60601*\[Sigma]^6 - 63240*\[Sigma]^8 + 23450*\[Sigma]^10) + 64*(-208 + 7883*\[Sigma]^2 - 52366*\[Sigma]^4 + 127640*\[Sigma]^6 - 129568*\[Sigma]^8 + 46400*\[Sigma]^10))*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) + 
       (4*(-2048*(-299 + 14749*\[Sigma]^2 - 98648*\[Sigma]^4 + 232000*\[Sigma]^6 - 226124*\[Sigma]^8 + 78280*\[Sigma]^10) + 45*Pi^2*(-1059 + 24312*\[Sigma]^2 - 147153*\[Sigma]^4 + 352844*\[Sigma]^6 - 362762*\[Sigma]^8 + 133890*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) + 
       (20*Pi*(-5100 + 693306*\[Sigma]^2 - 4830187*\[Sigma]^4 + 10987393*\[Sigma]^6 - 10036789*\[Sigma]^8 + 3181297*\[Sigma]^10)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 - 
       (4*(1024*(119 - 6325*\[Sigma]^2 + 31686*\[Sigma]^4 - 48196*\[Sigma]^6 + 22136*\[Sigma]^8 + 560*\[Sigma]^10) + 15*Pi^2*(-3924 + 114021*\[Sigma]^2 - 735543*\[Sigma]^4 + 1794485*\[Sigma]^6 - 1848045*\[Sigma]^8 + 679150*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) + 
       (2*(256*(-186 + 3951*\[Sigma]^2 - 32667*\[Sigma]^4 + 102400*\[Sigma]^6 - 125136*\[Sigma]^8 + 51200*\[Sigma]^10) + 15*Pi^2*(-351 + 5436*\[Sigma]^2 - 52566*\[Sigma]^4 + 175616*\[Sigma]^6 - 221235*\[Sigma]^8 + 93100*\[Sigma]^10))*d[b, s1]*d[b, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(11/2) + 
       (4*(-2048*(-289 + 14564*\[Sigma]^2 - 97773*\[Sigma]^4 + 230180*\[Sigma]^6 - 224364*\[Sigma]^8 + 77640*\[Sigma]^10) + 15*Pi^2*(-3204 + 74700*\[Sigma]^2 - 452865*\[Sigma]^4 + 1086820*\[Sigma]^6 - 1118685*\[Sigma]^8 + 413450*\[Sigma]^10))*d[s1, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(11/2) - 
       (30*Pi*\[Sigma]*(46426 - 533963*\[Sigma]^2 + 1513785*\[Sigma]^4 - 1560993*\[Sigma]^6 + 531385*\[Sigma]^8)*d[b, s2]*d[s1, v2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6 + (5*Pi*(-61935 + 3390402*\[Sigma]^2 - 22490210*\[Sigma]^4 + 51766856*\[Sigma]^6 - 49086407*\[Sigma]^8 + 16461134*\[Sigma]^10)*d[b, s1]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6 + 
       (4*\[Sigma]*(-512*(-11193 + 175065*\[Sigma]^2 - 761032*\[Sigma]^4 + 1360992*\[Sigma]^6 - 1074352*\[Sigma]^8 + 310560*\[Sigma]^10) + 15*Pi^2*(5256 - 22701*\[Sigma]^2 - 147141*\[Sigma]^4 + 726115*\[Sigma]^6 - 974835*\[Sigma]^8 + 413450*\[Sigma]^10))*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(13/2) - 
       (20*(-2048*(-243 + 10547*\[Sigma]^2 - 69077*\[Sigma]^4 + 161474*\[Sigma]^6 - 157324*\[Sigma]^8 + 54600*\[Sigma]^10) + 3*Pi^2*(-7794 + 207063*\[Sigma]^2 - 1296420*\[Sigma]^4 + 3145649*\[Sigma]^6 - 3253500*\[Sigma]^8 + 1205650*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(13/2))/1920 + 
     (-2048*\[Sigma]*(-1 + \[Sigma]^2)^2*(12 - 121*\[Sigma]^2 + 400*\[Sigma]^4 - 560*\[Sigma]^6 + 288*\[Sigma]^8)*d[b, s2]^4*d[s1, \[Epsilon]] + 40*\[Sigma]*(-1 + \[Sigma]^2)^2*(256*(387 - 4593*\[Sigma]^2 + 16224*\[Sigma]^4 - 21872*\[Sigma]^6 + 9792*\[Sigma]^8) + 27*Pi^2*(415 - 4639*\[Sigma]^2 + 16527*\[Sigma]^4 - 22605*\[Sigma]^6 + 10350*\[Sigma]^8))*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, s2] - 
       \[Sigma]*(-1 + \[Sigma]^2)^2*(8192*(4227 - 59756*\[Sigma]^2 + 212900*\[Sigma]^4 - 275600*\[Sigma]^6 + 118008*\[Sigma]^8) - 135*Pi^2*(12211 - 129208*\[Sigma]^2 + 443710*\[Sigma]^4 - 596080*\[Sigma]^6 + 271575*\[Sigma]^8))*d[s1, \[Epsilon]]*d[s2, s2]^2 + 7680*Pi*\[Sigma]*(-1 + \[Sigma]^2)^(3/2)*(-21 + 69*\[Sigma]^2 + 46*\[Sigma]^4 - 220*\[Sigma]^6 + 120*\[Sigma]^8)*d[b, s2]^3*d[s1, \[Epsilon]]*d[s2, v1] + 
       60*Pi*\[Sigma]*(-1 + \[Sigma]^2)^(3/2)*(93645 - 1673411*\[Sigma]^2 + 6076709*\[Sigma]^4 - 7564837*\[Sigma]^6 + 3012006*\[Sigma]^8)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1] + 64*\[Sigma]*(1 - \[Sigma]^2)*(135*Pi^2*(41 - 445*\[Sigma]^2 + 1539*\[Sigma]^4 - 2035*\[Sigma]^6 + 900*\[Sigma]^8) + 32*(438 - 7245*\[Sigma]^2 + 25440*\[Sigma]^4 - 28144*\[Sigma]^6 + 7488*\[Sigma]^8))*d[b, s2]^2*d[s1, \[Epsilon]]*
        d[s2, v1]^2 - 16*\[Sigma]*(1 - \[Sigma]^2)*(1024*(1263 - 15806*\[Sigma]^2 + 46010*\[Sigma]^4 - 45488*\[Sigma]^6 + 13464*\[Sigma]^8) - 135*Pi^2*(2065 - 24195*\[Sigma]^2 + 85549*\[Sigma]^4 - 115205*\[Sigma]^6 + 52090*\[Sigma]^8))*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1]^2 - 120*Pi*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(11895 - 293671*\[Sigma]^2 + 906751*\[Sigma]^4 - 778445*\[Sigma]^6 + 125214*\[Sigma]^8)*
        d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]^3 + 128*\[Sigma]*(225*Pi^2*(87 - 1044*\[Sigma]^2 + 3660*\[Sigma]^4 - 4840*\[Sigma]^6 + 2145*\[Sigma]^8) + 32*(1377 - 23888*\[Sigma]^2 + 105680*\[Sigma]^4 - 161888*\[Sigma]^6 + 78480*\[Sigma]^8))*d[s1, \[Epsilon]]*d[s2, v1]^4 + 2048*\[Sigma]*(-1 + \[Sigma]^2)^2*(12 - 211*\[Sigma]^2 + 720*\[Sigma]^4 - 720*\[Sigma]^6 + 128*\[Sigma]^8)*d[b, s1]*d[b, s2]^3*d[s2, \[Epsilon]] + 
       80*\[Sigma]*(-1 + \[Sigma]^2)^2*(4096*(33 - 387*\[Sigma]^2 + 1326*\[Sigma]^4 - 1732*\[Sigma]^6 + 756*\[Sigma]^8) + 3*Pi^2*(5175 - 58707*\[Sigma]^2 + 203703*\[Sigma]^4 - 271745*\[Sigma]^6 + 122150*\[Sigma]^8))*d[b, s2]^2*d[s1, s2]*d[s2, \[Epsilon]] + 7680*Pi*(-1 + \[Sigma]^2)^(3/2)*(9 - 168*\[Sigma]^2 + 631*\[Sigma]^4 - 864*\[Sigma]^6 + 400*\[Sigma]^8)*d[b, s2]^3*d[s1, v2]*d[s2, \[Epsilon]] + 
       40*\[Sigma]*(-1 + \[Sigma]^2)^2*(256*(121 - 33*\[Sigma]^2 + 2496*\[Sigma]^4 - 8624*\[Sigma]^6 + 6016*\[Sigma]^8) + 3*Pi^2*(-261 + 4365*\[Sigma]^2 + 18627*\[Sigma]^4 - 74153*\[Sigma]^6 + 52430*\[Sigma]^8))*d[b, s1]*d[b, s2]*d[s2, s2]*d[s2, \[Epsilon]] + 
       16*\[Sigma]*(-1 + \[Sigma]^2)^2*(45*Pi^2*(9390 - 99403*\[Sigma]^2 + 340364*\[Sigma]^4 - 457143*\[Sigma]^6 + 208680*\[Sigma]^8) - 1024*(8119 - 117812*\[Sigma]^2 + 422340*\[Sigma]^4 - 547600*\[Sigma]^6 + 234416*\[Sigma]^8))*d[s1, s2]*d[s2, s2]*d[s2, \[Epsilon]] - 60*Pi*(-1 + \[Sigma]^2)^(3/2)*(5211 - 452391*\[Sigma]^2 + 2363177*\[Sigma]^4 - 3510297*\[Sigma]^6 + 1539020*\[Sigma]^8)*d[b, s2]*
        d[s1, v2]*d[s2, s2]*d[s2, \[Epsilon]] + 7680*Pi*\[Sigma]*(-1 + \[Sigma]^2)^(3/2)*(3 - 647*\[Sigma]^2 + 3090*\[Sigma]^4 - 4398*\[Sigma]^6 + 1930*\[Sigma]^8)*d[b, s1]*d[b, s2]^2*d[s2, v1]*d[s2, \[Epsilon]] + 120*Pi*\[Sigma]*(-1 + \[Sigma]^2)^(3/2)*(68691 - 1400277*\[Sigma]^2 + 5197099*\[Sigma]^4 - 6465075*\[Sigma]^6 + 2536218*\[Sigma]^8)*d[b, s2]*d[s1, s2]*d[s2, v1]*d[s2, \[Epsilon]] - 
       16*(1 - \[Sigma]^2)*(512*(-123 + 4059*\[Sigma]^2 - 28500*\[Sigma]^4 + 75360*\[Sigma]^6 - 81952*\[Sigma]^8 + 30240*\[Sigma]^10) + 15*Pi^2*(-135 + 8874*\[Sigma]^2 - 78282*\[Sigma]^4 + 238488*\[Sigma]^6 - 291095*\[Sigma]^8 + 122150*\[Sigma]^10))*d[b, s2]^2*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]] + 
       15*Pi*\[Sigma]*(-1 + \[Sigma]^2)^(3/2)*(1093275 - 15809900*\[Sigma]^2 + 55403938*\[Sigma]^4 - 69670956*\[Sigma]^6 + 28754395*\[Sigma]^8)*d[b, s1]*d[s2, s2]*d[s2, v1]*d[s2, \[Epsilon]] + 2*(1 - \[Sigma]^2)*(4096*(-1353 + 67547*\[Sigma]^2 - 508564*\[Sigma]^4 + 1297560*\[Sigma]^6 - 1326752*\[Sigma]^8 + 468832*\[Sigma]^10) - 
         45*Pi^2*(2733 - 31281*\[Sigma]^2 - 239099*\[Sigma]^4 + 1823629*\[Sigma]^6 - 3209934*\[Sigma]^8 + 1669440*\[Sigma]^10))*d[s1, v2]*d[s2, s2]*d[s2, v1]*d[s2, \[Epsilon]] + 64*\[Sigma]*(1 - \[Sigma]^2)*(32*(-364 + 4275*\[Sigma]^2 - 1680*\[Sigma]^4 - 10288*\[Sigma]^6 + 4736*\[Sigma]^8) + 15*Pi^2*(-9 + 225*\[Sigma]^2 + 2469*\[Sigma]^4 - 7585*\[Sigma]^6 + 4900*\[Sigma]^8))*d[b, s1]*d[b, s2]*
        d[s2, v1]^2*d[s2, \[Epsilon]] - 4*\[Sigma]*(1 - \[Sigma]^2)*(4096*(2191 - 29912*\[Sigma]^2 + 88560*\[Sigma]^4 - 87376*\[Sigma]^6 + 25328*\[Sigma]^8) - 45*Pi^2*(51411 - 602899*\[Sigma]^2 + 2129747*\[Sigma]^4 - 2871585*\[Sigma]^6 + 1301550*\[Sigma]^8))*d[s1, s2]*d[s2, v1]^2*d[s2, \[Epsilon]] + 
       120*Pi*Sqrt[-1 + \[Sigma]^2]*(-8262 + 279747*\[Sigma]^2 - 2654219*\[Sigma]^4 + 7610647*\[Sigma]^6 - 7864835*\[Sigma]^8 + 2536218*\[Sigma]^10)*d[b, s2]*d[s1, v2]*d[s2, v1]^2*d[s2, \[Epsilon]] - 120*Pi*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(91299 - 1287724*\[Sigma]^2 + 4239434*\[Sigma]^4 - 4922172*\[Sigma]^6 + 1846139*\[Sigma]^8)*d[b, s1]*d[s2, v1]^3*d[s2, \[Epsilon]] + 
       4*(2048*(-948 + 39491*\[Sigma]^2 - 235564*\[Sigma]^4 + 448560*\[Sigma]^6 - 302624*\[Sigma]^8 + 50656*\[Sigma]^10) - 45*Pi^2*(657 + 25482*\[Sigma]^2 - 484546*\[Sigma]^4 + 1971792*\[Sigma]^6 - 2810135*\[Sigma]^8 + 1301550*\[Sigma]^10))*d[s1, v2]*d[s2, v1]^3*d[s2, \[Epsilon]] + 
       8*\[Sigma]*(1 - \[Sigma]^2)*(256*(26212 - 344521*\[Sigma]^2 + 1257680*\[Sigma]^4 - 1702640*\[Sigma]^6 + 762048*\[Sigma]^8) + 15*Pi^2*(48429 - 625401*\[Sigma]^2 + 2312229*\[Sigma]^4 - 3199555*\[Sigma]^6 + 1475050*\[Sigma]^8))*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^2 - 
       10*\[Sigma]*(1 - \[Sigma]^2)*(8192*(9441 - 127656*\[Sigma]^2 + 448830*\[Sigma]^4 - 579648*\[Sigma]^6 + 249016*\[Sigma]^8) - 9*Pi^2*(294783 - 3317480*\[Sigma]^2 + 11601598*\[Sigma]^4 - 15696048*\[Sigma]^6 + 7183035*\[Sigma]^8))*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, \[Epsilon]]^2 - 
       60*Pi*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(1314669 - 19183779*\[Sigma]^2 + 66056685*\[Sigma]^4 - 80522917*\[Sigma]^6 + 31822878*\[Sigma]^8)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]^2 - 4*\[Sigma]*(2048*(31491 - 368460*\[Sigma]^2 + 1064880*\[Sigma]^4 - 1080768*\[Sigma]^6 + 342256*\[Sigma]^8) - 
         45*Pi^2*(222126 - 2739115*\[Sigma]^2 + 9852761*\[Sigma]^4 - 13402065*\[Sigma]^6 + 6112725*\[Sigma]^8))*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]]^2 + 4*\[Sigma]*(1 - \[Sigma]^2)*(512*(5028 - 78349*\[Sigma]^2 + 366800*\[Sigma]^4 - 595120*\[Sigma]^6 + 301952*\[Sigma]^8) + 15*Pi^2*(12951 - 250218*\[Sigma]^2 + 1240068*\[Sigma]^4 - 2063110*\[Sigma]^6 + 1074325*\[Sigma]^8))*d[b, s1]*d[b, s2]*
        d[s2, \[Epsilon]]^3 - 80*\[Sigma]*(1 - \[Sigma]^2)*(4096*(1554 - 21131*\[Sigma]^2 + 74402*\[Sigma]^4 - 96116*\[Sigma]^6 + 41284*\[Sigma]^8) - 9*Pi^2*(25029 - 282058*\[Sigma]^2 + 986387*\[Sigma]^4 - 1335180*\[Sigma]^6 + 611550*\[Sigma]^8))*d[s1, s2]*d[s2, \[Epsilon]]^3 + 60*Pi*Sqrt[-1 + \[Sigma]^2]*(41565 - 1797225*\[Sigma]^2 + 8651743*\[Sigma]^4 - 12491991*\[Sigma]^6 + 5439860*\[Sigma]^8)*d[b, s2]*
        d[s1, v2]*d[s2, \[Epsilon]]^3 - 15*Pi*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(4208193 - 56222980*\[Sigma]^2 + 192069830*\[Sigma]^4 - 239075140*\[Sigma]^6 + 98403009*\[Sigma]^8)*d[b, s1]*d[s2, v1]*d[s2, \[Epsilon]]^3 + 2*(4096*(-4908 + 238779*\[Sigma]^2 - 1775780*\[Sigma]^4 + 4517600*\[Sigma]^6 - 4634912*\[Sigma]^8 + 1651360*\[Sigma]^10) - 
         45*Pi^2*(10889 - 195301*\[Sigma]^2 - 188663*\[Sigma]^4 + 4499521*\[Sigma]^6 - 8957790*\[Sigma]^8 + 4892400*\[Sigma]^10))*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^3 - 5*\[Sigma]*(32768*(10043 - 132772*\[Sigma]^2 + 463818*\[Sigma]^4 - 598484*\[Sigma]^6 + 257618*\[Sigma]^8) - 9*Pi^2*(1020865 - 11867416*\[Sigma]^2 + 41965610*\[Sigma]^4 - 57064320*\[Sigma]^6 + 26198925*\[Sigma]^8))*d[s1, \[Epsilon]]*
        d[s2, \[Epsilon]]^4)/(7680*(-1 + \[Sigma]^2)^(13/2)) + (-2*\[Sigma]*(-1 + \[Sigma]^2)*(135*Pi^2*(15 - 167*\[Sigma]^2 + 587*\[Sigma]^4 - 785*\[Sigma]^6 + 350*\[Sigma]^8) + 64*(268 - 3141*\[Sigma]^2 + 10840*\[Sigma]^4 - 13968*\[Sigma]^6 + 5824*\[Sigma]^8))*d[b, s2]^2*d[s1, \[Epsilon]] + 
       (-4*\[Sigma]*(-1 + \[Sigma]^2)*(45*Pi^2*(309 - 3191*\[Sigma]^2 + 10699*\[Sigma]^4 - 14085*\[Sigma]^6 + 6300*\[Sigma]^8) - 64*(3963 - 53616*\[Sigma]^2 + 180160*\[Sigma]^4 - 219648*\[Sigma]^6 + 88544*\[Sigma]^8))*d[s1, s2] + (-15*Pi*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(11355 - 155308*\[Sigma]^2 + 517898*\[Sigma]^4 - 619804*\[Sigma]^6 + 243171*\[Sigma]^8)*d[b, s1] + 
           (-45*Pi^2*(57 - 927*\[Sigma]^2 - 1839*\[Sigma]^4 + 25711*\[Sigma]^6 - 48090*\[Sigma]^8 + 25200*\[Sigma]^10) + 256*(-435 + 19758*\[Sigma]^2 - 134016*\[Sigma]^4 + 307840*\[Sigma]^6 - 282048*\[Sigma]^8 + 88544*\[Sigma]^10))*d[s1, v2])*d[s2, v1])*d[s2, \[Epsilon]] + 
       d[b, s2]*(-15*Pi*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(3903 - 62063*\[Sigma]^2 + 205127*\[Sigma]^4 - 230565*\[Sigma]^6 + 81326*\[Sigma]^8)*d[s1, \[Epsilon]]*d[s2, v1] + (-2*\[Sigma]*(-1 + \[Sigma]^2)*(15*Pi^2*(9 - 153*\[Sigma]^2 + 1869*\[Sigma]^4 - 4175*\[Sigma]^6 + 2450*\[Sigma]^8) + 64*(126 - 687*\[Sigma]^2 + 4520*\[Sigma]^4 - 9456*\[Sigma]^6 + 5248*\[Sigma]^8))*d[b, s1] + 
           15*Pi*Sqrt[-1 + \[Sigma]^2]*(207 - 16677*\[Sigma]^2 + 78553*\[Sigma]^4 - 103191*\[Sigma]^6 + 38580*\[Sigma]^8)*d[s1, v2])*d[s2, \[Epsilon]]) + \[Sigma]*d[s1, \[Epsilon]]*(-((-1 + \[Sigma]^2)*(135*Pi^2*(198 - 2045*\[Sigma]^2 + 6873*\[Sigma]^4 - 9035*\[Sigma]^6 + 4025*\[Sigma]^8) - 128*(4183 - 54816*\[Sigma]^2 + 182800*\[Sigma]^4 - 222528*\[Sigma]^6 + 89824*\[Sigma]^8))*d[s2, s2]) + 
         4*(15*Pi^2*(639 - 7404*\[Sigma]^2 + 25638*\[Sigma]^4 - 33700*\[Sigma]^6 + 14875*\[Sigma]^8) + 32*(-553 + 3216*\[Sigma]^2 + 4880*\[Sigma]^4 - 25152*\[Sigma]^6 + 17696*\[Sigma]^8))*d[s2, v1]^2 + (-1024*(4673 - 58896*\[Sigma]^2 + 194310*\[Sigma]^4 - 236448*\[Sigma]^6 + 95944*\[Sigma]^8) + 15*Pi^2*(11466 - 125499*\[Sigma]^2 + 429687*\[Sigma]^4 - 570445*\[Sigma]^6 + 256375*\[Sigma]^8))*
          d[s2, \[Epsilon]]^2))/(480*(-1 + \[Sigma]^2)^(11/2))) + ((3*Pi*\[Sigma]*(561 - 5978*\[Sigma]^2 + 18672*\[Sigma]^4 - 22262*\[Sigma]^6 + 8975*\[Sigma]^8)*d[s1, \[Epsilon]])/(16*(-1 + \[Sigma]^2)^5) + ((-2*Pi*(64 - 2677*\[Sigma]^2 + 15603*\[Sigma]^4 - 26287*\[Sigma]^6 + 13489*\[Sigma]^8)*d[b, s1]*d[b, s2])/(-1 + \[Sigma]^2)^4 + 
       (Pi*(-1007 + 25153*\[Sigma]^2 - 145265*\[Sigma]^4 + 325319*\[Sigma]^6 - 311996*\[Sigma]^8 + 107700*\[Sigma]^10)*d[s1, s2])/(-1 + \[Sigma]^2)^5 - (2*\[Sigma]*(64*(-2 - 15*\[Sigma]^2 + 100*\[Sigma]^4 - 144*\[Sigma]^6 + 64*\[Sigma]^8) + 3*Pi^2*(-9 - 25*\[Sigma]^2 + 157*\[Sigma]^4 - 223*\[Sigma]^6 + 100*\[Sigma]^8))*d[b, s2]*d[s1, v2])/(-1 + \[Sigma]^2)^(11/2) + 
       (2*(9*Pi^2*(3 - 21*\[Sigma]^2 + 49*\[Sigma]^4 - 51*\[Sigma]^6 + 20*\[Sigma]^8) + 64*(4 - 43*\[Sigma]^2 + 106*\[Sigma]^4 - 96*\[Sigma]^6 + 32*\[Sigma]^8))*d[b, s1]*d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) + (2*Pi*\[Sigma]*(1987 - 24325*\[Sigma]^2 + 89367*\[Sigma]^4 - 122143*\[Sigma]^6 + 53850*\[Sigma]^8)*d[s1, v2]*d[s2, v1])/(-1 + \[Sigma]^2)^5 - 
       (Pi*(-4373 + 129577*\[Sigma]^2 - 776769*\[Sigma]^4 + 1763443*\[Sigma]^6 - 1704198*\[Sigma]^8 + 592032*\[Sigma]^10)*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6)/32 + ((12*Pi*\[Sigma]*(2821 - 34643*\[Sigma]^2 + 115735*\[Sigma]^4 - 144993*\[Sigma]^6 + 61208*\[Sigma]^8)*d[b, s2]^2*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^5 - 
       (3*Pi*\[Sigma]*(48994 - 557389*\[Sigma]^2 + 1856097*\[Sigma]^4 - 2360811*\[Sigma]^6 + 1015525*\[Sigma]^8)*d[s1, \[Epsilon]]*d[s2, s2])/(-1 + \[Sigma]^2)^5 - (24*\[Sigma]*(64*(-10 - 63*\[Sigma]^2 + 520*\[Sigma]^4 - 880*\[Sigma]^6 + 448*\[Sigma]^8) + Pi^2*(-72 - 339*\[Sigma]^2 + 2589*\[Sigma]^4 - 4405*\[Sigma]^6 + 2275*\[Sigma]^8))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) + 
       (6*Pi*\[Sigma]*(13370 - 150635*\[Sigma]^2 + 474249*\[Sigma]^4 - 557841*\[Sigma]^6 + 219065*\[Sigma]^8)*d[s1, \[Epsilon]]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^6 + (2*Pi*\[Sigma]*(32361 - 432476*\[Sigma]^2 + 1481350*\[Sigma]^4 - 1869628*\[Sigma]^6 + 790953*\[Sigma]^8)*d[b, s1]*d[b, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 - 
       (2*Pi*\[Sigma]*(154023 - 1723253*\[Sigma]^2 + 5711839*\[Sigma]^4 - 7259779*\[Sigma]^6 + 3124482*\[Sigma]^8)*d[s1, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 + (6*(256*(-3 - 4*\[Sigma]^2 + 208*\[Sigma]^4 - 448*\[Sigma]^6 + 256*\[Sigma]^8) + 3*Pi^2*(-39 - 63*\[Sigma]^2 + 1357*\[Sigma]^4 - 2841*\[Sigma]^6 + 1650*\[Sigma]^8))*d[b, s2]*d[s1, v2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) - 
       (24*\[Sigma]*(64*(-42 + 187*\[Sigma]^2 - 184*\[Sigma]^4 - 16*\[Sigma]^6 + 64*\[Sigma]^8) + Pi^2*(-180 + 732*\[Sigma]^2 - 831*\[Sigma]^4 - 10*\[Sigma]^6 + 325*\[Sigma]^8))*d[b, s1]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) - (2*Pi*(-9477 + 380868*\[Sigma]^2 - 2812088*\[Sigma]^4 + 7506634*\[Sigma]^6 - 8204179*\[Sigma]^8 + 3124482*\[Sigma]^10)*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]])/
        (-1 + \[Sigma]^2)^6 + (Pi*\[Sigma]*(1093416 - 12583621*\[Sigma]^2 + 42173645*\[Sigma]^4 - 53929619*\[Sigma]^6 + 23318163*\[Sigma]^8)*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6)/192 + 
     ((15360*Pi*\[Sigma]^4*(-3 + 5*\[Sigma]^2)*d[b, s1]*d[b, s2]^3)/(-1 + \[Sigma]^2)^3 + (4*Pi*(-3456 + 90879*\[Sigma]^2 - 571690*\[Sigma]^4 + 1338388*\[Sigma]^6 - 1323766*\[Sigma]^8 + 470413*\[Sigma]^10)*d[b, s2]^2*d[s1, s2])/(-1 + \[Sigma]^2)^5 - (512*\[Sigma]*(-4 - 19*\[Sigma]^2 + 100*\[Sigma]^4 - 144*\[Sigma]^6 + 64*\[Sigma]^8)*d[b, s2]^3*d[s1, v2])/(-1 + \[Sigma]^2)^(11/2) + 
       (2*Pi*(-3744 + 163275*\[Sigma]^2 - 1160554*\[Sigma]^4 + 2818420*\[Sigma]^6 - 2818342*\[Sigma]^8 + 1002481*\[Sigma]^10)*d[b, s1]*d[b, s2]*d[s2, s2])/(-1 + \[Sigma]^2)^5 - (3*Pi*(-24555 + 655947*\[Sigma]^2 - 3967977*\[Sigma]^4 + 9275305*\[Sigma]^6 - 9271804*\[Sigma]^8 + 3332300*\[Sigma]^10)*d[s1, s2]*d[s2, s2])/(-1 + \[Sigma]^2)^5 + 
       (2*\[Sigma]*(256*(-43 - 91*\[Sigma]^2 + 1204*\[Sigma]^4 - 1872*\[Sigma]^6 + 832*\[Sigma]^8) + 9*Pi^2*(-207 - 253*\[Sigma]^2 + 2539*\[Sigma]^4 - 3819*\[Sigma]^6 + 1740*\[Sigma]^8))*d[b, s2]*d[s1, v2]*d[s2, s2])/(-1 + \[Sigma]^2)^(11/2) + (512*(6 + 19*\[Sigma]^2 - 194*\[Sigma]^4 + 512*\[Sigma]^6 - 608*\[Sigma]^8 + 256*\[Sigma]^10)*d[b, s1]*d[b, s2]^2*d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) - 
       (8*(256*(15 - 92*\[Sigma]^2 - 300*\[Sigma]^4 + 1640*\[Sigma]^6 - 2080*\[Sigma]^8 + 832*\[Sigma]^10) + 3*Pi^2*(216 - 801*\[Sigma]^2 - 1872*\[Sigma]^4 + 10142*\[Sigma]^6 - 12960*\[Sigma]^8 + 5275*\[Sigma]^10))*d[b, s2]*d[s1, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) + 
       (4*Pi*\[Sigma]*(8271 - 159450*\[Sigma]^2 + 686116*\[Sigma]^4 - 1000038*\[Sigma]^6 + 470413*\[Sigma]^8)*d[b, s2]^2*d[s1, v2]*d[s2, v1])/(-1 + \[Sigma]^2)^5 - (2*(27*Pi^2*(57 - 405*\[Sigma]^2 + 939*\[Sigma]^4 - 931*\[Sigma]^6 + 340*\[Sigma]^8) + 256*(57 - 657*\[Sigma]^2 + 1654*\[Sigma]^4 - 1440*\[Sigma]^6 + 416*\[Sigma]^8))*d[b, s1]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) - 
       (6*Pi*\[Sigma]*(-41910 + 610061*\[Sigma]^2 - 2847069*\[Sigma]^4 + 5690201*\[Sigma]^6 - 5078937*\[Sigma]^8 + 1666150*\[Sigma]^10)*d[s1, v2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^6 - (4*Pi*(2304 - 55929*\[Sigma]^2 + 295247*\[Sigma]^4 - 468699*\[Sigma]^6 + 230789*\[Sigma]^8)*d[b, s1]*d[b, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^5 + 
       (6*Pi*(-6183 + 190857*\[Sigma]^2 - 1147385*\[Sigma]^4 + 2589951*\[Sigma]^6 - 2470044*\[Sigma]^8 + 841300*\[Sigma]^10)*d[s1, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^6 - (8*\[Sigma]*(64*(146 - 975*\[Sigma]^2 + 436*\[Sigma]^4 + 4688*\[Sigma]^6 - 7488*\[Sigma]^8 + 3328*\[Sigma]^10) + 3*Pi^2*(189 - 1389*\[Sigma]^2 + 174*\[Sigma]^4 + 7586*\[Sigma]^6 - 11835*\[Sigma]^8 + 5275*\[Sigma]^10))*d[b, s2]*d[s1, v2]*
         d[s2, v1]^2)/(-1 + \[Sigma]^2)^(13/2) + (32*(27*Pi^2*(3 - 21*\[Sigma]^2 + 49*\[Sigma]^4 - 51*\[Sigma]^6 + 20*\[Sigma]^8) + 16*(42 - 483*\[Sigma]^2 + 1222*\[Sigma]^4 - 1152*\[Sigma]^6 + 416*\[Sigma]^8))*d[b, s1]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^(13/2) + (12*Pi*\[Sigma]*(15963 - 199405*\[Sigma]^2 + 733263*\[Sigma]^4 - 987927*\[Sigma]^6 + 420650*\[Sigma]^8)*d[s1, v2]*d[s2, v1]^3)/
        (-1 + \[Sigma]^2)^6 - (12*Pi*(-7569 + 269655*\[Sigma]^2 - 1744438*\[Sigma]^4 + 4125362*\[Sigma]^6 - 4104681*\[Sigma]^8 + 1462439*\[Sigma]^10)*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 + (Pi*(-432189 + 13707831*\[Sigma]^2 - 86166545*\[Sigma]^4 + 204054101*\[Sigma]^6 - 205088066*\[Sigma]^8 + 73932404*\[Sigma]^10)*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, \[Epsilon]])/
        (-1 + \[Sigma]^2)^6 + (4*(256*(105 - 232*\[Sigma]^2 - 7332*\[Sigma]^4 + 28096*\[Sigma]^6 - 34496*\[Sigma]^8 + 13952*\[Sigma]^10) + 9*Pi^2*(396 - 477*\[Sigma]^2 - 17049*\[Sigma]^4 + 62803*\[Sigma]^6 - 77275*\[Sigma]^8 + 31650*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) - 
       (2*Pi*(-127017 + 4156737*\[Sigma]^2 - 25440781*\[Sigma]^4 + 57819487*\[Sigma]^6 - 55449622*\[Sigma]^8 + 19022476*\[Sigma]^10)*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7 - (6*Pi*(-13026 + 543867*\[Sigma]^2 - 3651210*\[Sigma]^4 + 8735720*\[Sigma]^6 - 8722564*\[Sigma]^8 + 3108749*\[Sigma]^10)*d[b, s1]*d[b, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6 + 
       (Pi*(-441639 + 13993467*\[Sigma]^2 - 87806089*\[Sigma]^4 + 207800185*\[Sigma]^6 - 208817152*\[Sigma]^8 + 75278764*\[Sigma]^10)*d[s1, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6 - (2*\[Sigma]*(256*(-172 - 2155*\[Sigma]^2 + 12100*\[Sigma]^4 - 17424*\[Sigma]^6 + 7744*\[Sigma]^8) + 9*Pi^2*(-477 - 5179*\[Sigma]^2 + 26281*\[Sigma]^4 - 37477*\[Sigma]^6 + 16900*\[Sigma]^8))*d[b, s2]*d[s1, v2]*
         d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(13/2) + (2*(256*(228 - 2925*\[Sigma]^2 + 6598*\[Sigma]^4 - 2304*\[Sigma]^6 - 4576*\[Sigma]^8 + 3072*\[Sigma]^10) + 3*Pi^2*(1647 - 15489*\[Sigma]^2 + 34299*\[Sigma]^4 - 12523*\[Sigma]^6 - 28890*\[Sigma]^8 + 21100*\[Sigma]^10))*d[b, s1]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(13/2) + 
       (2*Pi*\[Sigma]*(-805320 + 12925353*\[Sigma]^2 - 62498789*\[Sigma]^4 + 126753485*\[Sigma]^6 - 114032831*\[Sigma]^8 + 37639382*\[Sigma]^10)*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7 - (3*Pi*(-431553 + 14315523*\[Sigma]^2 - 90964765*\[Sigma]^4 + 216514057*\[Sigma]^6 - 218326930*\[Sigma]^8 + 78909076*\[Sigma]^10)*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^7)/384 + 
     ((-245760*Pi*\[Sigma]^3*(3 - 13*\[Sigma]^2 + 12*\[Sigma]^4)*d[b, s2]^4*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^4 - (96*Pi*\[Sigma]*(69141 - 890525*\[Sigma]^2 + 3126059*\[Sigma]^4 - 4102235*\[Sigma]^6 + 1810248*\[Sigma]^8)*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, s2])/(-1 + \[Sigma]^2)^5 + 
       (3*Pi*\[Sigma]*(6174375 - 73223336*\[Sigma]^2 + 253334702*\[Sigma]^4 - 334316256*\[Sigma]^6 + 149035635*\[Sigma]^8)*d[s1, \[Epsilon]]*d[s2, s2]^2)/(-1 + \[Sigma]^2)^5 - (16384*\[Sigma]*(4 - 161*\[Sigma]^2 + 720*\[Sigma]^4 - 1136*\[Sigma]^6 + 576*\[Sigma]^8)*d[b, s2]^3*d[s1, \[Epsilon]]*d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) + 
       (64*\[Sigma]*(27*Pi^2*(-231 - 562*\[Sigma]^2 + 5980*\[Sigma]^4 - 10590*\[Sigma]^6 + 5515*\[Sigma]^8) + 256*(-245 - 605*\[Sigma]^2 + 8256*\[Sigma]^4 - 14768*\[Sigma]^6 + 7488*\[Sigma]^8))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) + 
       (192*Pi*\[Sigma]*(25869 - 288203*\[Sigma]^2 + 914063*\[Sigma]^4 - 1105897*\[Sigma]^6 + 454872*\[Sigma]^8)*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^6 - (48*Pi*\[Sigma]*(488085 - 5791454*\[Sigma]^2 + 19479896*\[Sigma]^4 - 24695346*\[Sigma]^6 + 10512675*\[Sigma]^8)*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^6 - 
       (256*\[Sigma]*(9*Pi^2*(-117 - 615*\[Sigma]^2 + 4497*\[Sigma]^4 - 7585*\[Sigma]^6 + 3900*\[Sigma]^8) + 64*(-71 - 1469*\[Sigma]^2 + 9120*\[Sigma]^4 - 14768*\[Sigma]^6 + 7488*\[Sigma]^8))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^(13/2) + (144*Pi*\[Sigma]*(40397 - 486876*\[Sigma]^2 + 1542438*\[Sigma]^4 - 1778140*\[Sigma]^6 + 672165*\[Sigma]^8)*d[s1, \[Epsilon]]*d[s2, v1]^4)/
        (-1 + \[Sigma]^2)^7 - (12288*Pi*\[Sigma]^3*(237 - 1050*\[Sigma]^2 + 965*\[Sigma]^4)*d[b, s1]*d[b, s2]^3*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^4 - (768*Pi*\[Sigma]*(18069 - 225121*\[Sigma]^2 + 783414*\[Sigma]^4 - 1025055*\[Sigma]^6 + 452181*\[Sigma]^8)*d[b, s2]^2*d[s1, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 + 
       (16384*(-4 - 29*\[Sigma]^2 + 276*\[Sigma]^4 - 560*\[Sigma]^6 + 320*\[Sigma]^8)*d[b, s2]^3*d[s1, v2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) - (12*Pi*\[Sigma]*(1027227 - 14544396*\[Sigma]^2 + 52404962*\[Sigma]^4 - 69188044*\[Sigma]^6 + 30515675*\[Sigma]^8)*d[b, s1]*d[b, s2]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 + 
       (48*Pi*\[Sigma]*(1597845 - 18676237*\[Sigma]^2 + 64315637*\[Sigma]^4 - 84769743*\[Sigma]^6 + 37790050*\[Sigma]^8)*d[s1, s2]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 - (8*(2048*(-58 + 115*\[Sigma]^2 + 3108*\[Sigma]^4 - 7280*\[Sigma]^6 + 4160*\[Sigma]^8) + 9*Pi^2*(-1923 - 273*\[Sigma]^2 + 53965*\[Sigma]^4 - 119811*\[Sigma]^6 + 70410*\[Sigma]^8))*d[b, s2]*d[s1, v2]*d[s2, s2]*
         d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) - (16384*\[Sigma]*(20 - 393*\[Sigma]^2 + 1584*\[Sigma]^4 - 2544*\[Sigma]^6 + 1344*\[Sigma]^8)*d[b, s1]*d[b, s2]^2*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) + (16*\[Sigma]*(8192*(-69 - 200*\[Sigma]^2 + 2376*\[Sigma]^4 - 4160*\[Sigma]^6 + 2080*\[Sigma]^8) + 3*Pi^2*(-17559 - 46857*\[Sigma]^2 + 481161*\[Sigma]^4 - 838355*\[Sigma]^6 + 427850*\[Sigma]^8))*
         d[b, s2]*d[s1, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) - (192*Pi*(-1437 + 155364*\[Sigma]^2 - 1398994*\[Sigma]^4 + 4018400*\[Sigma]^6 - 4577705*\[Sigma]^8 + 1808724*\[Sigma]^10)*d[b, s2]^2*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 + 
       (64*\[Sigma]*(256*(-781 + 3655*\[Sigma]^2 - 3888*\[Sigma]^4 + 208*\[Sigma]^6 + 832*\[Sigma]^8) + 3*Pi^2*(-4257 + 17958*\[Sigma]^2 - 21558*\[Sigma]^4 + 2870*\[Sigma]^6 + 5515*\[Sigma]^8))*d[b, s1]*d[s2, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) + 
       (48*Pi*(-77607 + 3532074*\[Sigma]^2 - 28188718*\[Sigma]^4 + 80338588*\[Sigma]^6 - 93396755*\[Sigma]^8 + 37790050*\[Sigma]^10)*d[s1, v2]*d[s2, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 + (96*Pi*\[Sigma]*(97515 - 1211380*\[Sigma]^2 + 3989890*\[Sigma]^4 - 4898548*\[Sigma]^6 + 2030459*\[Sigma]^8)*d[b, s1]*d[b, s2]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 - 
       (384*Pi*\[Sigma]*(127920 - 1490115*\[Sigma]^2 + 4988950*\[Sigma]^4 - 6322289*\[Sigma]^6 + 2693214*\[Sigma]^8)*d[s1, s2]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 + (16*(1024*(29 - 1385*\[Sigma]^2 + 2804*\[Sigma]^4 + 11728*\[Sigma]^6 - 29120*\[Sigma]^8 + 16640*\[Sigma]^10) + 3*Pi^2*(-1341 - 29682*\[Sigma]^2 + 42042*\[Sigma]^4 + 317856*\[Sigma]^6 - 745205*\[Sigma]^8 + 427850*\[Sigma]^10))*
         d[b, s2]*d[s1, v2]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) - (256*\[Sigma]*(64*(-607 + 2791*\[Sigma]^2 - 3024*\[Sigma]^4 + 208*\[Sigma]^6 + 832*\[Sigma]^8) + 3*Pi^2*(-909 + 3810*\[Sigma]^2 - 4701*\[Sigma]^4 + 680*\[Sigma]^6 + 1300*\[Sigma]^8))*d[b, s1]*d[s2, v1]^3*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) - 
       (192*Pi*(-17313 + 679434*\[Sigma]^2 - 5028360*\[Sigma]^4 + 13355746*\[Sigma]^6 - 14414943*\[Sigma]^8 + 5386428*\[Sigma]^10)*d[s1, v2]*d[s2, v1]^3*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7 + (96*Pi*\[Sigma]*(785919 - 10017091*\[Sigma]^2 + 35114573*\[Sigma]^4 - 46135733*\[Sigma]^6 + 20390364*\[Sigma]^8)*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6 - 
       (6*Pi*\[Sigma]*(57243801 - 688238832*\[Sigma]^2 + 2394726874*\[Sigma]^4 - 3170755176*\[Sigma]^6 + 1417085093*\[Sigma]^8)*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6 - (16*\[Sigma]*(1024*(-1568 - 12849*\[Sigma]^2 + 100176*\[Sigma]^4 - 170736*\[Sigma]^6 + 86336*\[Sigma]^8) + 3*Pi^2*(-44478 - 393393*\[Sigma]^2 + 2702811*\[Sigma]^4 - 4576355*\[Sigma]^6 + 2353175*\[Sigma]^8))*
         d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(13/2) + (48*Pi*\[Sigma]*(4672419 - 55468434*\[Sigma]^2 + 187132728*\[Sigma]^4 - 238334590*\[Sigma]^6 + 102046773*\[Sigma]^8)*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7 + 
       (12*Pi*\[Sigma]*(4095617 - 55225572*\[Sigma]^2 + 196611526*\[Sigma]^4 - 259256228*\[Sigma]^6 + 114520769*\[Sigma]^8)*d[b, s1]*d[b, s2]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^6 - (48*Pi*\[Sigma]*(4858523 - 58234403*\[Sigma]^2 + 202403955*\[Sigma]^4 - 267887649*\[Sigma]^6 + 119706758*\[Sigma]^8)*d[s1, s2]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^6 + 
       (8*(2048*(-136 - 557*\[Sigma]^2 + 12756*\[Sigma]^4 - 27440*\[Sigma]^6 + 15680*\[Sigma]^8) + 9*Pi^2*(-3799 - 16189*\[Sigma]^2 + 226105*\[Sigma]^4 - 472871*\[Sigma]^6 + 275650*\[Sigma]^8))*d[b, s2]*d[s1, v2]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(13/2) - 
       (16*\[Sigma]*(1024*(-1864 + 7927*\[Sigma]^2 - 3984*\[Sigma]^4 - 9584*\[Sigma]^6 + 7744*\[Sigma]^8) + 3*Pi^2*(-39915 + 155316*\[Sigma]^2 - 73218*\[Sigma]^4 - 245740*\[Sigma]^6 + 213925*\[Sigma]^8))*d[b, s1]*d[s2, v1]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(13/2) - 
       (48*Pi*(-218121 + 10662230*\[Sigma]^2 - 87340874*\[Sigma]^4 + 251723900*\[Sigma]^6 - 294452549*\[Sigma]^8 + 119706758*\[Sigma]^10)*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^7 + (3*Pi*\[Sigma]*(215997091 - 2626699608*\[Sigma]^2 + 9184945878*\[Sigma]^4 - 12196598416*\[Sigma]^6 + 5462431151*\[Sigma]^8)*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^4)/(-1 + \[Sigma]^2)^7)/6144)*
    (v1[\[Mu]] - \[Sigma]*v2[\[Mu]]) + (((2*\[Sigma]*(9*Pi^2*(-1 + 8*\[Sigma]^2 - 45*\[Sigma]^4 + 50*\[Sigma]^6) - 64*(-11 + 104*\[Sigma]^2 - 208*\[Sigma]^4 + 96*\[Sigma]^6))*d[b, s1])/(-1 + \[Sigma]^2)^(7/2) - (3*Pi*(51 - 1371*\[Sigma]^2 + 5915*\[Sigma]^4 - 8217*\[Sigma]^6 + 3590*\[Sigma]^8)*d[s1, v2])/(-1 + \[Sigma]^2)^5)/32 + 
     ((-2*(-64*(3 - 117*\[Sigma]^2 + 488*\[Sigma]^4 - 496*\[Sigma]^6 + 64*\[Sigma]^8) + 3*Pi^2*(18 - 537*\[Sigma]^2 + 3068*\[Sigma]^4 - 5725*\[Sigma]^6 + 3300*\[Sigma]^8))*d[b, s2]*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) - (Pi*(-918 + 34221*\[Sigma]^2 - 215411*\[Sigma]^4 + 492475*\[Sigma]^6 - 472331*\[Sigma]^8 + 161868*\[Sigma]^10)*d[s1, \[Epsilon]]*d[s2, v1])/(-1 + \[Sigma]^2)^6 - 
       (2*(9*Pi^2*(1 - 28*\[Sigma]^2 + 273*\[Sigma]^4 - 710*\[Sigma]^6 + 500*\[Sigma]^8) - 64*(11 - 356*\[Sigma]^2 + 1664*\[Sigma]^4 - 2336*\[Sigma]^6 + 960*\[Sigma]^8))*d[b, s1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) + (3*Pi*\[Sigma]*(2793 - 27773*\[Sigma]^2 + 78877*\[Sigma]^4 - 86239*\[Sigma]^6 + 32310*\[Sigma]^8)*d[s1, v2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6)/32 + 
     ((128*\[Sigma]*(192 - (6844 + 675*Pi^2)*\[Sigma]^2 + 25*(1280 + 117*Pi^2)*\[Sigma]^4 - (45632 + 4125*Pi^2)*\[Sigma]^6 + 3*(6912 + 625*Pi^2)*\[Sigma]^8)*d[b, s1]*d[b, s2]^2)/(-1 + \[Sigma]^2)^(9/2) - (4*\[Sigma]*(256*(-29 + 1088*\[Sigma]^2 - 3200*\[Sigma]^4 + 1664*\[Sigma]^6 + 608*\[Sigma]^8) + 45*Pi^2*(489 - 5197*\[Sigma]^2 + 17897*\[Sigma]^4 - 23775*\[Sigma]^6 + 10650*\[Sigma]^8))*
         d[b, s2]*d[s1, s2])/(-1 + \[Sigma]^2)^(9/2) - (1920*Pi*(4 - 97*\[Sigma]^2 + 375*\[Sigma]^4 - 552*\[Sigma]^6 + 280*\[Sigma]^8)*d[b, s2]^2*d[s1, v2])/(-1 + \[Sigma]^2)^5 - (2*\[Sigma]*(135*Pi^2*(19 - 171*\[Sigma]^2 + 1083*\[Sigma]^4 - 2065*\[Sigma]^6 + 1150*\[Sigma]^8) - 256*(884 - 10333*\[Sigma]^2 + 31680*\[Sigma]^4 - 35184*\[Sigma]^6 + 12832*\[Sigma]^8))*d[b, s1]*d[s2, s2])/
        (-1 + \[Sigma]^2)^(9/2) + (15*Pi*(2867 - 86237*\[Sigma]^2 + 405959*\[Sigma]^4 - 612819*\[Sigma]^6 + 290150*\[Sigma]^8)*d[s1, v2]*d[s2, s2])/(-1 + \[Sigma]^2)^5 + (640*Pi*\[Sigma]*(132 - 635*\[Sigma]^2 + 1285*\[Sigma]^4 - 1684*\[Sigma]^6 + 960*\[Sigma]^8)*d[b, s1]*d[b, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^5 - 
       (10*Pi*\[Sigma]*(62979 - 816557*\[Sigma]^2 + 2811859*\[Sigma]^4 - 3580075*\[Sigma]^6 + 1520466*\[Sigma]^8)*d[s1, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^5 - (4*(256*(45 - 1514*\[Sigma]^2 + 8528*\[Sigma]^4 - 14240*\[Sigma]^6 + 6464*\[Sigma]^8 + 608*\[Sigma]^10) + 45*Pi^2*(3 + 450*\[Sigma]^2 - 5210*\[Sigma]^4 + 18332*\[Sigma]^6 - 24225*\[Sigma]^8 + 10650*\[Sigma]^10))*d[b, s2]*d[s1, v2]*d[s2, v1])/
        (-1 + \[Sigma]^2)^(11/2) + (16*\[Sigma]*(15*Pi^2*(63 - 762*\[Sigma]^2 + 3084*\[Sigma]^4 - 4510*\[Sigma]^6 + 2125*\[Sigma]^8) + 32*(-299 + 2053*\[Sigma]^2 - 2160*\[Sigma]^4 - 2256*\[Sigma]^6 + 2528*\[Sigma]^8))*d[b, s1]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(11/2) - 
       (10*Pi*(-114 + 93675*\[Sigma]^2 - 1074707*\[Sigma]^4 + 3368407*\[Sigma]^6 - 3917935*\[Sigma]^8 + 1520466*\[Sigma]^10)*d[s1, v2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^6 + (4*\[Sigma]*(-128*(4798 - 53161*\[Sigma]^2 + 143800*\[Sigma]^4 - 129808*\[Sigma]^6 + 32384*\[Sigma]^8) + 15*Pi^2*(8073 - 98943*\[Sigma]^2 + 357039*\[Sigma]^4 - 485885*\[Sigma]^6 + 221300*\[Sigma]^8))*d[b, s2]*d[s1, \[Epsilon]]*
         d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) + (10*Pi*\[Sigma]*(473001 - 5987213*\[Sigma]^2 + 20554891*\[Sigma]^4 - 26277619*\[Sigma]^6 + 11245692*\[Sigma]^8)*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 + 
       (2*\[Sigma]*(135*Pi^2*(147 - 2687*\[Sigma]^2 + 13515*\[Sigma]^4 - 22565*\[Sigma]^6 + 11750*\[Sigma]^8) - 1024*(1721 - 19027*\[Sigma]^2 + 56430*\[Sigma]^4 - 61656*\[Sigma]^6 + 22288*\[Sigma]^8))*d[b, s1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(11/2) - (15*Pi*(21461 - 635507*\[Sigma]^2 + 2985209*\[Sigma]^4 - 4530669*\[Sigma]^6 + 2164130*\[Sigma]^8)*d[s1, v2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6)/
      1920 + ((-128*(-128 + (8608 + 675*Pi^2)*\[Sigma]^2 - (68356 + 5625*Pi^2)*\[Sigma]^4 + 15*(11968 + 995*Pi^2)*\[Sigma]^6 - (191168 + 15975*Pi^2)*\[Sigma]^8 + 80*(896 + 75*Pi^2)*\[Sigma]^10)*d[b, s2]^3*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) + 
       (2*(-256*(-268 + 12413*\[Sigma]^2 - 74531*\[Sigma]^4 + 150480*\[Sigma]^6 - 120208*\[Sigma]^8 + 32000*\[Sigma]^10) + 45*Pi^2*(-456 + 14883*\[Sigma]^2 - 99273*\[Sigma]^4 + 247625*\[Sigma]^6 - 259451*\[Sigma]^8 + 96720*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, s2])/(-1 + \[Sigma]^2)^(11/2) - 
       (640*Pi*(-96 + 2307*\[Sigma]^2 - 12842*\[Sigma]^4 + 29903*\[Sigma]^6 - 31088*\[Sigma]^8 + 11840*\[Sigma]^10)*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, v1])/(-1 + \[Sigma]^2)^6 + (5*Pi*(-68808 + 2774733*\[Sigma]^2 - 18520777*\[Sigma]^4 + 44575291*\[Sigma]^6 - 44801527*\[Sigma]^8 + 16039696*\[Sigma]^10)*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^6 - 
       (64*(15*Pi^2*(-45 + 1503*\[Sigma]^2 - 9900*\[Sigma]^4 + 24187*\[Sigma]^6 - 24795*\[Sigma]^8 + 9050*\[Sigma]^10) + 8*(-92 + 4132*\[Sigma]^2 - 40549*\[Sigma]^4 + 125760*\[Sigma]^6 - 149552*\[Sigma]^8 + 60160*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(13/2) - 
       (10*Pi*(-22632 + 846147*\[Sigma]^2 - 5249525*\[Sigma]^4 + 11766905*\[Sigma]^6 - 11036879*\[Sigma]^8 + 3692624*\[Sigma]^10)*d[s1, \[Epsilon]]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^7 - (8*(-2944 + (332864 + 31455*Pi^2)*\[Sigma]^2 - 18*(163776 + 14735*Pi^2)*\[Sigma]^4 + 40*(199936 + 17625*Pi^2)*\[Sigma]^6 - 18*(478208 + 41825*Pi^2)*\[Sigma]^8 + 
          5*(647168 + 56325*Pi^2)*\[Sigma]^10)*d[b, s1]*d[b, s2]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) + (8*(-256*(-69 + 3824*\[Sigma]^2 - 23628*\[Sigma]^4 + 45480*\[Sigma]^6 - 32064*\[Sigma]^8 + 6400*\[Sigma]^10) + 15*Pi^2*(-783 + 26037*\[Sigma]^2 - 171750*\[Sigma]^4 + 423973*\[Sigma]^6 - 440805*\[Sigma]^8 + 163400*\[Sigma]^10))*d[b, s2]*d[s1, s2]*d[s2, \[Epsilon]])/
        (-1 + \[Sigma]^2)^(11/2) + (480*Pi*\[Sigma]*(929 - 8030*\[Sigma]^2 + 22925*\[Sigma]^4 - 26832*\[Sigma]^6 + 11040*\[Sigma]^8)*d[b, s2]^2*d[s1, v2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 + 
       (2*(135*Pi^2*(-19 + 583*\[Sigma]^2 - 6963*\[Sigma]^4 + 24425*\[Sigma]^6 - 31510*\[Sigma]^8 + 13500*\[Sigma]^10) - 256*(-1073 + 38813*\[Sigma]^2 - 232206*\[Sigma]^4 + 499280*\[Sigma]^6 - 447648*\[Sigma]^8 + 142720*\[Sigma]^10))*d[b, s1]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) - 
       (15*Pi*\[Sigma]*(213169 - 2259071*\[Sigma]^2 + 6771281*\[Sigma]^4 - 7767993*\[Sigma]^6 + 3042150*\[Sigma]^8)*d[s1, v2]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 - (160*Pi*(-492 + 8649*\[Sigma]^2 - 39766*\[Sigma]^4 + 93589*\[Sigma]^6 - 108508*\[Sigma]^8 + 46720*\[Sigma]^10)*d[b, s1]*d[b, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 + 
       (10*Pi*(-69351 + 2817099*\[Sigma]^2 - 18821173*\[Sigma]^4 + 45309265*\[Sigma]^6 - 45534700*\[Sigma]^8 + 16297468*\[Sigma]^10)*d[s1, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 + 
       (16*\[Sigma]*(-64*(-3663 + 47908*\[Sigma]^2 - 169656*\[Sigma]^4 + 228720*\[Sigma]^6 - 115968*\[Sigma]^8 + 12800*\[Sigma]^10) + 15*Pi^2*(-261 + 12021*\[Sigma]^2 - 84729*\[Sigma]^4 + 213059*\[Sigma]^6 - 221790*\[Sigma]^8 + 81700*\[Sigma]^10))*d[b, s2]*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) - 
       (4*(128*(488 - 13043*\[Sigma]^2 + 54126*\[Sigma]^4 - 68240*\[Sigma]^6 + 19488*\[Sigma]^8 + 7040*\[Sigma]^10) + 15*Pi^2*(-243 + 9558*\[Sigma]^2 - 75870*\[Sigma]^4 + 210580*\[Sigma]^6 - 235575*\[Sigma]^8 + 91550*\[Sigma]^10))*d[b, s1]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) + 
       (10*Pi*\[Sigma]*(-72675 + 3356841*\[Sigma]^2 - 21775345*\[Sigma]^4 + 50059111*\[Sigma]^6 - 47875480*\[Sigma]^8 + 16297468*\[Sigma]^10)*d[s1, v2]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7 - 
       (2*(-256*(-3664 + 139054*\[Sigma]^2 - 799643*\[Sigma]^4 + 1592160*\[Sigma]^6 - 1274704*\[Sigma]^8 + 345600*\[Sigma]^10) + 15*Pi^2*(-11916 + 430029*\[Sigma]^2 - 2938263*\[Sigma]^4 + 7399223*\[Sigma]^6 - 7798545*\[Sigma]^8 + 2921200*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(13/2) - 
       (15*Pi*(-218486 + 8725967*\[Sigma]^2 - 58212727*\[Sigma]^4 + 140442529*\[Sigma]^6 - 141648683*\[Sigma]^8 + 50912024*\[Sigma]^10)*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7 - 
       (2*(135*Pi^2*(-71 + 3455*\[Sigma]^2 - 33847*\[Sigma]^4 + 106297*\[Sigma]^6 - 129270*\[Sigma]^8 + 53500*\[Sigma]^10) - 256*(-3458 + 121433*\[Sigma]^2 - 714006*\[Sigma]^4 + 1520720*\[Sigma]^6 - 1355808*\[Sigma]^8 + 430720*\[Sigma]^10))*d[b, s1]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(13/2) + 
       (15*Pi*\[Sigma]*(663751 - 7024985*\[Sigma]^2 + 21114287*\[Sigma]^4 - 24321615*\[Sigma]^6 + 9568770*\[Sigma]^8)*d[s1, v2]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^7)/1920 + 
     ((-2621440*\[Sigma]^5*d[b, s1]*d[b, s2]^4)/(-1 + \[Sigma]^2)^(5/2) - (5120*\[Sigma]*(1280 - (23552 + 1809*Pi^2)*\[Sigma]^2 + 9*(11264 + 901*Pi^2)*\[Sigma]^4 - (145408 + 11775*Pi^2)*\[Sigma]^6 + (67584 + 5475*Pi^2)*\[Sigma]^8)*d[b, s2]^3*d[s1, s2])/(-1 + \[Sigma]^2)^(9/2) - 
       (10240*\[Sigma]*(384 - (13432 + 1323*Pi^2)*\[Sigma]^2 + (65792 + 5895*Pi^2)*\[Sigma]^4 - (97408 + 8517*Pi^2)*\[Sigma]^6 + (45568 + 3945*Pi^2)*\[Sigma]^8)*d[b, s1]*d[b, s2]^2*d[s2, s2])/(-1 + \[Sigma]^2)^(9/2) + 
       (16*\[Sigma]*(-8192*(101 - 2788*\[Sigma]^2 + 10380*\[Sigma]^4 - 11120*\[Sigma]^6 + 3184*\[Sigma]^8) + 45*Pi^2*(23157 - 253537*\[Sigma]^2 + 894917*\[Sigma]^4 - 1215411*\[Sigma]^6 + 556410*\[Sigma]^8))*d[b, s2]*d[s1, s2]*d[s2, s2])/(-1 + \[Sigma]^2)^(9/2) + (7680*Pi*(156 - 3891*\[Sigma]^2 + 15403*\[Sigma]^4 - 23112*\[Sigma]^6 + 12040*\[Sigma]^8)*d[b, s2]^2*d[s1, v2]*d[s2, s2])/
        (-1 + \[Sigma]^2)^5 + (4*\[Sigma]*(-4096*(2767 - 34511*\[Sigma]^2 + 113040*\[Sigma]^4 - 134160*\[Sigma]^6 + 52448*\[Sigma]^8) + 135*Pi^2*(879 - 7875*\[Sigma]^2 + 52655*\[Sigma]^4 - 104505*\[Sigma]^6 + 60350*\[Sigma]^8))*d[b, s1]*d[s2, s2]^2)/(-1 + \[Sigma]^2)^(9/2) - 
       (15*Pi*(263355 - 8530623*\[Sigma]^2 + 42324755*\[Sigma]^4 - 66971973*\[Sigma]^6 + 33119030*\[Sigma]^8)*d[s1, v2]*d[s2, s2]^2)/(-1 + \[Sigma]^2)^5 - (61440*Pi*\[Sigma]*(363 - 2856*\[Sigma]^2 + 8214*\[Sigma]^4 - 10475*\[Sigma]^6 + 4910*\[Sigma]^8)*d[b, s2]^2*d[s1, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^5 - 
       (1024*(128 + (5696 + 405*Pi^2)*\[Sigma]^2 - 10*(13952 + 1215*Pi^2)*\[Sigma]^4 + 20*(28160 + 2331*Pi^2)*\[Sigma]^6 - 2*(379904 + 31125*Pi^2)*\[Sigma]^8 + 15*(22528 + 1825*Pi^2)*\[Sigma]^10)*d[b, s2]^3*d[s1, v2]*d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) - 
       (7680*Pi*\[Sigma]*(1716 - 8425*\[Sigma]^2 + 17293*\[Sigma]^4 - 23156*\[Sigma]^6 + 13760*\[Sigma]^8)*d[b, s1]*d[b, s2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^5 + (60*Pi*\[Sigma]*(2031315 - 27880727*\[Sigma]^2 + 100696571*\[Sigma]^4 - 133929453*\[Sigma]^6 + 59270070*\[Sigma]^8)*d[s1, s2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^5 + 
       (16*(-4096*(-107 + 4023*\[Sigma]^2 - 26116*\[Sigma]^4 + 53720*\[Sigma]^6 - 38048*\[Sigma]^8 + 6368*\[Sigma]^10) + 45*Pi^2*(99 + 21270*\[Sigma]^2 - 249774*\[Sigma]^4 + 901064*\[Sigma]^6 - 1226061*\[Sigma]^8 + 556410*\[Sigma]^10))*d[b, s2]*d[s1, v2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) + 
       (16384*\[Sigma]*(324 - 5*(1439 + 135*Pi^2)*\[Sigma]^2 + 5*(6352 + 585*Pi^2)*\[Sigma]^4 - (44752 + 4125*Pi^2)*\[Sigma]^6 + 3*(6848 + 625*Pi^2)*\[Sigma]^8)*d[b, s1]*d[b, s2]^2*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(11/2) - 
       (256*\[Sigma]*(512*(281 - 3392*\[Sigma]^2 + 13200*\[Sigma]^4 - 20176*\[Sigma]^6 + 10128*\[Sigma]^8) + 15*Pi^2*(4401 - 49185*\[Sigma]^2 + 171885*\[Sigma]^4 - 229675*\[Sigma]^6 + 103150*\[Sigma]^8))*d[b, s2]*d[s1, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(11/2) - 
       (30720*Pi*(30 + 45*\[Sigma]^2 - 3213*\[Sigma]^4 + 12970*\[Sigma]^6 - 19370*\[Sigma]^8 + 9820*\[Sigma]^10)*d[b, s2]^2*d[s1, v2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^6 - (64*\[Sigma]*(-256*(2611 - 25702*\[Sigma]^2 + 64800*\[Sigma]^4 - 53856*\[Sigma]^6 + 11968*\[Sigma]^8) + 15*Pi^2*(2565 - 31215*\[Sigma]^2 + 134787*\[Sigma]^4 - 209405*\[Sigma]^6 + 104180*\[Sigma]^8))*d[b, s1]*d[s2, s2]*
         d[s2, v1]^2)/(-1 + \[Sigma]^2)^(11/2) + (60*Pi*(16329 + 2039382*\[Sigma]^2 - 30425910*\[Sigma]^4 + 108547132*\[Sigma]^6 - 139584027*\[Sigma]^8 + 59270070*\[Sigma]^10)*d[s1, v2]*d[s2, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^6 + (92160*Pi*\[Sigma]*(132 - 635*\[Sigma]^2 + 1285*\[Sigma]^4 - 1684*\[Sigma]^6 + 960*\[Sigma]^8)*d[b, s1]*d[b, s2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^6 - 
       (480*Pi*\[Sigma]*(165705 - 2168391*\[Sigma]^2 + 7407609*\[Sigma]^4 - 9295489*\[Sigma]^6 + 3876598*\[Sigma]^8)*d[s1, s2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^6 - (256*(256*(62 - 1459*\[Sigma]^2 + 2956*\[Sigma]^4 + 13600*\[Sigma]^6 - 36064*\[Sigma]^8 + 20256*\[Sigma]^10) + 15*Pi^2*(-9 + 5274*\[Sigma]^2 - 55590*\[Sigma]^4 + 186000*\[Sigma]^6 - 238825*\[Sigma]^8 + 103150*\[Sigma]^10))*d[b, s2]*
         d[s1, v2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^(13/2) + (512*\[Sigma]*(75*Pi^2*(45 - 561*\[Sigma]^2 + 2181*\[Sigma]^4 - 3095*\[Sigma]^6 + 1430*\[Sigma]^8) + 32*(-294 - 1609*\[Sigma]^2 + 18000*\[Sigma]^4 - 34224*\[Sigma]^6 + 17440*\[Sigma]^8))*d[b, s1]*d[s2, v1]^4)/(-1 + \[Sigma]^2)^(13/2) - 
       (240*Pi*(-9939 + 758961*\[Sigma]^2 - 6910689*\[Sigma]^4 + 19527551*\[Sigma]^6 - 21186568*\[Sigma]^8 + 7753196*\[Sigma]^10)*d[s1, v2]*d[s2, v1]^4)/(-1 + \[Sigma]^2)^7 + (256*\[Sigma]*(15*Pi^2*(1377 - 27333*\[Sigma]^2 + 110199*\[Sigma]^4 - 156715*\[Sigma]^6 + 73000*\[Sigma]^8) + 64*(4948 - 80369*\[Sigma]^2 + 320560*\[Sigma]^4 - 454640*\[Sigma]^6 + 212352*\[Sigma]^8))*d[b, s2]^3*
         d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) - (80*\[Sigma]*(-1024*(7391 - 93251*\[Sigma]^2 + 292384*\[Sigma]^4 - 321680*\[Sigma]^6 + 112000*\[Sigma]^8) + 9*Pi^2*(165963 - 2088469*\[Sigma]^2 + 7688237*\[Sigma]^4 - 10652127*\[Sigma]^6 + 4934940*\[Sigma]^8))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) + 
       (15360*Pi*\[Sigma]*(8805 - 89746*\[Sigma]^2 + 302229*\[Sigma]^4 - 413912*\[Sigma]^6 + 196880*\[Sigma]^8)*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 - (60*Pi*\[Sigma]*(19582089 - 260703071*\[Sigma]^2 + 935032671*\[Sigma]^4 - 1244082933*\[Sigma]^6 + 552753132*\[Sigma]^8)*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 + 
       (128*\[Sigma]*(128*(3676 - 110105*\[Sigma]^2 + 634960*\[Sigma]^4 - 1138928*\[Sigma]^6 + 617856*\[Sigma]^8) + 15*Pi^2*(66933 - 842679*\[Sigma]^2 + 3052743*\[Sigma]^4 - 4150685*\[Sigma]^6 + 1886600*\[Sigma]^8))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) + 
       (480*Pi*\[Sigma]*(1640457 - 20611185*\[Sigma]^2 + 69776567*\[Sigma]^4 - 87719551*\[Sigma]^6 + 36856672*\[Sigma]^8)*d[s1, \[Epsilon]]*d[s2, v1]^3*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7 + (32*\[Sigma]*(512*(5652 - 106381*\[Sigma]^2 + 442160*\[Sigma]^4 - 635440*\[Sigma]^6 + 298048*\[Sigma]^8) + 15*Pi^2*(16281 - 323604*\[Sigma]^2 + 1304310*\[Sigma]^4 - 1850260*\[Sigma]^6 + 859225*\[Sigma]^8))*d[b, s1]*
         d[b, s2]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(11/2) - (80*\[Sigma]*(-16384*(325 - 4300*\[Sigma]^2 + 13388*\[Sigma]^4 - 14120*\[Sigma]^6 + 4504*\[Sigma]^8) + 9*Pi^2*(188397 - 2356897*\[Sigma]^2 + 8586269*\[Sigma]^4 - 11794755*\[Sigma]^6 + 5427450*\[Sigma]^8))*d[b, s2]*d[s1, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(11/2) - 
       (7680*Pi*(1368 - 34335*\[Sigma]^2 + 155579*\[Sigma]^4 - 249384*\[Sigma]^6 + 130920*\[Sigma]^8)*d[b, s2]^2*d[s1, v2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6 - (40*\[Sigma]*(-2048*(11057 - 130988*\[Sigma]^2 + 416752*\[Sigma]^4 - 489792*\[Sigma]^6 + 191552*\[Sigma]^8) + 27*Pi^2*(6687 - 141099*\[Sigma]^2 + 772287*\[Sigma]^4 - 1356065*\[Sigma]^6 + 732750*\[Sigma]^8))*d[b, s1]*d[s2, s2]*
         d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(11/2) + (30*Pi*(2532915 - 79582647*\[Sigma]^2 + 392128555*\[Sigma]^4 - 621183021*\[Sigma]^6 + 308713990*\[Sigma]^8)*d[s1, v2]*d[s2, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6 + (7680*Pi*\[Sigma]*(9078 - 74313*\[Sigma]^2 + 250499*\[Sigma]^4 - 384844*\[Sigma]^6 + 208000*\[Sigma]^8)*d[b, s1]*d[b, s2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/
        (-1 + \[Sigma]^2)^6 - (60*Pi*\[Sigma]*(19829259 - 264064239*\[Sigma]^2 + 946966387*\[Sigma]^4 - 1259556469*\[Sigma]^6 + 559402726*\[Sigma]^8)*d[s1, s2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6 - 
       (16*(-4096*(-1217 + 48391*\[Sigma]^2 - 299980*\[Sigma]^4 + 605280*\[Sigma]^6 - 445088*\[Sigma]^8 + 90080*\[Sigma]^10) + 45*Pi^2*(1251 + 154470*\[Sigma]^2 - 2242830*\[Sigma]^4 + 8510424*\[Sigma]^6 - 11814605*\[Sigma]^8 + 5427450*\[Sigma]^10))*d[b, s2]*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(13/2) + 
       (32*\[Sigma]*(-1024*(12231 - 113330*\[Sigma]^2 + 265480*\[Sigma]^4 - 201408*\[Sigma]^6 + 34976*\[Sigma]^8) + 15*Pi^2*(47817 - 742632*\[Sigma]^2 + 3164082*\[Sigma]^4 - 4795600*\[Sigma]^6 + 2350525*\[Sigma]^8))*d[b, s1]*d[s2, v1]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(13/2) - 
       (60*Pi*(199233 + 19021974*\[Sigma]^2 - 284161110*\[Sigma]^4 + 1013632716*\[Sigma]^6 - 1308541299*\[Sigma]^8 + 559402726*\[Sigma]^10)*d[s1, v2]*d[s2, v1]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7 + 
       (16*\[Sigma]*(-1024*(166892 - 1992271*\[Sigma]^2 + 6110640*\[Sigma]^4 - 6701200*\[Sigma]^6 + 2357888*\[Sigma]^8) + 45*Pi^2*(626845 - 8210677*\[Sigma]^2 + 30560153*\[Sigma]^4 - 42568095*\[Sigma]^6 + 19794750*\[Sigma]^8))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(13/2) + 
       (60*Pi*\[Sigma]*(74793581 - 991687207*\[Sigma]^2 + 3559870783*\[Sigma]^4 - 4748433581*\[Sigma]^6 + 2116653352*\[Sigma]^8)*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^7 + 
       (4*\[Sigma]*(-4096*(105828 - 1233779*\[Sigma]^2 + 3890960*\[Sigma]^4 - 4554000*\[Sigma]^6 + 1777952*\[Sigma]^8) + 135*Pi^2*(39567 - 784979*\[Sigma]^2 + 3854671*\[Sigma]^4 - 6391945*\[Sigma]^6 + 3344350*\[Sigma]^8))*d[b, s1]*d[s2, \[Epsilon]]^4)/(-1 + \[Sigma]^2)^(13/2) - 
       (45*Pi*(3199049 - 100056629*\[Sigma]^2 + 493574865*\[Sigma]^4 - 784379767*\[Sigma]^6 + 391386770*\[Sigma]^8)*d[s1, v2]*d[s2, \[Epsilon]]^4)/(-1 + \[Sigma]^2)^7)/61440)*\[Epsilon][\[Mu]]))/mb^5;


(* ::Subsection::Closed:: *)
(*6PM*)


\[CapitalDelta]v1[6,0][\[Mu]] = (M^6*(b[\[Mu]]*((-3*Pi*(-279 - 1793*\[Sigma]^2 + 21194*\[Sigma]^4 - 40754*\[Sigma]^6 + 18045*\[Sigma]^8 + 3075*\[Sigma]^10 + 6*Pi^2*(-1 + \[Sigma]^2)^2*(-1 + 5*\[Sigma]^2)^3))/(256*(-1 + \[Sigma]^2)^(9/2)) + (Pi*\[Sigma]*(2391 - 52125*\[Sigma]^2 + 227614*\[Sigma]^4 - 369778*\[Sigma]^6 + 244683*\[Sigma]^8 - 53041*\[Sigma]^10 + 18*Pi^2*(-3 + 5*\[Sigma]^2)*(1 - 6*\[Sigma]^2 + 5*\[Sigma]^4)^2)*d[s2, \[Epsilon]])/
      (32*(-1 + \[Sigma]^2)^(11/2)) + ((96*(9*Pi^3*(-1 + \[Sigma]^2)^2*(-1 + 5*\[Sigma]^2)^3 + 4*Pi*(-41 + 2543*\[Sigma]^2 - 18299*\[Sigma]^4 + 46945*\[Sigma]^6 - 48592*\[Sigma]^8 + 16420*\[Sigma]^10))*d[b, s2]^2)/(-1 + \[Sigma]^2)^(9/2) + 
       (3*Pi*(76367 + 628406*\[Sigma]^2 - 10377599*\[Sigma]^4 + 35543220*\[Sigma]^6 - 49541215*\[Sigma]^8 + 30170422*\[Sigma]^10 - 6505745*\[Sigma]^12 + 108*Pi^2*(1 - 6*\[Sigma]^2 + 5*\[Sigma]^4)^2*(15 - 102*\[Sigma]^2 + 95*\[Sigma]^4))*d[s2, s2])/(-1 + \[Sigma]^2)^(11/2) - 
       (16*(-512*(-21 - 444*\[Sigma]^2 + 5964*\[Sigma]^4 - 20928*\[Sigma]^6 + 30816*\[Sigma]^8 - 20224*\[Sigma]^10 + 4864*\[Sigma]^12) + 3*Pi^2*(1125 - 12258*\[Sigma]^2 + 58095*\[Sigma]^4 - 179212*\[Sigma]^6 + 324467*\[Sigma]^8 - 290162*\[Sigma]^10 + 97945*\[Sigma]^12))*d[b, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^6 - 
       (24*Pi*(-10243 + 242443*\[Sigma]^2 - 1889230*\[Sigma]^4 + 5823622*\[Sigma]^6 - 7316671*\[Sigma]^8 + 3118847*\[Sigma]^10 + 6*Pi^2*(-33 + 849*\[Sigma]^2 - 6186*\[Sigma]^4 + 17570*\[Sigma]^6 - 20325*\[Sigma]^8 + 8125*\[Sigma]^10))*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(11/2) - 
       (3*Pi*(-72343 + 12882170*\[Sigma]^2 - 116339193*\[Sigma]^4 + 360795116*\[Sigma]^6 - 501394777*\[Sigma]^8 + 320432506*\[Sigma]^10 - 76321911*\[Sigma]^12 + 12*Pi^2*(-1 + \[Sigma]^2)^2*(405 - 11412*\[Sigma]^2 + 78630*\[Sigma]^4 - 184100*\[Sigma]^6 + 128125*\[Sigma]^8))*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(13/2))/12288 - 
     (-245760*Pi*(1 - 2*\[Sigma]^2)^4*(-1 + \[Sigma]^2)^3*(-1 + 5*\[Sigma]^2)*d[b, s2]^4 + 480*(-1 + \[Sigma]^2)^2*(27*Pi^3*(1 - 6*\[Sigma]^2 + 5*\[Sigma]^4)^2*(15 - 102*\[Sigma]^2 + 95*\[Sigma]^4) + 8*Pi*(783 - 63792*\[Sigma]^2 + 549278*\[Sigma]^4 - 1822300*\[Sigma]^6 + 2844015*\[Sigma]^8 - 2085868*\[Sigma]^10 + 576860*\[Sigma]^12))*d[b, s2]^2*d[s2, s2] + 
       15*Pi*(-1 + \[Sigma]^2)^2*(2052493 + 21398758*\[Sigma]^2 - 369144345*\[Sigma]^4 + 1393543396*\[Sigma]^6 - 2179332053*\[Sigma]^8 + 1525824918*\[Sigma]^10 - 394360575*\[Sigma]^12 + 864*Pi^2*(50 - 970*\[Sigma]^2 + 7123*\[Sigma]^4 - 24568*\[Sigma]^6 + 40740*\[Sigma]^8 - 31750*\[Sigma]^10 + 9375*\[Sigma]^12))*d[s2, s2]^2 + 
       2048*(-1 + \[Sigma]^2)^(3/2)*(15*Pi^2*(-1 + \[Sigma]^2)^2*(-9 + 126*\[Sigma]^2 - 45*\[Sigma]^4 - 660*\[Sigma]^6 + 700*\[Sigma]^8) + 64*(23 - 256*\[Sigma]^2 + 2020*\[Sigma]^4 - 8080*\[Sigma]^6 + 15040*\[Sigma]^8 - 13056*\[Sigma]^10 + 4352*\[Sigma]^12))*d[b, s2]^3*d[s2, v1] + 
       16*(-1 + \[Sigma]^2)^(3/2)*(32768*(-77 - 1616*\[Sigma]^2 + 24230*\[Sigma]^4 - 92660*\[Sigma]^6 + 148640*\[Sigma]^8 - 106816*\[Sigma]^10 + 28352*\[Sigma]^12) - 15*Pi^2*(52065 - 587718*\[Sigma]^2 + 2690727*\[Sigma]^4 - 7779700*\[Sigma]^6 + 13711871*\[Sigma]^8 - 12360614*\[Sigma]^10 + 4273369*\[Sigma]^12))*d[b, s2]*d[s2, s2]*d[s2, v1] - 
       640*(-1 + \[Sigma]^2)^2*(243*Pi^3*(-1 + \[Sigma]^2)^2*(-1 + 5*\[Sigma]^2)^3 - 4*Pi*(-3021 + 6507*\[Sigma]^2 + 57337*\[Sigma]^4 - 133691*\[Sigma]^6 - 61200*\[Sigma]^8 + 186420*\[Sigma]^10))*d[b, s2]^2*d[s2, v1]^2 + 20*Pi*(1 - \[Sigma]^2)*(3228885 - 63211470*\[Sigma]^2 + 488504731*\[Sigma]^4 - 1798095108*\[Sigma]^6 + 3234291323*\[Sigma]^8 - 2737460814*\[Sigma]^10 + 
         872330805*\[Sigma]^12 + 36*Pi^2*(1755 - 45954*\[Sigma]^2 + 373581*\[Sigma]^4 - 1299324*\[Sigma]^6 + 2135397*\[Sigma]^8 - 1648930*\[Sigma]^10 + 483475*\[Sigma]^12))*d[s2, s2]*d[s2, v1]^2 - 512*Sqrt[-1 + \[Sigma]^2]*(256*(-293 - 1064*\[Sigma]^2 + 31220*\[Sigma]^4 - 112400*\[Sigma]^6 + 151040*\[Sigma]^8 - 81664*\[Sigma]^10 + 13568*\[Sigma]^12) - 
         15*Pi^2*(1521 - 22338*\[Sigma]^2 + 137127*\[Sigma]^4 - 447612*\[Sigma]^6 + 766399*\[Sigma]^8 - 637442*\[Sigma]^10 + 202345*\[Sigma]^12))*d[b, s2]*d[s2, v1]^3 + 80*Pi*(1 - \[Sigma]^2)*(345777 - 13125513*\[Sigma]^2 + 107465434*\[Sigma]^4 - 318741506*\[Sigma]^6 + 381394725*\[Sigma]^8 - 155615013*\[Sigma]^10 - 
         162*Pi^2*(-45 + 1341*\[Sigma]^2 - 10146*\[Sigma]^4 + 29050*\[Sigma]^6 - 33825*\[Sigma]^8 + 13625*\[Sigma]^10))*d[s2, v1]^4 + 160*(1 - \[Sigma]^2)*(9*Pi^3*(675 - 27378*\[Sigma]^2 + 245637*\[Sigma]^4 - 868764*\[Sigma]^6 + 1432605*\[Sigma]^8 - 1109650*\[Sigma]^10 + 326875*\[Sigma]^12) + 
         8*Pi*(42099 - 2494296*\[Sigma]^2 + 22902958*\[Sigma]^4 - 79277180*\[Sigma]^6 + 126741859*\[Sigma]^8 - 94701892*\[Sigma]^10 + 26772628*\[Sigma]^12))*d[b, s2]^2*d[s2, \[Epsilon]]^2 - 10*Pi*(1 - \[Sigma]^2)*(7448625 - 1470727362*\[Sigma]^2 + 14587528259*\[Sigma]^4 - 49554165964*\[Sigma]^6 + 75631538183*\[Sigma]^8 - 53458738706*\[Sigma]^10 + 14256290597*\[Sigma]^12 - 
         72*Pi^2*(6975 - 221310*\[Sigma]^2 + 1903329*\[Sigma]^4 - 6763620*\[Sigma]^6 + 11282241*\[Sigma]^8 - 8829790*\[Sigma]^10 + 2622175*\[Sigma]^12))*d[s2, s2]*d[s2, \[Epsilon]]^2 - 32*Sqrt[-1 + \[Sigma]^2]*(4096*(997 - 116144*\[Sigma]^2 + 1142060*\[Sigma]^4 - 3886640*\[Sigma]^6 + 5923520*\[Sigma]^8 - 4159744*\[Sigma]^10 + 1096448*\[Sigma]^12) - 
         15*Pi^2*(74367 - 1246554*\[Sigma]^2 + 9016101*\[Sigma]^4 - 36095804*\[Sigma]^6 + 72794409*\[Sigma]^8 - 68345450*\[Sigma]^10 + 23805235*\[Sigma]^12))*d[b, s2]*d[s2, v1]*d[s2, \[Epsilon]]^2 + 20*Pi*(10094781 - 293954622*\[Sigma]^2 + 3034950387*\[Sigma]^4 - 12898544164*\[Sigma]^6 + 24837207955*\[Sigma]^8 - 21784583102*\[Sigma]^10 + 7093114589*\[Sigma]^12 + 
         432*Pi^2*(720 - 29007*\[Sigma]^2 + 261657*\[Sigma]^4 - 932270*\[Sigma]^6 + 1548650*\[Sigma]^8 - 1207875*\[Sigma]^10 + 358125*\[Sigma]^12))*d[s2, v1]^2*d[s2, \[Epsilon]]^2 - 5*Pi*(86127321 - 6683758578*\[Sigma]^2 + 61878351211*\[Sigma]^4 - 206570620076*\[Sigma]^6 + 314946165439*\[Sigma]^8 - 224232391810*\[Sigma]^10 + 60571988509*\[Sigma]^12 - 
         864*Pi^2*(1525 - 57380*\[Sigma]^2 + 513718*\[Sigma]^4 - 1842508*\[Sigma]^6 + 3085845*\[Sigma]^8 - 2424200*\[Sigma]^10 + 723000*\[Sigma]^12))*d[s2, \[Epsilon]]^4)/(491520*(-1 + \[Sigma]^2)^(15/2)) - 
     (\[Sigma]*d[s2, \[Epsilon]]*(4*Pi*(-1 + \[Sigma]^2)*(Pi^2*(-243 + 3753*\[Sigma]^2 - 18630*\[Sigma]^4 + 38970*\[Sigma]^6 - 35975*\[Sigma]^8 + 12125*\[Sigma]^10) + 8*(-2226 + 37867*\[Sigma]^2 - 184271*\[Sigma]^4 + 369867*\[Sigma]^6 - 323987*\[Sigma]^8 + 102046*\[Sigma]^10))*d[b, s2]^2 - 
        2*Sqrt[-1 + \[Sigma]^2]*(-2048*(-69 + 1614*\[Sigma]^2 - 8208*\[Sigma]^4 + 15912*\[Sigma]^6 - 13024*\[Sigma]^8 + 3776*\[Sigma]^10) + 3*Pi^2*(-4572 + 41517*\[Sigma]^2 - 199812*\[Sigma]^4 + 510662*\[Sigma]^6 - 594696*\[Sigma]^8 + 247285*\[Sigma]^10))*d[b, s2]*d[s2, v1] + 
        Pi*((-1 + \[Sigma]^2)*(217365 - 5528573*\[Sigma]^2 + 27825202*\[Sigma]^4 - 53071386*\[Sigma]^6 + 42870697*\[Sigma]^8 - 12290009*\[Sigma]^10 + 108*Pi^2*(-45 + 636*\[Sigma]^2 - 3174*\[Sigma]^4 + 6788*\[Sigma]^6 - 6405*\[Sigma]^8 + 2200*\[Sigma]^10))*d[s2, s2] - 
          2*(Pi^2*(-3483 + 55485*\[Sigma]^2 - 280422*\[Sigma]^4 + 595170*\[Sigma]^6 - 557375*\[Sigma]^8 + 190625*\[Sigma]^10) + 4*(-30525 + 500021*\[Sigma]^2 - 2868382*\[Sigma]^4 + 6880782*\[Sigma]^6 - 7124485*\[Sigma]^8 + 2637341*\[Sigma]^10))*d[s2, v1]^2 + 
          (-1103703 + 21268007*\[Sigma]^2 - 101557702*\[Sigma]^4 + 192526446*\[Sigma]^6 - 157995763*\[Sigma]^8 + 46787195*\[Sigma]^10 - 4*Pi^2*(-2835 + 43794*\[Sigma]^2 - 223074*\[Sigma]^4 + 480240*\[Sigma]^6 - 455875*\[Sigma]^8 + 157750*\[Sigma]^10))*d[s2, \[Epsilon]]^2)))/(384*(-1 + \[Sigma]^2)^(13/2))) + 
   ((-9*Pi^2*(19 - 616*\[Sigma]^2 + 4006*\[Sigma]^4 - 7840*\[Sigma]^6 + 4175*\[Sigma]^8))/(256*(-1 + \[Sigma]^2)^4) - (2*(9 - 296*\[Sigma]^2 + 2144*\[Sigma]^4 - 6368*\[Sigma]^6 + 9120*\[Sigma]^8 - 6272*\[Sigma]^10 + 1664*\[Sigma]^12))/(-1 + \[Sigma]^2)^6 + 
     (\[Sigma]*(256*(-363 + 5112*\[Sigma]^2 - 22536*\[Sigma]^4 + 42960*\[Sigma]^6 - 37024*\[Sigma]^8 + 11840*\[Sigma]^10) + 9*Pi^2*(-405 + 6279*\[Sigma]^2 - 29434*\[Sigma]^4 + 57142*\[Sigma]^6 - 48817*\[Sigma]^8 + 15235*\[Sigma]^10))*d[s2, \[Epsilon]])/(96*(-1 + \[Sigma]^2)^6) + 
     (\[Sigma]*d[s2, \[Epsilon]]*(((2048*(-553 + 9470*\[Sigma]^2 - 46380*\[Sigma]^4 + 93500*\[Sigma]^6 - 83200*\[Sigma]^8 + 27136*\[Sigma]^10) + 15*Pi^2*(-5733 + 76578*\[Sigma]^2 - 324846*\[Sigma]^4 + 599456*\[Sigma]^6 - 502629*\[Sigma]^8 + 156790*\[Sigma]^10))*d[b, s2]^2)/(-1 + \[Sigma]^2)^6 - 
        ((2048*(-3433 + 51635*\[Sigma]^2 - 241080*\[Sigma]^4 + 485540*\[Sigma]^6 - 441760*\[Sigma]^8 + 149056*\[Sigma]^10) + 45*Pi^2*(-6039 + 99824*\[Sigma]^2 - 496474*\[Sigma]^4 + 1021188*\[Sigma]^6 - 923207*\[Sigma]^8 + 304580*\[Sigma]^10))*d[s2, s2])/(-1 + \[Sigma]^2)^6 - 
        (15*Pi*(3*Pi^2*(27 + 603*\[Sigma]^2 - 4410*\[Sigma]^4 + 10830*\[Sigma]^6 - 11425*\[Sigma]^8 + 4375*\[Sigma]^10) + 4*(1725 + 40622*\[Sigma]^2 - 366630*\[Sigma]^4 + 962908*\[Sigma]^6 - 1022351*\[Sigma]^8 + 385774*\[Sigma]^10))*d[b, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(13/2) + 
        ((2048*(-2083 + 30290*\[Sigma]^2 - 134820*\[Sigma]^4 + 256700*\[Sigma]^6 - 219520*\[Sigma]^8 + 69376*\[Sigma]^10) + 15*Pi^2*(-7767 + 141657*\[Sigma]^2 - 686718*\[Sigma]^4 + 1315306*\[Sigma]^6 - 1080843*\[Sigma]^8 + 318365*\[Sigma]^10))*d[s2, v1]^2)/(-1 + \[Sigma]^2)^7 + 
        ((2048*(-9343 + 143930*\[Sigma]^2 - 680940*\[Sigma]^4 + 1381580*\[Sigma]^6 - 1262400*\[Sigma]^8 + 427136*\[Sigma]^10) + 15*Pi^2*(-51372 + 863571*\[Sigma]^2 - 4294356*\[Sigma]^4 + 8844914*\[Sigma]^6 - 8030424*\[Sigma]^8 + 2666515*\[Sigma]^10))*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7))/960 + 
     ((-256*(15*Pi^2*(18 - 369*\[Sigma]^2 + 2439*\[Sigma]^4 - 6850*\[Sigma]^6 + 9416*\[Sigma]^8 - 6269*\[Sigma]^10 + 1615*\[Sigma]^12) + 64*(26 - 1127*\[Sigma]^2 + 9775*\[Sigma]^4 - 32160*\[Sigma]^6 + 48880*\[Sigma]^8 - 34912*\[Sigma]^10 + 9504*\[Sigma]^12))*d[b, s2]^2)/(-1 + \[Sigma]^2)^6 + 
       ((16384*(191 - 6902*\[Sigma]^2 + 53680*\[Sigma]^4 - 170280*\[Sigma]^6 + 260080*\[Sigma]^8 - 190592*\[Sigma]^10 + 53824*\[Sigma]^12) + 135*Pi^2*(839 - 32010*\[Sigma]^2 + 276017*\[Sigma]^4 - 927596*\[Sigma]^6 + 1440985*\[Sigma]^8 - 1047210*\[Sigma]^10 + 288975*\[Sigma]^12))*d[s2, s2])/(-1 + \[Sigma]^2)^6 + 
       (240*(3*Pi^3*(9 - 9*\[Sigma]^2 - 390*\[Sigma]^4 + 1390*\[Sigma]^6 - 1875*\[Sigma]^8 + 875*\[Sigma]^10) + 4*Pi*(315 - 201*\[Sigma]^2 - 29823*\[Sigma]^4 + 124373*\[Sigma]^6 - 170432*\[Sigma]^8 + 78072*\[Sigma]^10))*d[b, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) - 
       (32*(135*Pi^2*(-1 + \[Sigma]^2)^2*(-1 - 336*\[Sigma]^2 + 2626*\[Sigma]^4 - 5040*\[Sigma]^6 + 2175*\[Sigma]^8) + 512*(101 - 3782*\[Sigma]^2 + 28120*\[Sigma]^4 - 83880*\[Sigma]^6 + 119440*\[Sigma]^8 - 81152*\[Sigma]^10 + 21184*\[Sigma]^12))*d[s2, v1]^2)/(-1 + \[Sigma]^2)^7 - 
       ((16384*(1046 - 42587*\[Sigma]^2 + 342775*\[Sigma]^4 - 1106640*\[Sigma]^6 + 1706320*\[Sigma]^8 - 1257312*\[Sigma]^10 + 356384*\[Sigma]^12) + 15*Pi^2*(43857 - 1935990*\[Sigma]^2 + 16794375*\[Sigma]^4 - 56143444*\[Sigma]^6 + 87236399*\[Sigma]^8 - 63742742*\[Sigma]^10 + 17747545*\[Sigma]^12))*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7)/30720 + 
     ((131072*(-16 - 48*\[Sigma]^2 + 15*(224 + 27*Pi^2)*\[Sigma]^4 - 80*(226 + 27*Pi^2)*\[Sigma]^6 + 30*(1192 + 141*Pi^2)*\[Sigma]^8 - 144*(212 + 25*Pi^2)*\[Sigma]^10 + (9536 + 1125*Pi^2)*\[Sigma]^12)*d[b, s2]^4)/(-1 + \[Sigma]^2)^6 + 
       (512*(4096*(56 - 2457*\[Sigma]^2 + 22425*\[Sigma]^4 - 78005*\[Sigma]^6 + 125130*\[Sigma]^8 - 94152*\[Sigma]^10 + 26984*\[Sigma]^12) + 45*Pi^2*(828 - 17091*\[Sigma]^2 + 118383*\[Sigma]^4 - 351502*\[Sigma]^6 + 513482*\[Sigma]^8 - 365183*\[Sigma]^10 + 101083*\[Sigma]^12))*d[b, s2]^2*d[s2, s2])/(-1 + \[Sigma]^2)^6 - 
       (5*(262144*(385 - 14844*\[Sigma]^2 + 121014*\[Sigma]^4 - 400216*\[Sigma]^6 + 635928*\[Sigma]^8 - 484128*\[Sigma]^10 + 141856*\[Sigma]^12) + 81*Pi^2*(44271 - 1813078*\[Sigma]^2 + 16393085*\[Sigma]^4 - 57668676*\[Sigma]^6 + 93584825*\[Sigma]^8 - 70921350*\[Sigma]^10 + 20378875*\[Sigma]^12))*d[s2, s2]^2)/(-1 + \[Sigma]^2)^6 + 
       (245760*Pi*(45 + 87*\[Sigma]^2 - 2512*\[Sigma]^4 + 8984*\[Sigma]^6 - 12288*\[Sigma]^8 + 5760*\[Sigma]^10)*d[b, s2]^3*d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) - (480*(9*Pi^3*(-405 + 1134*\[Sigma]^2 + 15021*\[Sigma]^4 - 74076*\[Sigma]^6 + 138741*\[Sigma]^8 - 119090*\[Sigma]^10 + 38675*\[Sigma]^12) + 
          8*Pi*(-20583 + 90012*\[Sigma]^2 + 1620406*\[Sigma]^4 - 9649932*\[Sigma]^6 + 19398497*\[Sigma]^8 - 16803288*\[Sigma]^10 + 5371800*\[Sigma]^12))*d[b, s2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(13/2) - 
       (2048*(45*Pi^2*(207 - 3024*\[Sigma]^2 + 15630*\[Sigma]^4 - 35004*\[Sigma]^6 + 37583*\[Sigma]^8 - 18412*\[Sigma]^10 + 3020*\[Sigma]^12) + 64*(677 - 25944*\[Sigma]^2 + 210660*\[Sigma]^4 - 663440*\[Sigma]^6 + 972960*\[Sigma]^8 - 672384*\[Sigma]^10 + 176768*\[Sigma]^12))*d[b, s2]^2*d[s2, v1]^2)/(-1 + \[Sigma]^2)^7 + 
       (16*(2025*Pi^2*(103 - 19850*\[Sigma]^2 + 199409*\[Sigma]^4 - 693612*\[Sigma]^6 + 1072505*\[Sigma]^8 - 761130*\[Sigma]^10 + 202575*\[Sigma]^12) + 32768*(1139 - 45768*\[Sigma]^2 + 364590*\[Sigma]^4 - 1164440*\[Sigma]^6 + 1777560*\[Sigma]^8 - 1296288*\[Sigma]^10 + 363296*\[Sigma]^12))*d[s2, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^7 + 
       (1920*(81*Pi^3*(9 - 9*\[Sigma]^2 - 390*\[Sigma]^4 + 1390*\[Sigma]^6 - 1875*\[Sigma]^8 + 875*\[Sigma]^10) + 4*Pi*(4185 + 39981*\[Sigma]^2 - 974693*\[Sigma]^4 + 3659383*\[Sigma]^6 - 4884288*\[Sigma]^8 + 2230824*\[Sigma]^10))*d[b, s2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^(13/2) - 
       (256*(14175*Pi^2*(-1 + \[Sigma]^2)^2*(-3 - 8*\[Sigma]^2 + 178*\[Sigma]^4 - 320*\[Sigma]^6 + 25*\[Sigma]^8) + 1024*(533 - 23796*\[Sigma]^2 + 182430*\[Sigma]^4 - 546680*\[Sigma]^6 + 772920*\[Sigma]^8 - 517536*\[Sigma]^10 + 132512*\[Sigma]^12))*d[s2, v1]^4)/(-1 + \[Sigma]^2)^8 - 
       (16*(65536*(1021 - 51612*\[Sigma]^2 + 466560*\[Sigma]^4 - 1601980*\[Sigma]^6 + 2554980*\[Sigma]^8 - 1919472*\[Sigma]^10 + 550384*\[Sigma]^12) + 45*Pi^2*(138771 - 4762530*\[Sigma]^2 + 36895101*\[Sigma]^4 - 115734940*\[Sigma]^6 + 174192925*\[Sigma]^8 - 125737890*\[Sigma]^10 + 35003955*\[Sigma]^12))*d[b, s2]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7 + 
       (2*(524288*(6799 - 295308*\[Sigma]^2 + 2493420*\[Sigma]^4 - 8395330*\[Sigma]^6 + 13459020*\[Sigma]^8 - 10289808*\[Sigma]^10 + 3021136*\[Sigma]^12) + 45*Pi^2*(3003705 - 141634602*\[Sigma]^2 + 1287754539*\[Sigma]^4 - 4493074300*\[Sigma]^6 + 7266033215*\[Sigma]^8 - 5513867066*\[Sigma]^10 + 1591729213*\[Sigma]^12))*d[s2, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7 + 
       (240*(9*Pi^3*(-2025 - 17982*\[Sigma]^2 + 379197*\[Sigma]^4 - 1632660*\[Sigma]^6 + 3030945*\[Sigma]^8 - 2598350*\[Sigma]^10 + 840875*\[Sigma]^12) + 16*Pi*(-69345 - 750588*\[Sigma]^2 + 21815386*\[Sigma]^4 - 104902164*\[Sigma]^6 + 201878615*\[Sigma]^8 - 173374440*\[Sigma]^10 + 55432488*\[Sigma]^12))*d[b, s2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(15/2) - 
       (64*(2048*(34913 - 1498416*\[Sigma]^2 + 12252900*\[Sigma]^4 - 39730640*\[Sigma]^6 + 61167840*\[Sigma]^8 - 44850816*\[Sigma]^10 + 12624512*\[Sigma]^12) + 45*Pi^2*(38529 - 2305854*\[Sigma]^2 + 21186903*\[Sigma]^4 - 71439716*\[Sigma]^6 + 109775167*\[Sigma]^8 - 78477694*\[Sigma]^10 + 21222665*\[Sigma]^12))*d[s2, v1]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^8 - 
       ((2097152*(5632 - 252849*\[Sigma]^2 + 2162670*\[Sigma]^4 - 7334320*\[Sigma]^6 + 11807085*\[Sigma]^8 - 9049644*\[Sigma]^10 + 2661388*\[Sigma]^12) + 45*Pi^2*(10221795 - 499967934*\[Sigma]^2 + 4557504633*\[Sigma]^4 - 15901913908*\[Sigma]^6 + 25751983461*\[Sigma]^8 - 19595927470*\[Sigma]^10 + 5677933535*\[Sigma]^12))*d[s2, \[Epsilon]]^4)/(-1 + \[Sigma]^2)^8)/1474560)*
    (v1[\[Mu]] - \[Sigma]*v2[\[Mu]]) + ((\[Sigma]*((3*Pi*(-2511 + 35289*\[Sigma]^2 - 176462*\[Sigma]^4 + 386762*\[Sigma]^6 - 377091*\[Sigma]^8 + 133757*\[Sigma]^10 + 18*Pi^2*(-3 + 5*\[Sigma]^2)*(1 - 6*\[Sigma]^2 + 5*\[Sigma]^4)^2)*d[b, s2])/(-1 + \[Sigma]^2)^(11/2) + 
        ((512*(-81 + 1320*\[Sigma]^2 - 6120*\[Sigma]^4 + 11760*\[Sigma]^6 - 10016*\[Sigma]^8 + 3136*\[Sigma]^10) + 9*Pi^2*(-171 + 3213*\[Sigma]^2 - 15238*\[Sigma]^4 + 28882*\[Sigma]^6 - 23791*\[Sigma]^8 + 7105*\[Sigma]^10))*d[s2, v1])/(-1 + \[Sigma]^2)^6))/192 + 
     (((-3*Pi*(61455 - 2616906*\[Sigma]^2 + 24335105*\[Sigma]^4 - 91147852*\[Sigma]^6 + 159662433*\[Sigma]^8 - 130780362*\[Sigma]^10 + 40479983*\[Sigma]^12 + 12*Pi^2*(-1 + \[Sigma]^2)^2*(123 - 4956*\[Sigma]^2 + 36330*\[Sigma]^4 - 85100*\[Sigma]^6 + 59875*\[Sigma]^8))*d[b, s2])/(-1 + \[Sigma]^2)^(13/2) - 
        (2*(2048*(285 - 14484*\[Sigma]^2 + 126036*\[Sigma]^4 - 418176*\[Sigma]^6 + 647328*\[Sigma]^8 - 473344*\[Sigma]^10 + 132352*\[Sigma]^12) + 3*Pi^2*(7443 - 429282*\[Sigma]^2 + 3819381*\[Sigma]^4 - 12604156*\[Sigma]^6 + 19158893*\[Sigma]^8 - 13651394*\[Sigma]^10 + 3699115*\[Sigma]^12))*d[s2, v1])/(-1 + \[Sigma]^2)^7)*d[s2, \[Epsilon]])/6144 + 
     (\[Sigma]*((2560*Pi*(-144 + (3302 + 27*Pi^2)*\[Sigma]^2 - 2*(9368 + 81*Pi^2)*\[Sigma]^4 + 12*(3469 + 30*Pi^2)*\[Sigma]^6 - 14*(2864 + 25*Pi^2)*\[Sigma]^8 + (14078 + 125*Pi^2)*\[Sigma]^10)*d[b, s2]^3)/(-1 + \[Sigma]^2)^(11/2) - 
        (5*Pi*(-687303 + 9785659*\[Sigma]^2 - 49276358*\[Sigma]^4 + 110389686*\[Sigma]^6 - 111298211*\[Sigma]^8 + 41096767*\[Sigma]^10 + 108*Pi^2*(-135 + 1923*\[Sigma]^2 - 9654*\[Sigma]^4 + 20726*\[Sigma]^6 - 19635*\[Sigma]^8 + 6775*\[Sigma]^10))*d[b, s2]*d[s2, s2])/(-1 + \[Sigma]^2)^(11/2) + 
        (1024*(15*Pi^2*(-27 + 282*\[Sigma]^2 - 1140*\[Sigma]^4 + 2210*\[Sigma]^6 - 2025*\[Sigma]^8 + 700*\[Sigma]^10) + 64*(-39 + 460*\[Sigma]^2 - 1830*\[Sigma]^4 + 3390*\[Sigma]^6 - 3000*\[Sigma]^8 + 1008*\[Sigma]^10))*d[b, s2]^2*d[s2, v1])/(-1 + \[Sigma]^2)^6 - 
        (2*(16384*(-573 + 10085*\[Sigma]^2 - 50160*\[Sigma]^4 + 103020*\[Sigma]^6 - 93520*\[Sigma]^8 + 31136*\[Sigma]^10) + 45*Pi^2*(-7551 + 155627*\[Sigma]^2 - 795238*\[Sigma]^4 + 1621734*\[Sigma]^6 - 1439819*\[Sigma]^8 + 464735*\[Sigma]^10))*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^6 + 
        (40*Pi*(-92187 + 1534157*\[Sigma]^2 - 7785190*\[Sigma]^4 + 16487250*\[Sigma]^6 - 15312799*\[Sigma]^8 + 5153153*\[Sigma]^10 + 2*Pi^2*(-891 + 13041*\[Sigma]^2 - 63990*\[Sigma]^4 + 133290*\[Sigma]^6 - 122575*\[Sigma]^8 + 41125*\[Sigma]^10))*d[b, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(13/2) + 
        (64*(15*Pi^2*(-297 + 6087*\[Sigma]^2 - 27378*\[Sigma]^4 + 46406*\[Sigma]^6 - 32133*\[Sigma]^8 + 7315*\[Sigma]^10) + 512*(-363 + 5870*\[Sigma]^2 - 26820*\[Sigma]^4 + 50580*\[Sigma]^6 - 42160*\[Sigma]^8 + 12896*\[Sigma]^10))*d[s2, v1]^3)/(-1 + \[Sigma]^2)^7 + 
        (5*Pi*(-3977343 + 69582739*\[Sigma]^2 - 389020022*\[Sigma]^4 + 915815142*\[Sigma]^6 - 946174139*\[Sigma]^8 + 354048055*\[Sigma]^10 + 4*Pi^2*(-26001 + 439317*\[Sigma]^2 - 2283066*\[Sigma]^4 + 4952250*\[Sigma]^6 - 4733125*\[Sigma]^8 + 1650625*\[Sigma]^10))*d[b, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(13/2) + 
        (2*(16384*(-4923 + 85430*\[Sigma]^2 - 423420*\[Sigma]^4 + 870180*\[Sigma]^6 - 792080*\[Sigma]^8 + 264736*\[Sigma]^10) + 15*Pi^2*(-229293 + 4153593*\[Sigma]^2 - 20597874*\[Sigma]^4 + 41688578*\[Sigma]^6 - 37050033*\[Sigma]^8 + 12021205*\[Sigma]^10))*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7))/15360 + 
     (d[s2, \[Epsilon]]*((-1280*Pi*(2208 - 15*(10550 + 81*Pi^2)*\[Sigma]^2 + (1640578 + 13527*Pi^2)*\[Sigma]^4 - 2*(3073954 + 25461*Pi^2)*\[Sigma]^6 + 10*(1050346 + 8721*Pi^2)*\[Sigma]^8 - (8377906 + 69975*Pi^2)*\[Sigma]^10 + (2538202 + 21375*Pi^2)*\[Sigma]^12)*d[b, s2]^3)/(-1 + \[Sigma]^2)^(13/2) + 
        (5*Pi*(5140839 - 222729294*\[Sigma]^2 + 2063607349*\[Sigma]^4 - 7781176916*\[Sigma]^6 + 13844646721*\[Sigma]^8 - 11575957822*\[Sigma]^10 + 3666466051*\[Sigma]^12 + 72*Pi^2*(1665 - 73422*\[Sigma]^2 + 675099*\[Sigma]^4 - 2433684*\[Sigma]^6 + 4083447*\[Sigma]^8 - 3212830*\[Sigma]^10 + 959725*\[Sigma]^12))*d[b, s2]*d[s2, s2])/(-1 + \[Sigma]^2)^(13/2) - 
        (512*(15*Pi^2*(405 - 13986*\[Sigma]^2 + 107700*\[Sigma]^4 - 354944*\[Sigma]^6 + 573985*\[Sigma]^8 - 447910*\[Sigma]^10 + 134750*\[Sigma]^12) + 64*(599 - 22928*\[Sigma]^2 + 175220*\[Sigma]^4 - 558960*\[Sigma]^6 + 877440*\[Sigma]^8 - 668928*\[Sigma]^10 + 197376*\[Sigma]^12))*d[b, s2]^2*d[s2, v1])/(-1 + \[Sigma]^2)^7 + 
        ((131072*(1211 - 65672*\[Sigma]^2 + 603590*\[Sigma]^4 - 2103420*\[Sigma]^6 + 3406320*\[Sigma]^8 - 2597952*\[Sigma]^10 + 755904*\[Sigma]^12) + 15*Pi^2*(394731 - 24629022*\[Sigma]^2 + 232081665*\[Sigma]^4 - 806730292*\[Sigma]^6 + 1288856957*\[Sigma]^8 - 964365902*\[Sigma]^10 + 274373431*\[Sigma]^12))*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^7 - 
        (10*Pi*(2942997 - 149728974*\[Sigma]^2 + 1409175323*\[Sigma]^4 - 5098900996*\[Sigma]^6 + 8539733435*\[Sigma]^8 - 6685942862*\[Sigma]^10 + 1982309429*\[Sigma]^12 + 36*Pi^2*(1647 - 75114*\[Sigma]^2 + 680553*\[Sigma]^4 - 2400876*\[Sigma]^6 + 3943665*\[Sigma]^8 - 3042250*\[Sigma]^10 + 892375*\[Sigma]^12))*d[b, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(15/2) - 
        (8*(4096*(3329 - 168608*\[Sigma]^2 + 1453100*\[Sigma]^4 - 4764720*\[Sigma]^6 + 7281600*\[Sigma]^8 - 5253888*\[Sigma]^10 + 1449216*\[Sigma]^12) + 15*Pi^2*(25803 - 1566306*\[Sigma]^2 + 13522701*\[Sigma]^4 - 42220220*\[Sigma]^6 + 59664469*\[Sigma]^8 - 38829442*\[Sigma]^10 + 9402995*\[Sigma]^12))*d[s2, v1]^3)/(-1 + \[Sigma]^2)^8 - 
        (5*Pi*(13459359 - 667671966*\[Sigma]^2 + 6712745101*\[Sigma]^4 - 26417591540*\[Sigma]^6 + 48097097449*\[Sigma]^8 - 40752518350*\[Sigma]^10 + 13014900811*\[Sigma]^12 + 108*Pi^2*(3475 - 170918*\[Sigma]^2 + 1613065*\[Sigma]^4 - 5867812*\[Sigma]^6 + 9903765*\[Sigma]^8 - 7836950*\[Sigma]^10 + 2355375*\[Sigma]^12))*d[b, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(15/2) - 
        ((32768*(17019 - 914208*\[Sigma]^2 + 8384740*\[Sigma]^4 - 29229360*\[Sigma]^6 + 47403520*\[Sigma]^8 - 36227328*\[Sigma]^10 + 10565376*\[Sigma]^12) + 15*Pi^2*(1541781 - 88602114*\[Sigma]^2 + 819514911*\[Sigma]^4 - 2833777676*\[Sigma]^6 + 4525780035*\[Sigma]^8 - 3392954450*\[Sigma]^10 + 968423785*\[Sigma]^12))*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^8))/122880)*\[Epsilon][\[Mu]]))/
 mb^6;


\[CapitalDelta]v1[6,1][\[Mu]] = (M^6*(b[\[Mu]]*((3*Pi*\[Sigma]*(757 - 22987*\[Sigma]^2 + 92922*\[Sigma]^4 - 117598*\[Sigma]^6 + 37425*\[Sigma]^8 + 9225*\[Sigma]^10 + 18*Pi^2*(-3 + 5*\[Sigma]^2)*(1 - 6*\[Sigma]^2 + 5*\[Sigma]^4)^2)*d[s1, \[Epsilon]])/(128*(-1 + \[Sigma]^2)^(11/2)) + 
     ((6*(9*Pi^3*(-1 - 2*\[Sigma]^2 + 40*\[Sigma]^4 - 62*\[Sigma]^6 + 25*\[Sigma]^8) + 4*Pi*(-89 + 351*\[Sigma]^2 + 3653*\[Sigma]^4 - 8827*\[Sigma]^6 + 3248*\[Sigma]^8))*d[b, s1]*d[b, s2])/(-1 + \[Sigma]^2)^(9/2) + 
       (3*Pi*(9587 - 38429*\[Sigma]^2 - 201158*\[Sigma]^4 + 905430*\[Sigma]^6 - 1008633*\[Sigma]^8 + 221735*\[Sigma]^10 + 110700*\[Sigma]^12 + 54*Pi^2*(1 - 6*\[Sigma]^2 + 5*\[Sigma]^4)^2*(3 - 21*\[Sigma]^2 + 20*\[Sigma]^4))*d[s1, s2])/(-1 + \[Sigma]^2)^(11/2) + 
       (3*\[Sigma]*(-512*(-15 + 358*\[Sigma]^2 - 1598*\[Sigma]^4 + 2608*\[Sigma]^6 - 1728*\[Sigma]^8 + 384*\[Sigma]^10) + 9*Pi^2*(-251 + 1901*\[Sigma]^2 - 7366*\[Sigma]^4 + 15394*\[Sigma]^6 - 15103*\[Sigma]^8 + 5425*\[Sigma]^10))*d[b, s2]*d[s1, v2])/(-1 + \[Sigma]^2)^6 + 
       ((512*(-9 - 1242*\[Sigma]^2 + 13230*\[Sigma]^4 - 45360*\[Sigma]^6 + 68736*\[Sigma]^8 - 47872*\[Sigma]^10 + 12544*\[Sigma]^12) + 9*Pi^2*(-231 - 2559*\[Sigma]^2 + 37414*\[Sigma]^4 - 128774*\[Sigma]^6 + 185437*\[Sigma]^8 - 119707*\[Sigma]^10 + 28420*\[Sigma]^12))*d[b, s1]*d[s2, v1])/(-1 + \[Sigma]^2)^6 + 
       (6*Pi*\[Sigma]*(18251 - 367926*\[Sigma]^2 + 1574650*\[Sigma]^4 - 2259528*\[Sigma]^6 + 964739*\[Sigma]^8 + 55350*\[Sigma]^10 + 9*Pi^2*(1 + 14*\[Sigma]^2 - 560*\[Sigma]^4 + 2470*\[Sigma]^6 - 3425*\[Sigma]^8 + 1500*\[Sigma]^10))*d[s1, v2]*d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) - 
       (3*Pi*(5045 + 648037*\[Sigma]^2 - 6280282*\[Sigma]^4 + 19100394*\[Sigma]^6 - 24961135*\[Sigma]^8 + 14345233*\[Sigma]^10 - 2859596*\[Sigma]^12 + 18*Pi^2*(-1 + \[Sigma]^2)^2*(27 - 747*\[Sigma]^2 + 5145*\[Sigma]^4 - 12125*\[Sigma]^6 + 8500*\[Sigma]^8))*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2))/768 + 
     (24*Pi*\[Sigma]*(1 - \[Sigma]^2)*(9*Pi^2*(-19 + 282*\[Sigma]^2 - 1440*\[Sigma]^4 + 3102*\[Sigma]^6 - 2925*\[Sigma]^8 + 1000*\[Sigma]^10) + 4*(-2577 + 46419*\[Sigma]^2 - 235983*\[Sigma]^4 + 484865*\[Sigma]^6 - 425492*\[Sigma]^8 + 131360*\[Sigma]^10))*d[b, s2]^2*d[s1, \[Epsilon]] + 
       6*Pi*\[Sigma]*(1 - \[Sigma]^2)*(96801 - 3379965*\[Sigma]^2 + 17517042*\[Sigma]^4 - 32709698*\[Sigma]^6 + 25006013*\[Sigma]^8 - 6505745*\[Sigma]^10 + 108*Pi^2*(-48 + 679*\[Sigma]^2 - 3396*\[Sigma]^4 + 7290*\[Sigma]^6 - 6900*\[Sigma]^8 + 2375*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, s2] - 
       8*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(1024*(-195 + 4479*\[Sigma]^2 - 22512*\[Sigma]^4 + 42960*\[Sigma]^6 - 34432*\[Sigma]^8 + 9728*\[Sigma]^10) - 3*Pi^2*(-7011 + 61560*\[Sigma]^2 - 302010*\[Sigma]^4 + 792668*\[Sigma]^6 - 936219*\[Sigma]^8 + 391780*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1] + 
       24*Pi*\[Sigma]*(3*Pi^2*(-585 + 9318*\[Sigma]^2 - 47268*\[Sigma]^4 + 100710*\[Sigma]^6 - 94675*\[Sigma]^8 + 32500*\[Sigma]^10) + 2*(-41001 + 708531*\[Sigma]^2 - 3873186*\[Sigma]^4 + 8803022*\[Sigma]^6 - 8721461*\[Sigma]^8 + 3118847*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, v1]^2 + 
       8*Pi*\[Sigma]*(1 - \[Sigma]^2)*(9*Pi^2*(3 - 45*\[Sigma]^2 - 1026*\[Sigma]^4 + 4518*\[Sigma]^6 - 5825*\[Sigma]^8 + 2375*\[Sigma]^10) + 4*(-3627 + 34229*\[Sigma]^2 - 300929*\[Sigma]^4 + 972591*\[Sigma]^6 - 1143632*\[Sigma]^8 + 431256*\[Sigma]^10))*d[b, s1]*d[b, s2]*d[s2, \[Epsilon]] + 
       4*Pi*\[Sigma]*(1 - \[Sigma]^2)*(126675 - 8577271*\[Sigma]^2 + 46849750*\[Sigma]^4 - 87692070*\[Sigma]^6 + 65476039*\[Sigma]^8 - 16102611*\[Sigma]^10 + 54*Pi^2*(-297 + 4233*\[Sigma]^2 - 21306*\[Sigma]^4 + 45970*\[Sigma]^6 - 43725*\[Sigma]^8 + 15125*\[Sigma]^10))*d[s1, s2]*d[s2, \[Epsilon]] + 
       48*Sqrt[-1 + \[Sigma]^2]*(Pi^2*(738 - 11313*\[Sigma]^2 + 69930*\[Sigma]^4 - 212164*\[Sigma]^6 + 277796*\[Sigma]^8 - 125275*\[Sigma]^10) + 256*(-7 + 687*\[Sigma]^2 - 5108*\[Sigma]^4 + 11720*\[Sigma]^6 - 10240*\[Sigma]^8 + 2944*\[Sigma]^10))*d[b, s2]*d[s1, v2]*d[s2, \[Epsilon]] - 
       \[Sigma]*Sqrt[-1 + \[Sigma]^2]*(8192*(-633 + 12840*\[Sigma]^2 - 64500*\[Sigma]^4 + 128256*\[Sigma]^6 - 110272*\[Sigma]^8 + 34304*\[Sigma]^10) + 9*Pi^2*(-22485 + 569569*\[Sigma]^2 - 2817010*\[Sigma]^4 + 5227714*\[Sigma]^6 - 4062281*\[Sigma]^8 + 1102445*\[Sigma]^10))*d[b, s1]*d[s2, v1]*d[s2, \[Epsilon]] - 
       2*(27*Pi^3*(-37 + 921*\[Sigma]^2 + 1726*\[Sigma]^4 - 47410*\[Sigma]^6 + 145075*\[Sigma]^8 - 160775*\[Sigma]^10 + 60500*\[Sigma]^12) - 2*Pi*(126927 - 7709418*\[Sigma]^2 + 66696469*\[Sigma]^4 - 197409580*\[Sigma]^6 + 244773897*\[Sigma]^8 - 122422186*\[Sigma]^10 + 16102611*\[Sigma]^12))*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]] + 
       2*Pi*\[Sigma]*(6026571 - 129266879*\[Sigma]^2 + 626646518*\[Sigma]^4 - 1172298918*\[Sigma]^6 + 930840239*\[Sigma]^8 - 261170955*\[Sigma]^10 + 36*Pi^2*(-3051 + 47160*\[Sigma]^2 - 241434*\[Sigma]^4 + 522900*\[Sigma]^6 - 499075*\[Sigma]^8 + 173500*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^2)/(3072*(-1 + \[Sigma]^2)^(13/2)) - 
     (-30720*Pi*(-1 + \[Sigma]^2)^3*(-2 - 3*\[Sigma]^2 + 67*\[Sigma]^4 - 160*\[Sigma]^6 + 112*\[Sigma]^8)*d[b, s1]*d[b, s2]^3 + 480*(-1 + \[Sigma]^2)^2*(27*Pi^3*(1 - 6*\[Sigma]^2 + 5*\[Sigma]^4)^2*(3 - 21*\[Sigma]^2 + 20*\[Sigma]^4) + 4*Pi*(-79 - 19647*\[Sigma]^2 + 186791*\[Sigma]^4 - 636641*\[Sigma]^6 + 998572*\[Sigma]^8 - 726548*\[Sigma]^10 + 197040*\[Sigma]^12))*d[b, s2]^2*d[s1, s2] + 
       1024*\[Sigma]*(-1 + \[Sigma]^2)^(3/2)*(135*Pi^2*(-1 + \[Sigma]^2)^2*(-2 + 15*\[Sigma]^2 - 35*\[Sigma]^4 + 25*\[Sigma]^6) - 16*(5 - 264*\[Sigma]^2 + 806*\[Sigma]^4 - 568*\[Sigma]^6 - 448*\[Sigma]^8 + 512*\[Sigma]^10))*d[b, s2]^3*d[s1, v2] + 
       60*(-1 + \[Sigma]^2)^2*(27*Pi^3*(-1 + \[Sigma]^2)^2*(15 + 63*\[Sigma]^2 - 719*\[Sigma]^4 + 625*\[Sigma]^6) + 8*Pi*(1911 - 8298*\[Sigma]^2 - 113772*\[Sigma]^4 + 452226*\[Sigma]^6 - 512219*\[Sigma]^8 + 178104*\[Sigma]^10))*d[b, s1]*d[b, s2]*d[s2, s2] + 
       15*Pi*(-1 + \[Sigma]^2)^2*(1026183 - 1042975*\[Sigma]^2 - 68058582*\[Sigma]^4 + 300226754*\[Sigma]^6 - 477811637*\[Sigma]^8 + 321949293*\[Sigma]^10 - 76297740*\[Sigma]^12 + 108*Pi^2*(165 - 3237*\[Sigma]^2 + 24006*\[Sigma]^4 - 83514*\[Sigma]^6 + 139505*\[Sigma]^8 - 109425*\[Sigma]^10 + 32500*\[Sigma]^12))*d[s1, s2]*d[s2, s2] - 
       2*\[Sigma]*(-1 + \[Sigma]^2)^(3/2)*(16384*(-385 + 9942*\[Sigma]^2 - 49723*\[Sigma]^4 + 92624*\[Sigma]^6 - 72256*\[Sigma]^8 + 19904*\[Sigma]^10) - 135*Pi^2*(-11649 + 81941*\[Sigma]^2 - 293578*\[Sigma]^4 + 606026*\[Sigma]^6 - 612165*\[Sigma]^8 + 229425*\[Sigma]^10))*d[b, s2]*d[s1, v2]*d[s2, s2] + 
       512*(-1 + \[Sigma]^2)^(3/2)*(15*Pi^2*(-1 + \[Sigma]^2)^2*(-9 + 1215*\[Sigma]^4 - 3720*\[Sigma]^6 + 2800*\[Sigma]^8) + 32*(35 - 326*\[Sigma]^2 + 4412*\[Sigma]^4 - 20696*\[Sigma]^6 + 39104*\[Sigma]^8 - 32896*\[Sigma]^10 + 10496*\[Sigma]^12))*d[b, s1]*d[b, s2]^2*d[s2, v1] + 
       32*(-1 + \[Sigma]^2)^(3/2)*(4096*(-79 - 500*\[Sigma]^2 + 12796*\[Sigma]^4 - 52548*\[Sigma]^6 + 85312*\[Sigma]^8 - 60480*\[Sigma]^10 + 15552*\[Sigma]^12) - 15*Pi^2*(5940 - 79389*\[Sigma]^2 + 428958*\[Sigma]^4 - 1307294*\[Sigma]^6 + 2227036*\[Sigma]^8 - 1904221*\[Sigma]^10 + 628970*\[Sigma]^12))*d[b, s2]*d[s1, s2]*d[s2, v1] + 
       320*Pi*\[Sigma]*(-1 + \[Sigma]^2)^2*(81*Pi^2*(-3 + 10*\[Sigma]^2)*(1 - 6*\[Sigma]^2 + 5*\[Sigma]^4)^2 + 8*(-4674 + 66827*\[Sigma]^2 - 309742*\[Sigma]^4 + 619461*\[Sigma]^6 - 532316*\[Sigma]^8 + 147780*\[Sigma]^10))*d[b, s2]^2*d[s1, v2]*d[s2, v1] + 
       2*(-1 + \[Sigma]^2)^(3/2)*(16384*(-69 - 9312*\[Sigma]^2 + 105655*\[Sigma]^4 - 383480*\[Sigma]^6 + 613840*\[Sigma]^8 - 451072*\[Sigma]^10 + 124544*\[Sigma]^12) + 45*Pi^2*(-10731 - 124437*\[Sigma]^2 + 1917694*\[Sigma]^4 - 6971626*\[Sigma]^6 + 10641537*\[Sigma]^8 - 7311377*\[Sigma]^10 + 1858940*\[Sigma]^12))*d[b, s1]*d[s2, s2]*d[s2, v1] + 
       20*Pi*\[Sigma]*(1 - \[Sigma]^2)*(2579871 - 62297920*\[Sigma]^2 + 356118771*\[Sigma]^4 - 820961240*\[Sigma]^6 + 868620613*\[Sigma]^8 - 401180488*\[Sigma]^10 + 57223305*\[Sigma]^12 - 27*Pi^2*(27 - 1911*\[Sigma]^2 + 37974*\[Sigma]^4 - 188754*\[Sigma]^6 + 368339*\[Sigma]^8 - 313175*\[Sigma]^10 + 97500*\[Sigma]^12))*d[s1, v2]*d[s2, s2]*d[s2, v1] - 
       80*(-1 + \[Sigma]^2)^2*(243*Pi^3*(-1 - 2*\[Sigma]^2 + 40*\[Sigma]^4 - 62*\[Sigma]^6 + 25*\[Sigma]^8) - 4*Pi*(-3165 + 52635*\[Sigma]^2 - 306663*\[Sigma]^4 + 617721*\[Sigma]^6 - 598160*\[Sigma]^8 + 327680*\[Sigma]^10))*d[b, s1]*d[b, s2]*d[s2, v1]^2 + 
       40*Pi*(1 - \[Sigma]^2)*(352641 - 8737359*\[Sigma]^2 + 70014654*\[Sigma]^4 - 248597838*\[Sigma]^6 + 427530493*\[Sigma]^8 - 348243011*\[Sigma]^10 + 107628964*\[Sigma]^12 + 18*Pi^2*(351 - 9369*\[Sigma]^2 + 77094*\[Sigma]^4 - 270666*\[Sigma]^6 + 448515*\[Sigma]^8 - 348925*\[Sigma]^10 + 103000*\[Sigma]^12))*d[s1, s2]*d[s2, v1]^2 + 
       32*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(512*(698 - 31111*\[Sigma]^2 + 246402*\[Sigma]^4 - 725936*\[Sigma]^6 + 961344*\[Sigma]^8 - 574592*\[Sigma]^10 + 124416*\[Sigma]^12) - 15*Pi^2*(-3213 + 36387*\[Sigma]^2 - 90408*\[Sigma]^4 - 291554*\[Sigma]^6 + 1345979*\[Sigma]^8 - 1626161*\[Sigma]^10 + 628970*\[Sigma]^12))*d[b, s2]*d[s1, v2]*d[s2, v1]^2 - 
       64*Sqrt[-1 + \[Sigma]^2]*(15*Pi^2*(-981 - 2817*\[Sigma]^2 + 78078*\[Sigma]^4 - 267086*\[Sigma]^6 + 346827*\[Sigma]^8 - 183281*\[Sigma]^10 + 29260*\[Sigma]^12) + 256*(-168 - 10479*\[Sigma]^2 + 117710*\[Sigma]^4 - 402880*\[Sigma]^6 + 599840*\[Sigma]^8 - 406784*\[Sigma]^10 + 103168*\[Sigma]^12))*d[b, s1]*d[s2, v1]^3 + 
       80*Pi*\[Sigma]*(1 - \[Sigma]^2)*(179961 - 2068210*\[Sigma]^2 - 8787490*\[Sigma]^4 + 69154056*\[Sigma]^6 - 113121343*\[Sigma]^8 + 53814482*\[Sigma]^10 + 9*Pi^2*(-297 + 8622*\[Sigma]^2 - 70200*\[Sigma]^4 + 211050*\[Sigma]^6 - 252175*\[Sigma]^8 + 103000*\[Sigma]^10))*d[s1, v2]*d[s2, v1]^3 + 
       160*(1 - \[Sigma]^2)*(9*Pi^3*(108 - 4023*\[Sigma]^2 + 36738*\[Sigma]^4 - 133464*\[Sigma]^6 + 225066*\[Sigma]^8 - 177425*\[Sigma]^10 + 53000*\[Sigma]^12) + 4*Pi*(9198 - 664695*\[Sigma]^2 + 6426165*\[Sigma]^4 - 22913701*\[Sigma]^6 + 37268361*\[Sigma]^8 - 28070672*\[Sigma]^10 + 7938432*\[Sigma]^12))*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, \[Epsilon]] + 
       5*Pi*(1 - \[Sigma]^2)*(1457661 + 364174971*\[Sigma]^2 - 3924876498*\[Sigma]^4 + 13597348790*\[Sigma]^6 - 20732660631*\[Sigma]^8 + 14463384703*\[Sigma]^10 - 3768415812*\[Sigma]^12 + 108*Pi^2*(1935 - 60615*\[Sigma]^2 + 521586*\[Sigma]^4 - 1862398*\[Sigma]^6 + 3121747*\[Sigma]^8 - 2453355*\[Sigma]^10 + 731100*\[Sigma]^12))*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, \[Epsilon]] - 
       4*Sqrt[-1 + \[Sigma]^2]*(4096*(1093 - 160105*\[Sigma]^2 + 1598678*\[Sigma]^4 - 5439984*\[Sigma]^6 + 8235296*\[Sigma]^8 - 5717760*\[Sigma]^10 + 1483776*\[Sigma]^12) - 15*Pi^2*(128961 - 2128509*\[Sigma]^2 + 15352650*\[Sigma]^4 - 61514426*\[Sigma]^6 + 124136997*\[Sigma]^8 - 116611865*\[Sigma]^10 + 40640800*\[Sigma]^12))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]] + 
       40*Pi*(1343745 - 49222599*\[Sigma]^2 + 474611166*\[Sigma]^4 - 1841045630*\[Sigma]^6 + 3308772349*\[Sigma]^8 - 2761856475*\[Sigma]^10 + 867183172*\[Sigma]^12 + 27*Pi^2*(1143 - 45567*\[Sigma]^2 + 412602*\[Sigma]^4 - 1478738*\[Sigma]^6 + 2470535*\[Sigma]^8 - 1936975*\[Sigma]^10 + 577000*\[Sigma]^12))*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]] + 
       20*(1 - \[Sigma]^2)*(9*Pi^3*(243 - 4131*\[Sigma]^2 + 66186*\[Sigma]^4 - 348234*\[Sigma]^6 + 725811*\[Sigma]^8 - 653875*\[Sigma]^10 + 214000*\[Sigma]^12) + 8*Pi*(17655 - 696930*\[Sigma]^2 + 8371628*\[Sigma]^4 - 37989126*\[Sigma]^6 + 74105053*\[Sigma]^8 - 63863144*\[Sigma]^10 + 20027216*\[Sigma]^12))*d[b, s1]*d[b, s2]*d[s2, \[Epsilon]]^2 + 
       5*Pi*(1 - \[Sigma]^2)*(2342013 + 333315963*\[Sigma]^2 - 3702596050*\[Sigma]^4 + 12899759286*\[Sigma]^6 - 19629364247*\[Sigma]^8 + 13604215423*\[Sigma]^10 - 3507259204*\[Sigma]^12 + 36*Pi^2*(5805 - 186165*\[Sigma]^2 + 1615158*\[Sigma]^4 - 5788218*\[Sigma]^6 + 9727545*\[Sigma]^8 - 7662625*\[Sigma]^10 + 2288500*\[Sigma]^12))*d[s1, s2]*d[s2, \[Epsilon]]^2 + 
       2*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(8192*(-14015 + 238014*\[Sigma]^2 - 1031126*\[Sigma]^4 + 1786888*\[Sigma]^6 - 1343552*\[Sigma]^8 + 364288*\[Sigma]^10) - 15*Pi^2*(-502065 + 5431485*\[Sigma]^2 - 26974986*\[Sigma]^4 + 62684538*\[Sigma]^6 - 64890389*\[Sigma]^8 + 24256025*\[Sigma]^10))*d[b, s2]*d[s1, v2]*d[s2, \[Epsilon]]^2 - 
       2*Sqrt[-1 + \[Sigma]^2]*(8192*(2892 - 224349*\[Sigma]^2 + 2131370*\[Sigma]^4 - 7290760*\[Sigma]^6 + 11358560*\[Sigma]^8 - 8246144*\[Sigma]^10 + 2268928*\[Sigma]^12) + 15*Pi^2*(10485 - 5619285*\[Sigma]^2 + 54606198*\[Sigma]^4 - 177252682*\[Sigma]^6 + 254529201*\[Sigma]^8 - 166450225*\[Sigma]^10 + 40171700*\[Sigma]^12))*d[b, s1]*d[s2, v1]*d[s2, \[Epsilon]]^2 + 
       20*Pi*\[Sigma]*(36445911 - 715142752*\[Sigma]^2 + 3898033387*\[Sigma]^4 - 8986982648*\[Sigma]^6 + 9853869645*\[Sigma]^8 - 4962609800*\[Sigma]^10 + 876814801*\[Sigma]^12 - 9*Pi^2*(-10341 + 73809*\[Sigma]^2 + 437454*\[Sigma]^4 - 3547362*\[Sigma]^6 + 7813315*\[Sigma]^8 - 7055375*\[Sigma]^10 + 2288500*\[Sigma]^12))*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^2 - 
       5*Pi*(17029323 - 1819791747*\[Sigma]^2 + 17567504962*\[Sigma]^4 - 59334912902*\[Sigma]^6 + 90398732927*\[Sigma]^8 - 63812602919*\[Sigma]^10 + 16981971364*\[Sigma]^12 - 108*Pi^2*(5055 - 189183*\[Sigma]^2 + 1700562*\[Sigma]^4 - 6137294*\[Sigma]^6 + 10339235*\[Sigma]^8 - 8163875*\[Sigma]^10 + 2445500*\[Sigma]^12))*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^3)/(61440*(-1 + \[Sigma]^2)^(15/2)) + 
     (-122880*Pi*\[Sigma]*(-1 + \[Sigma]^2)^2*(-16 + 209*\[Sigma]^2 - 971*\[Sigma]^4 + 2080*\[Sigma]^6 - 2096*\[Sigma]^8 + 800*\[Sigma]^10)*d[b, s2]^4*d[s1, \[Epsilon]] + 240*Pi*\[Sigma]*(-1 + \[Sigma]^2)^2*(27*Pi^2*(-399 + 6014*\[Sigma]^2 - 31434*\[Sigma]^4 + 69644*\[Sigma]^6 - 67575*\[Sigma]^8 + 23750*\[Sigma]^10) + 
         8*(-86001 + 1598773*\[Sigma]^2 - 8429731*\[Sigma]^4 + 18231131*\[Sigma]^6 - 17125924*\[Sigma]^8 + 5768600*\[Sigma]^10))*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, s2] + 15*Pi*\[Sigma]*(-1 + \[Sigma]^2)^2*(16307749 - 599809615*\[Sigma]^2 + 3433801162*\[Sigma]^4 - 7201393334*\[Sigma]^6 + 6330444049*\[Sigma]^8 - 1971802875*\[Sigma]^10 + 
         432*Pi^2*(-1665 + 24202*\[Sigma]^2 - 124310*\[Sigma]^4 + 273880*\[Sigma]^6 - 265825*\[Sigma]^8 + 93750*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, s2]^2 + 2048*\[Sigma]*(-1 + \[Sigma]^2)^(3/2)*(15*Pi^2*(117 - 441*\[Sigma]^2 - 1281*\[Sigma]^4 + 6685*\[Sigma]^6 - 8580*\[Sigma]^8 + 3500*\[Sigma]^10) + 64*(-178 + 3091*\[Sigma]^2 - 19200*\[Sigma]^4 + 48528*\[Sigma]^6 - 53504*\[Sigma]^8 + 21760*\[Sigma]^10))*
        d[b, s2]^3*d[s1, \[Epsilon]]*d[s2, v1] + 16*\[Sigma]*(-1 + \[Sigma]^2)^(3/2)*(16384*(-3361 + 88192*\[Sigma]^2 - 487800*\[Sigma]^4 + 1021536*\[Sigma]^6 - 902848*\[Sigma]^8 + 283520*\[Sigma]^10) - 15*Pi^2*(-442287 + 3768081*\[Sigma]^2 - 16800342*\[Sigma]^4 + 42230482*\[Sigma]^6 - 50017947*\[Sigma]^8 + 21366845*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1] + 
       320*Pi*\[Sigma]*(1 - \[Sigma]^2)*(4*(34047 - 9565*\[Sigma]^2 - 539623*\[Sigma]^4 + 175513*\[Sigma]^6 + 2119092*\[Sigma]^8 - 1864200*\[Sigma]^10) + 243*Pi^2*(-25 + 364*\[Sigma]^2 - 1836*\[Sigma]^4 + 3922*\[Sigma]^6 - 3675*\[Sigma]^8 + 1250*\[Sigma]^10))*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, v1]^2 - 
       20*Pi*\[Sigma]*(1 - \[Sigma]^2)*(52709601 - 826210189*\[Sigma]^2 + 4565061674*\[Sigma]^4 - 10899983546*\[Sigma]^6 + 11468135493*\[Sigma]^8 - 4361654025*\[Sigma]^10 - 36*Pi^2*(-38718 + 626211*\[Sigma]^2 - 3260016*\[Sigma]^4 + 7137726*\[Sigma]^6 - 6881810*\[Sigma]^8 + 2417375*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1]^2 - 
       128*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(1024*(-2177 + 64604*\[Sigma]^2 - 317760*\[Sigma]^4 + 543552*\[Sigma]^6 - 354176*\[Sigma]^8 + 67840*\[Sigma]^10) - 15*Pi^2*(-68319 + 833160*\[Sigma]^2 - 4197618*\[Sigma]^4 + 9871708*\[Sigma]^6 - 10480455*\[Sigma]^8 + 4046900*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]^3 - 
       80*Pi*\[Sigma]*(10985595 - 201044197*\[Sigma]^2 + 1071994406*\[Sigma]^4 - 2347759682*\[Sigma]^6 + 2245322559*\[Sigma]^8 - 778075065*\[Sigma]^10 - 54*Pi^2*(-3447 + 57063*\[Sigma]^2 - 292506*\[Sigma]^4 + 626690*\[Sigma]^6 - 592175*\[Sigma]^8 + 204375*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, v1]^4 + 
       40960*Pi*\[Sigma]*(-1 + \[Sigma]^2)^2*(-27 + 1083*\[Sigma]^2 - 5730*\[Sigma]^4 + 10568*\[Sigma]^6 - 7264*\[Sigma]^8 + 1280*\[Sigma]^10)*d[b, s1]*d[b, s2]^3*d[s2, \[Epsilon]] + 160*Pi*\[Sigma]*(-1 + \[Sigma]^2)^2*(9*Pi^2*(-4887 + 77175*\[Sigma]^2 - 397638*\[Sigma]^4 + 864750*\[Sigma]^6 - 828275*\[Sigma]^8 + 288875*\[Sigma]^10) + 
         8*(-335601 + 6420101*\[Sigma]^2 - 33321711*\[Sigma]^4 + 70574987*\[Sigma]^6 - 65111232*\[Sigma]^8 + 21624544*\[Sigma]^10))*d[b, s2]^2*d[s1, s2]*d[s2, \[Epsilon]] + 2048*(-1 + \[Sigma]^2)^(3/2)*(675*Pi^2*(-1 + 27*\[Sigma]^2 - 155*\[Sigma]^4 + 349*\[Sigma]^6 - 340*\[Sigma]^8 + 120*\[Sigma]^10) - 32*(-5 - 1177*\[Sigma]^2 + 6184*\[Sigma]^4 - 7560*\[Sigma]^6 - 2048*\[Sigma]^8 + 5504*\[Sigma]^10))*
        d[b, s2]^3*d[s1, v2]*d[s2, \[Epsilon]] + 80*Pi*\[Sigma]*(-1 + \[Sigma]^2)^2*(9*Pi^2*(675 - 14373*\[Sigma]^2 - 2250*\[Sigma]^4 + 161958*\[Sigma]^6 - 270185*\[Sigma]^8 + 124175*\[Sigma]^10) + 8*(-73173 + 41585*\[Sigma]^2 - 3391219*\[Sigma]^4 + 18694023*\[Sigma]^6 - 27831240*\[Sigma]^8 + 12294120*\[Sigma]^10))*d[b, s1]*d[b, s2]*d[s2, s2]*d[s2, \[Epsilon]] + 
       20*Pi*\[Sigma]*(-1 + \[Sigma]^2)^2*(31102719 - 1634279373*\[Sigma]^2 + 9722630078*\[Sigma]^4 - 20575846050*\[Sigma]^6 + 18058771907*\[Sigma]^8 - 5577566993*\[Sigma]^10 + 108*Pi^2*(-20295 + 297141*\[Sigma]^2 - 1534206*\[Sigma]^4 + 3389922*\[Sigma]^6 - 3298875*\[Sigma]^8 + 1166825*\[Sigma]^10))*d[s1, s2]*d[s2, s2]*d[s2, \[Epsilon]] - 
       16*(-1 + \[Sigma]^2)^(3/2)*(8192*(-395 + 41291*\[Sigma]^2 - 339362*\[Sigma]^4 + 869160*\[Sigma]^6 - 862976*\[Sigma]^8 + 290048*\[Sigma]^10) - 15*Pi^2*(-81477 + 1182258*\[Sigma]^2 - 6606270*\[Sigma]^4 + 19648352*\[Sigma]^6 - 26461333*\[Sigma]^8 + 12425030*\[Sigma]^10))*d[b, s2]*d[s1, v2]*d[s2, s2]*d[s2, \[Epsilon]] - 
       2048*\[Sigma]*(-1 + \[Sigma]^2)^(3/2)*(21824 - 3*(207872 + 25875*Pi^2)*\[Sigma]^2 + 10*(422528 + 55845*Pi^2)*\[Sigma]^4 - 2*(5208064 + 673125*Pi^2)*\[Sigma]^6 + 6*(1808384 + 223425*Pi^2)*\[Sigma]^8 - (4145152 + 475125*Pi^2)*\[Sigma]^10)*d[b, s1]*d[b, s2]^2*d[s2, v1]*d[s2, \[Epsilon]] + 
       16*\[Sigma]*(-1 + \[Sigma]^2)^(3/2)*(131072*(-518 + 17551*\[Sigma]^2 - 101520*\[Sigma]^4 + 214968*\[Sigma]^6 - 189424*\[Sigma]^8 + 58720*\[Sigma]^10) - 45*Pi^2*(-405375 + 4282910*\[Sigma]^2 - 19751234*\[Sigma]^4 + 45828968*\[Sigma]^6 - 49922855*\[Sigma]^8 + 20051490*\[Sigma]^10))*d[b, s2]*d[s1, s2]*d[s2, v1]*d[s2, \[Epsilon]] - 
       160*(1 - \[Sigma]^2)*(9*Pi^3*(135 - 10206*\[Sigma]^2 + 119709*\[Sigma]^4 - 520788*\[Sigma]^6 + 1009425*\[Sigma]^8 - 887150*\[Sigma]^10 + 288875*\[Sigma]^12) + 8*Pi*(46065 - 1884846*\[Sigma]^2 + 17212628*\[Sigma]^4 - 62352242*\[Sigma]^6 + 103961275*\[Sigma]^8 - 78817792*\[Sigma]^10 + 21624544*\[Sigma]^12))*d[b, s2]^2*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]] + 
       2*\[Sigma]*(-1 + \[Sigma]^2)^(3/2)*(131072*(-11113 + 239695*\[Sigma]^2 - 1269740*\[Sigma]^4 + 2656400*\[Sigma]^6 - 2400640*\[Sigma]^8 + 784256*\[Sigma]^10) + 45*Pi^2*(-1283391 + 34453325*\[Sigma]^2 - 179701662*\[Sigma]^4 + 353183682*\[Sigma]^6 - 292728355*\[Sigma]^8 + 85759985*\[Sigma]^10))*d[b, s1]*d[s2, s2]*d[s2, v1]*d[s2, \[Epsilon]] + 
       20*Pi*(1 - \[Sigma]^2)*(14601531 - 944620452*\[Sigma]^2 + 8999185107*\[Sigma]^4 - 29781163648*\[Sigma]^6 + 42585399041*\[Sigma]^8 - 26456450556*\[Sigma]^10 + 5577566993*\[Sigma]^12 - 108*Pi^2*(-510 + 9597*\[Sigma]^2 + 74247*\[Sigma]^4 - 960408*\[Sigma]^6 + 2782422*\[Sigma]^8 - 3071725*\[Sigma]^10 + 1166825*\[Sigma]^12))*d[s1, v2]*d[s2, s2]*d[s2, v1]*d[s2, \[Epsilon]] + 
       320*Pi*\[Sigma]*(1 - \[Sigma]^2)*(81*Pi^2*(9 - 209*\[Sigma]^2 - 450*\[Sigma]^4 + 3850*\[Sigma]^6 - 5575*\[Sigma]^8 + 2375*\[Sigma]^10) - 4*(-92727 + 937281*\[Sigma]^2 - 2018509*\[Sigma]^4 + 969251*\[Sigma]^6 - 511560*\[Sigma]^8 + 916136*\[Sigma]^10))*d[b, s1]*d[b, s2]*d[s2, v1]^2*d[s2, \[Epsilon]] - 
       40*Pi*\[Sigma]*(1 - \[Sigma]^2)*(61007553 - 908066477*\[Sigma]^2 + 4872514442*\[Sigma]^4 - 11478103834*\[Sigma]^6 + 12006140165*\[Sigma]^8 - 4555097481*\[Sigma]^10 - 18*Pi^2*(-80271 + 1310787*\[Sigma]^2 - 6855390*\[Sigma]^4 + 15060510*\[Sigma]^6 - 14565475*\[Sigma]^8 + 5131375*\[Sigma]^10))*d[s1, s2]*d[s2, v1]^2*d[s2, \[Epsilon]] + 
       16*Sqrt[-1 + \[Sigma]^2]*(16384*(350 - 23601*\[Sigma]^2 + 315697*\[Sigma]^4 - 1348260*\[Sigma]^6 + 2364896*\[Sigma]^8 - 1777408*\[Sigma]^10 + 469760*\[Sigma]^12) - 45*Pi^2*(-33441 + 652371*\[Sigma]^2 - 3546144*\[Sigma]^4 + 1878198*\[Sigma]^6 + 21365295*\[Sigma]^8 - 40328345*\[Sigma]^10 + 20051490*\[Sigma]^12))*d[b, s2]*d[s1, v2]*d[s2, v1]^2*d[s2, \[Epsilon]] - 
       16*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(8192*(-14051 + 295010*\[Sigma]^2 - 1475080*\[Sigma]^4 + 2884000*\[Sigma]^6 - 2420480*\[Sigma]^8 + 731392*\[Sigma]^10) + 15*Pi^2*(-199323 + 6596175*\[Sigma]^2 - 31786638*\[Sigma]^4 + 53287358*\[Sigma]^6 - 34106055*\[Sigma]^8 + 6165475*\[Sigma]^10))*d[b, s1]*d[s2, v1]^3*d[s2, \[Epsilon]] + 
       40*Pi*(3529455 - 175884018*\[Sigma]^2 + 849445033*\[Sigma]^4 + 609489508*\[Sigma]^6 - 7420689711*\[Sigma]^8 + 10703537070*\[Sigma]^10 - 4555097481*\[Sigma]^12 - 18*Pi^2*(-378 - 54297*\[Sigma]^2 + 1178595*\[Sigma]^4 - 6699870*\[Sigma]^6 + 15085800*\[Sigma]^8 - 14641225*\[Sigma]^10 + 5131375*\[Sigma]^12))*d[s1, v2]*d[s2, v1]^3*d[s2, \[Epsilon]] + 
       80*Pi*\[Sigma]*(1 - \[Sigma]^2)*(9*Pi^2*(-50409 + 906012*\[Sigma]^2 - 4904262*\[Sigma]^4 + 10978896*\[Sigma]^6 - 10774625*\[Sigma]^8 + 3846500*\[Sigma]^10) + 8*(-4226079 + 82450043*\[Sigma]^2 - 442621269*\[Sigma]^4 + 963631525*\[Sigma]^6 - 911442148*\[Sigma]^8 + 310975368*\[Sigma]^10))*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^2 + 
       10*Pi*\[Sigma]*(1 - \[Sigma]^2)*(1140241221 - 26556735343*\[Sigma]^2 + 141097150282*\[Sigma]^4 - 291395482038*\[Sigma]^6 + 258362934641*\[Sigma]^8 - 82436586971*\[Sigma]^10 + 144*Pi^2*(-129600 + 2066427*\[Sigma]^2 - 10846692*\[Sigma]^4 + 24025938*\[Sigma]^6 - 23418580*\[Sigma]^8 + 8305675*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, \[Epsilon]]^2 - 
       80*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(8192*(-21581 + 453435*\[Sigma]^2 - 2343168*\[Sigma]^4 + 4749072*\[Sigma]^6 - 4125696*\[Sigma]^8 + 1284352*\[Sigma]^10) - 3*Pi^2*(-3261195 + 38183112*\[Sigma]^2 - 216616890*\[Sigma]^4 + 587682860*\[Sigma]^6 - 702575955*\[Sigma]^8 + 298206820*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]^2 - 
       20*Pi*\[Sigma]*(412619307 - 7227990159*\[Sigma]^2 + 42923584590*\[Sigma]^4 - 106791330430*\[Sigma]^6 + 115211939831*\[Sigma]^8 - 44575767907*\[Sigma]^10 - 36*Pi^2*(-379080 + 6568263*\[Sigma]^2 - 34854156*\[Sigma]^4 + 77064750*\[Sigma]^6 - 75003100*\[Sigma]^8 + 26618875*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]]^2 + 
       40*Pi*\[Sigma]*(1 - \[Sigma]^2)*(9*Pi^2*(-10701 + 317079*\[Sigma]^2 - 2412810*\[Sigma]^4 + 6584070*\[Sigma]^6 - 7322825*\[Sigma]^8 + 2847875*\[Sigma]^10) + 16*(-849231 + 19689235*\[Sigma]^2 - 132369785*\[Sigma]^4 + 341675765*\[Sigma]^6 - 365838760*\[Sigma]^8 + 136923608*\[Sigma]^10))*d[b, s1]*d[b, s2]*d[s2, \[Epsilon]]^3 + 
       20*Pi*\[Sigma]*(1 - \[Sigma]^2)*(353076327 - 8512395397*\[Sigma]^2 + 45541638478*\[Sigma]^4 - 94111165714*\[Sigma]^6 + 83248495051*\[Sigma]^8 - 26446651113*\[Sigma]^10 + 36*Pi^2*(-175725 + 2822463*\[Sigma]^2 - 14861610*\[Sigma]^4 + 32982630*\[Sigma]^6 - 32202025*\[Sigma]^8 + 11438875*\[Sigma]^10))*d[s1, s2]*d[s2, \[Epsilon]]^3 + 
       16*Sqrt[-1 + \[Sigma]^2]*(4096*(-6295 + 375037*\[Sigma]^2 - 2771224*\[Sigma]^4 + 6769320*\[Sigma]^6 - 6564352*\[Sigma]^8 + 2183296*\[Sigma]^10) - 45*Pi^2*(-60987 + 1210038*\[Sigma]^2 - 8998658*\[Sigma]^4 + 29614608*\[Sigma]^6 - 40469419*\[Sigma]^8 + 18874850*\[Sigma]^10))*d[b, s2]*d[s1, v2]*d[s2, \[Epsilon]]^3 - 
       2*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(131072*(-49308 + 951845*\[Sigma]^2 - 4857670*\[Sigma]^4 + 9986320*\[Sigma]^6 - 8950240*\[Sigma]^8 + 2915456*\[Sigma]^10) + 15*Pi^2*(-18859359 + 386634285*\[Sigma]^2 - 1873816926*\[Sigma]^4 + 3519415810*\[Sigma]^6 - 2795579715*\[Sigma]^8 + 777981905*\[Sigma]^10))*d[b, s1]*d[s2, v1]*d[s2, \[Epsilon]]^3 + 
       20*Pi*(66096939 - 3972385092*\[Sigma]^2 + 37047806155*\[Sigma]^4 - 122841224928*\[Sigma]^6 + 179073372801*\[Sigma]^8 - 115858854716*\[Sigma]^10 + 26446651113*\[Sigma]^12 - 36*Pi^2*(-7332 + 204951*\[Sigma]^2 - 55599*\[Sigma]^4 - 7240560*\[Sigma]^6 + 24665040*\[Sigma]^8 - 28995775*\[Sigma]^10 + 11438875*\[Sigma]^12))*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^3 + 
       5*Pi*\[Sigma]*(6502908459 - 133846230945*\[Sigma]^2 + 691540601686*\[Sigma]^4 - 1420786905130*\[Sigma]^6 + 1266045634431*\[Sigma]^8 - 408646546997*\[Sigma]^10 + 144*Pi^2*(-482220 + 8056251*\[Sigma]^2 - 42755580*\[Sigma]^4 + 95088690*\[Sigma]^6 - 93019600*\[Sigma]^8 + 33128875*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^4)/(245760*(-1 + \[Sigma]^2)^(15/2))) + 
   ((\[Sigma]*(2048*(-37 + 536*\[Sigma]^2 - 2388*\[Sigma]^4 + 4560*\[Sigma]^6 - 3920*\[Sigma]^8 + 1248*\[Sigma]^10) + 9*Pi^2*(-327 + 5257*\[Sigma]^2 - 24702*\[Sigma]^4 + 47722*\[Sigma]^6 - 40475*\[Sigma]^8 + 12525*\[Sigma]^10))*d[s1, \[Epsilon]])/(128*(-1 + \[Sigma]^2)^6) + 
     ((-2*(45*Pi^2*(48 - 1203*\[Sigma]^2 + 9229*\[Sigma]^4 - 27686*\[Sigma]^6 + 39490*\[Sigma]^8 - 26983*\[Sigma]^10 + 7105*\[Sigma]^12) + 512*(29 - 1614*\[Sigma]^2 + 15141*\[Sigma]^4 - 51440*\[Sigma]^6 + 79392*\[Sigma]^8 - 57216*\[Sigma]^10 + 15680*\[Sigma]^12))*d[b, s1]*d[b, s2])/(-1 + \[Sigma]^2)^6 + 
       ((135*Pi^2*(60 - 2627*\[Sigma]^2 + 23450*\[Sigma]^4 - 79886*\[Sigma]^6 + 124808*\[Sigma]^8 - 90855*\[Sigma]^10 + 25050*\[Sigma]^12) + 2048*(127 - 4722*\[Sigma]^2 + 37068*\[Sigma]^4 - 118120*\[Sigma]^6 + 180816*\[Sigma]^8 - 132608*\[Sigma]^10 + 37440*\[Sigma]^12))*d[s1, s2])/(-1 + \[Sigma]^2)^6 - 
       (15*Pi*\[Sigma]*(9*Pi^2*(-3 - 32*\[Sigma]^2 + 150*\[Sigma]^4 - 240*\[Sigma]^6 + 125*\[Sigma]^8) + 4*(21 - 8403*\[Sigma]^2 + 45699*\[Sigma]^4 - 73153*\[Sigma]^6 + 37756*\[Sigma]^8))*d[b, s2]*d[s1, v2])/(-1 + \[Sigma]^2)^(11/2) + (45*(9*Pi^3*(1 - 8*\[Sigma]^2 + 22*\[Sigma]^4 - 40*\[Sigma]^6 + 25*\[Sigma]^8) + 4*Pi*(185 - 2823*\[Sigma]^2 + 9791*\[Sigma]^4 - 12637*\[Sigma]^6 + 6124*\[Sigma]^8))*d[b, s1]*
         d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) + (\[Sigma]*(135*Pi^2*(-1 + \[Sigma]^2)^2*(503 - 7371*\[Sigma]^2 + 33547*\[Sigma]^4 - 53905*\[Sigma]^6 + 25050*\[Sigma]^8) + 2048*(637 - 11427*\[Sigma]^2 + 65643*\[Sigma]^4 - 171910*\[Sigma]^6 + 227136*\[Sigma]^8 - 147488*\[Sigma]^10 + 37440*\[Sigma]^12))*d[s1, v2]*d[s2, v1])/(-1 + \[Sigma]^2)^7 - 
       ((4096*(341 - 14241*\[Sigma]^2 + 116169*\[Sigma]^4 - 377600*\[Sigma]^6 + 584268*\[Sigma]^8 - 431264*\[Sigma]^10 + 122320*\[Sigma]^12) + 45*Pi^2*(1161 - 53700*\[Sigma]^2 + 471580*\[Sigma]^4 - 1584696*\[Sigma]^6 + 2467553*\[Sigma]^8 - 1803628*\[Sigma]^10 + 501730*\[Sigma]^12))*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7)/1920 + 
     ((16*\[Sigma]*(512*(-1555 + 26767*\[Sigma]^2 - 130872*\[Sigma]^4 + 263408*\[Sigma]^6 - 233920*\[Sigma]^8 + 76032*\[Sigma]^10) + 15*Pi^2*(-3609 + 50814*\[Sigma]^2 - 219300*\[Sigma]^4 + 405314*\[Sigma]^6 - 336963*\[Sigma]^8 + 103360*\[Sigma]^10))*d[b, s2]^2*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^6 - 
       (4*\[Sigma]*(4096*(-4625 + 71876*\[Sigma]^2 - 341556*\[Sigma]^4 + 694624*\[Sigma]^6 - 635680*\[Sigma]^8 + 215296*\[Sigma]^10) + 135*Pi^2*(-5399 + 92691*\[Sigma]^2 - 466102*\[Sigma]^4 + 964062*\[Sigma]^6 - 874355*\[Sigma]^8 + 288975*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, s2])/(-1 + \[Sigma]^2)^6 - 
       (1440*Pi*\[Sigma]*(Pi^2*(9 + 228*\[Sigma]^2 - 1692*\[Sigma]^4 + 4230*\[Sigma]^6 - 4525*\[Sigma]^8 + 1750*\[Sigma]^10) + 2*(95 + 12619*\[Sigma]^2 - 99551*\[Sigma]^4 + 256505*\[Sigma]^6 - 273252*\[Sigma]^8 + 104096*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1])/(-1 + \[Sigma]^2)^(13/2) + 
       (8*\[Sigma]*(135*Pi^2*(-815 + 17168*\[Sigma]^2 - 84102*\[Sigma]^4 + 157704*\[Sigma]^6 - 124755*\[Sigma]^8 + 34800*\[Sigma]^10) + 2048*(-2465 + 37091*\[Sigma]^2 - 167046*\[Sigma]^4 + 318064*\[Sigma]^6 - 270400*\[Sigma]^8 + 84736*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^7 + 
       (\[Sigma]*(8192*(-3179 + 59611*\[Sigma]^2 - 302912*\[Sigma]^4 + 621360*\[Sigma]^6 - 558336*\[Sigma]^8 + 183296*\[Sigma]^10) + 45*Pi^2*(-37821 + 595521*\[Sigma]^2 - 2702882*\[Sigma]^4 + 5170594*\[Sigma]^6 - 4438641*\[Sigma]^8 + 1409645*\[Sigma]^10))*d[b, s1]*d[b, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 - 
       (8*\[Sigma]*(32768*(-607 + 9278*\[Sigma]^2 - 43726*\[Sigma]^4 + 88605*\[Sigma]^6 - 80968*\[Sigma]^8 + 27408*\[Sigma]^10) + 45*Pi^2*(-16725 + 285016*\[Sigma]^2 - 1438590*\[Sigma]^4 + 2985540*\[Sigma]^6 - 2714213*\[Sigma]^8 + 898460*\[Sigma]^10))*d[s1, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 + 
       (30*(9*Pi^3*(27 + 261*\[Sigma]^2 - 3318*\[Sigma]^4 + 10070*\[Sigma]^6 - 12165*\[Sigma]^8 + 5125*\[Sigma]^10) + 8*Pi*(1053 + 33084*\[Sigma]^2 - 461406*\[Sigma]^4 + 1486736*\[Sigma]^6 - 1802471*\[Sigma]^8 + 750428*\[Sigma]^10))*d[b, s2]*d[s1, v2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) - 
       (120*Pi*\[Sigma]*(3*Pi^2*(153 - 849*\[Sigma]^2 + 2106*\[Sigma]^4 - 2010*\[Sigma]^6 - 275*\[Sigma]^8 + 875*\[Sigma]^10) + 4*(17733 - 134611*\[Sigma]^2 + 299063*\[Sigma]^4 - 212681*\[Sigma]^6 - 43864*\[Sigma]^8 + 78072*\[Sigma]^10))*d[b, s1]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) - 
       (8*(512*(2115 - 115093*\[Sigma]^2 + 1117772*\[Sigma]^4 - 4160704*\[Sigma]^6 + 7174080*\[Sigma]^8 - 5773312*\[Sigma]^10 + 1754112*\[Sigma]^12) + 15*Pi^2*(4419 - 194715*\[Sigma]^2 + 1880466*\[Sigma]^4 - 7036486*\[Sigma]^6 + 11949095*\[Sigma]^8 - 9298159*\[Sigma]^10 + 2695380*\[Sigma]^12))*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7 + 
       (4*\[Sigma]*(16384*(-9708 + 152626*\[Sigma]^2 - 730573*\[Sigma]^4 + 1493416*\[Sigma]^6 - 1371832*\[Sigma]^8 + 466016*\[Sigma]^10) + 15*Pi^2*(-426159 + 7310613*\[Sigma]^2 - 36730830*\[Sigma]^4 + 76165658*\[Sigma]^6 - 69470259*\[Sigma]^8 + 23138305*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7)/15360 + 
     ((2048*(-64 - 460*\[Sigma]^2 + 5*(4316 + 567*Pi^2)*\[Sigma]^4 - 16*(7348 + 945*Pi^2)*\[Sigma]^6 + (234368 + 29610*Pi^2)*\[Sigma]^8 - 80*(2512 + 315*Pi^2)*\[Sigma]^10 + (62976 + 7875*Pi^2)*\[Sigma]^12)*d[b, s1]*d[b, s2]^3)/(-1 + \[Sigma]^2)^6 + 
       (32*(4096*(46 - 1820*\[Sigma]^2 + 16244*\[Sigma]^4 - 56171*\[Sigma]^6 + 89938*\[Sigma]^8 - 67624*\[Sigma]^10 + 19368*\[Sigma]^12) + 45*Pi^2*(720 - 13086*\[Sigma]^2 + 85698*\[Sigma]^4 - 246445*\[Sigma]^6 + 352079*\[Sigma]^8 - 246161*\[Sigma]^10 + 67195*\[Sigma]^12))*d[b, s2]^2*d[s1, s2])/(-1 + \[Sigma]^2)^6 - 
       (7680*Pi*\[Sigma]*(-60 - 539*\[Sigma]^2 + 3283*\[Sigma]^4 - 5568*\[Sigma]^6 + 2960*\[Sigma]^8)*d[b, s2]^3*d[s1, v2])/(-1 + \[Sigma]^2)^(11/2) + (2*(8192*(251 - 14443*\[Sigma]^2 + 144400*\[Sigma]^4 - 522064*\[Sigma]^6 + 852920*\[Sigma]^8 - 648032*\[Sigma]^10 + 186816*\[Sigma]^12) + 
          135*Pi^2*(2208 - 57111*\[Sigma]^2 + 468283*\[Sigma]^4 - 1497190*\[Sigma]^6 + 2272758*\[Sigma]^8 - 1653683*\[Sigma]^10 + 464735*\[Sigma]^12))*d[b, s1]*d[b, s2]*d[s2, s2])/(-1 + \[Sigma]^2)^6 - 
       ((32768*(1363 - 54344*\[Sigma]^2 + 449396*\[Sigma]^4 - 1499984*\[Sigma]^6 + 2399800*\[Sigma]^8 - 1836832*\[Sigma]^10 + 540576*\[Sigma]^12) + 405*Pi^2*(3459 - 160557*\[Sigma]^2 + 1500776*\[Sigma]^4 - 5365298*\[Sigma]^6 + 8790299*\[Sigma]^8 - 6703185*\[Sigma]^10 + 1934250*\[Sigma]^12))*d[s1, s2]*d[s2, s2])/(-1 + \[Sigma]^2)^6 + 
       (15*Pi*\[Sigma]*(27*Pi^2*(171 + 1101*\[Sigma]^2 - 7686*\[Sigma]^4 + 16950*\[Sigma]^6 - 16261*\[Sigma]^8 + 5725*\[Sigma]^10) + 8*(11067 + 436868*\[Sigma]^2 - 3349242*\[Sigma]^4 + 7849960*\[Sigma]^6 - 7571705*\[Sigma]^8 + 2629964*\[Sigma]^10))*d[b, s2]*d[s1, v2]*d[s2, s2])/(-1 + \[Sigma]^2)^(13/2) + 
       (7680*Pi*(90 + 369*\[Sigma]^2 - 4731*\[Sigma]^4 + 14784*\[Sigma]^6 - 20560*\[Sigma]^8 + 10240*\[Sigma]^10)*d[b, s1]*d[b, s2]^2*d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) - 
       (120*(9*Pi^3*(-81 + 189*\[Sigma]^2 + 3492*\[Sigma]^4 - 16830*\[Sigma]^6 + 31455*\[Sigma]^8 - 26975*\[Sigma]^10 + 8750*\[Sigma]^12) + 4*Pi*(-5625 - 5667*\[Sigma]^2 + 904353*\[Sigma]^4 - 4649487*\[Sigma]^6 + 9038896*\[Sigma]^8 - 7757498*\[Sigma]^10 + 2478484*\[Sigma]^12))*d[b, s2]*d[s1, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(13/2) + 
       (32*\[Sigma]*(45*Pi^2*(1566 - 28386*\[Sigma]^2 + 158853*\[Sigma]^4 - 391570*\[Sigma]^6 + 481018*\[Sigma]^8 - 288676*\[Sigma]^10 + 67195*\[Sigma]^12) + 128*(5765 - 134527*\[Sigma]^2 + 908620*\[Sigma]^4 - 2598160*\[Sigma]^6 + 3599936*\[Sigma]^8 - 2402816*\[Sigma]^10 + 619776*\[Sigma]^12))*d[b, s2]^2*d[s1, v2]*d[s2, v1])/(-1 + \[Sigma]^2)^7 - 
       (45*(27*Pi^3*(-45 + 405*\[Sigma]^2 - 1302*\[Sigma]^4 + 2662*\[Sigma]^6 - 2845*\[Sigma]^8 + 1125*\[Sigma]^10) + 8*Pi*(-12501 + 217400*\[Sigma]^2 - 939366*\[Sigma]^4 + 1670948*\[Sigma]^6 - 1365645*\[Sigma]^8 + 431468*\[Sigma]^10))*d[b, s1]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(13/2) - 
       (2*\[Sigma]*(405*Pi^2*(12255 - 221952*\[Sigma]^2 + 1397615*\[Sigma]^4 - 3965160*\[Sigma]^6 + 5535997*\[Sigma]^8 - 3725880*\[Sigma]^10 + 967125*\[Sigma]^12) + 8192*(12023 - 235951*\[Sigma]^2 + 1459630*\[Sigma]^4 - 4091860*\[Sigma]^6 + 5773520*\[Sigma]^8 - 3998336*\[Sigma]^10 + 1081152*\[Sigma]^12))*d[s1, v2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^7 - 
       (64*(45*Pi^2*(234 - 3708*\[Sigma]^2 + 22440*\[Sigma]^4 - 55751*\[Sigma]^6 + 65739*\[Sigma]^8 - 36269*\[Sigma]^10 + 7315*\[Sigma]^12) + 64*(857 - 39079*\[Sigma]^2 + 339592*\[Sigma]^4 - 1104664*\[Sigma]^6 + 1651040*\[Sigma]^8 - 1158656*\[Sigma]^10 + 309504*\[Sigma]^12))*d[b, s1]*d[b, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^7 + 
       (8*(2025*Pi^2*(-20 - 1299*\[Sigma]^2 + 15050*\[Sigma]^4 - 54142*\[Sigma]^6 + 84136*\[Sigma]^8 - 59175*\[Sigma]^10 + 15450*\[Sigma]^12) + 4096*(709 - 30368*\[Sigma]^2 + 245900*\[Sigma]^4 - 790640*\[Sigma]^6 + 1209880*\[Sigma]^8 - 882208*\[Sigma]^10 + 246816*\[Sigma]^12))*d[s1, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^7 - 
       (60*Pi*\[Sigma]*(45*Pi^2*(27 - 180*\[Sigma]^2 - 918*\[Sigma]^4 + 4536*\[Sigma]^6 - 6965*\[Sigma]^8 + 3500*\[Sigma]^10) + 4*(54411 - 374953*\[Sigma]^2 - 629503*\[Sigma]^4 + 6161541*\[Sigma]^6 - 9949456*\[Sigma]^8 + 4956968*\[Sigma]^10))*d[b, s2]*d[s1, v2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(13/2) + 
       (180*(243*Pi^3*(1 - 8*\[Sigma]^2 + 22*\[Sigma]^4 - 40*\[Sigma]^6 + 25*\[Sigma]^8) + 4*Pi*(4035 - 69085*\[Sigma]^2 + 249605*\[Sigma]^4 - 337103*\[Sigma]^6 + 174052*\[Sigma]^8))*d[b, s1]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^(13/2) + 
       (8*\[Sigma]*(2025*Pi^2*(-1 + \[Sigma]^2)^2*(375 - 5739*\[Sigma]^2 + 26155*\[Sigma]^4 - 39825*\[Sigma]^6 + 15450*\[Sigma]^8) + 4096*(4255 - 77912*\[Sigma]^2 + 449594*\[Sigma]^4 - 1173866*\[Sigma]^6 + 1538440*\[Sigma]^8 - 986944*\[Sigma]^10 + 246816*\[Sigma]^12))*d[s1, v2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^8 - 
       ((16384*(2990 - 150547*\[Sigma]^2 + 1363945*\[Sigma]^4 - 4695832*\[Sigma]^6 + 7505432*\[Sigma]^8 - 5646752*\[Sigma]^10 + 1620288*\[Sigma]^12) + 45*Pi^2*(99495 - 3357891*\[Sigma]^2 + 26250534*\[Sigma]^4 - 82616326*\[Sigma]^6 + 124239075*\[Sigma]^8 - 89347495*\[Sigma]^10 + 24728000*\[Sigma]^12))*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7 + 
       ((32768*(9514 - 425525*\[Sigma]^2 + 3656345*\[Sigma]^4 - 12448256*\[Sigma]^6 + 20114644*\[Sigma]^8 - 15471952*\[Sigma]^10 + 4565088*\[Sigma]^12) + 135*Pi^2*(85893 - 4239219*\[Sigma]^2 + 39153712*\[Sigma]^4 - 137962542*\[Sigma]^6 + 224661917*\[Sigma]^8 - 171364335*\[Sigma]^10 + 49662270*\[Sigma]^12))*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7 + 
       (30*(9*Pi^3*(-837 - 6507*\[Sigma]^2 + 149706*\[Sigma]^4 - 657882*\[Sigma]^6 + 1237995*\[Sigma]^8 - 1072475*\[Sigma]^10 + 350000*\[Sigma]^12) + 8*Pi*(-41769 - 840936*\[Sigma]^2 + 18582114*\[Sigma]^4 - 87135804*\[Sigma]^6 + 167537807*\[Sigma]^8 - 144692020*\[Sigma]^10 + 46620560*\[Sigma]^12))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(15/2) - 
       (16*(135*Pi^2*(1455 - 114627*\[Sigma]^2 + 1091620*\[Sigma]^4 - 3707034*\[Sigma]^6 + 5675923*\[Sigma]^8 - 4018307*\[Sigma]^10 + 1070970*\[Sigma]^12) + 256*(44015 - 1961797*\[Sigma]^2 + 16304392*\[Sigma]^4 - 53247496*\[Sigma]^6 + 82208672*\[Sigma]^8 - 60306944*\[Sigma]^10 + 16959744*\[Sigma]^12))*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^8 - 
       ((8192*(5632 - 323783*\[Sigma]^2 + 3066863*\[Sigma]^4 - 10764512*\[Sigma]^6 + 17377600*\[Sigma]^8 - 13154752*\[Sigma]^10 + 3792000*\[Sigma]^12) + 45*Pi^2*(80775 - 3412269*\[Sigma]^2 + 28801704*\[Sigma]^4 - 94196010*\[Sigma]^6 + 145320967*\[Sigma]^8 - 106669625*\[Sigma]^10 + 30069850*\[Sigma]^12))*d[b, s1]*d[b, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7 + 
       (2*(32768*(4889 - 217726*\[Sigma]^2 + 1862584*\[Sigma]^4 - 6326710*\[Sigma]^6 + 10210460*\[Sigma]^8 - 7848272*\[Sigma]^10 + 2314704*\[Sigma]^12) + 45*Pi^2*(130338 - 6478389*\[Sigma]^2 + 60029673*\[Sigma]^4 - 211916902*\[Sigma]^6 + 345543680*\[Sigma]^8 - 263834501*\[Sigma]^10 + 76522645*\[Sigma]^12))*d[s1, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7 - 
       (15*Pi*\[Sigma]*(81*Pi^2*(-3 + 4907*\[Sigma]^2 - 28314*\[Sigma]^4 + 61930*\[Sigma]^6 - 59395*\[Sigma]^8 + 20875*\[Sigma]^10) + 8*(-75315 + 5672588*\[Sigma]^2 - 35963718*\[Sigma]^4 + 81239080*\[Sigma]^6 - 77913167*\[Sigma]^8 + 27070484*\[Sigma]^10))*d[b, s2]*d[s1, v2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(15/2) + 
       (45*(3*Pi^3*(-1323 + 15795*\[Sigma]^2 - 55674*\[Sigma]^4 + 74682*\[Sigma]^6 + 23445*\[Sigma]^8 - 126925*\[Sigma]^10 + 70000*\[Sigma]^12) + 8*Pi*(-57201 + 1173740*\[Sigma]^2 - 4788466*\[Sigma]^4 + 6144616*\[Sigma]^6 + 464411*\[Sigma]^8 - 6013308*\[Sigma]^10 + 3086192*\[Sigma]^12))*d[b, s1]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(15/2) + 
       (2*\[Sigma]*(2048*(362687 - 7543033*\[Sigma]^2 + 48154516*\[Sigma]^4 - 137426128*\[Sigma]^6 + 195826880*\[Sigma]^8 - 136409600*\[Sigma]^10 + 37035264*\[Sigma]^12) + 45*Pi^2*(844875 - 16809984*\[Sigma]^2 + 107914839*\[Sigma]^4 - 307044856*\[Sigma]^6 + 430268297*\[Sigma]^8 - 291695816*\[Sigma]^10 + 76522645*\[Sigma]^12))*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^8 - 
       (2*(65536*(7981 - 367562*\[Sigma]^2 + 3191198*\[Sigma]^4 - 10931018*\[Sigma]^6 + 17729161*\[Sigma]^8 - 13670356*\[Sigma]^10 + 4040520*\[Sigma]^12) + 45*Pi^2*(449244 - 22689423*\[Sigma]^2 + 209757237*\[Sigma]^4 - 739012922*\[Sigma]^6 + 1205508066*\[Sigma]^8 - 922534295*\[Sigma]^10 + 268511725*\[Sigma]^12))*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^8)/46080 + 
     ((-32768*\[Sigma]*(-320 + 3*(7996 + 945*Pi^2)*\[Sigma]^2 - (183872 + 22005*Pi^2)*\[Sigma]^4 + 5*(95552 + 11349*Pi^2)*\[Sigma]^6 - 27*(18816 + 2225*Pi^2)*\[Sigma]^8 + 20*(9536 + 1125*Pi^2)*\[Sigma]^10)*d[b, s2]^4*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^6 - 
       (32*\[Sigma]*(8192*(-16825 + 305442*\[Sigma]^2 - 1580956*\[Sigma]^4 + 3362192*\[Sigma]^6 - 3149184*\[Sigma]^8 + 1079360*\[Sigma]^10) + 45*Pi^2*(-213597 + 3103836*\[Sigma]^2 - 14078310*\[Sigma]^4 + 27569980*\[Sigma]^6 - 24477189*\[Sigma]^8 + 8086640*\[Sigma]^10))*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, s2])/(-1 + \[Sigma]^2)^6 + 
       (\[Sigma]*(524288*(-31135 + 507009*\[Sigma]^2 - 2510890*\[Sigma]^4 + 5310056*\[Sigma]^6 - 5046744*\[Sigma]^8 + 1773200*\[Sigma]^10) + 405*Pi^2*(-1535609 + 27595467*\[Sigma]^2 - 145101042*\[Sigma]^4 + 313352398*\[Sigma]^6 - 296223765*\[Sigma]^8 + 101894375*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, s2]^2)/(-1 + \[Sigma]^2)^6 - 
       (491520*Pi*\[Sigma]*(-45 + 2237*\[Sigma]^2 - 14212*\[Sigma]^4 + 34960*\[Sigma]^6 - 37296*\[Sigma]^8 + 14400*\[Sigma]^10)*d[b, s2]^3*d[s1, \[Epsilon]]*d[s2, v1])/(-1 + \[Sigma]^2)^(13/2) + 
       (480*Pi*\[Sigma]*(9*Pi^2*(1323 + 22347*\[Sigma]^2 - 177354*\[Sigma]^4 + 451398*\[Sigma]^6 - 490705*\[Sigma]^8 + 193375*\[Sigma]^10) + 32*(18297 + 645292*\[Sigma]^2 - 5865170*\[Sigma]^4 + 15883826*\[Sigma]^6 - 17355027*\[Sigma]^8 + 6714750*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(13/2) + 
       (256*\[Sigma]*(45*Pi^2*(-18261 + 200046*\[Sigma]^2 - 694908*\[Sigma]^4 + 1015090*\[Sigma]^6 - 625455*\[Sigma]^8 + 120800*\[Sigma]^10) + 512*(-21935 + 359142*\[Sigma]^2 - 1686212*\[Sigma]^4 + 3277696*\[Sigma]^6 - 2817216*\[Sigma]^8 + 883840*\[Sigma]^10))*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^7 - 
       (80*\[Sigma]*(16384*(-15119 + 242346*\[Sigma]^2 - 1164452*\[Sigma]^4 + 2371648*\[Sigma]^6 - 2161440*\[Sigma]^8 + 726592*\[Sigma]^10) + 81*Pi^2*(-80107 + 1653627*\[Sigma]^2 - 8667174*\[Sigma]^4 + 17889438*\[Sigma]^6 - 15866815*\[Sigma]^8 + 5064375*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^7 - 
       (1920*Pi*\[Sigma]*(27*Pi^2*(63 + 1749*\[Sigma]^2 - 12822*\[Sigma]^4 + 31910*\[Sigma]^6 - 34025*\[Sigma]^8 + 13125*\[Sigma]^10) + 16*(-9261 + 420296*\[Sigma]^2 - 2845024*\[Sigma]^4 + 7014238*\[Sigma]^6 - 7353771*\[Sigma]^8 + 2788530*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^(15/2) + 
       (128*\[Sigma]*(2025*Pi^2*(47 + 4078*\[Sigma]^2 - 23066*\[Sigma]^4 + 38276*\[Sigma]^6 - 21085*\[Sigma]^8 + 1750*\[Sigma]^10) + 4096*(-9565 + 149301*\[Sigma]^2 - 678160*\[Sigma]^4 + 1284344*\[Sigma]^6 - 1076856*\[Sigma]^8 + 331280*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, v1]^4)/(-1 + \[Sigma]^2)^8 - 
       (2048*\[Sigma]*(-14848 + 19*(72256 + 9315*Pi^2)*\[Sigma]^2 - 2*(5545472 + 697545*Pi^2)*\[Sigma]^4 + 24*(1221248 + 150495*Pi^2)*\[Sigma]^6 - 2*(15671296 + 1909575*Pi^2)*\[Sigma]^8 + (11780096 + 1425375*Pi^2)*\[Sigma]^10)*d[b, s1]*d[b, s2]^3*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 - 
       (16*\[Sigma]*(65536*(-8635 + 152056*\[Sigma]^2 - 780868*\[Sigma]^4 + 1655076*\[Sigma]^6 - 1547312*\[Sigma]^8 + 529760*\[Sigma]^10) + 45*Pi^2*(-979020 + 13006899*\[Sigma]^2 - 56613732*\[Sigma]^4 + 108535858*\[Sigma]^6 - 95327400*\[Sigma]^8 + 31359155*\[Sigma]^10))*d[b, s2]^2*d[s1, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 + 
       (30720*Pi*(492 + 5349*\[Sigma]^2 - 80598*\[Sigma]^4 + 263933*\[Sigma]^6 - 326960*\[Sigma]^8 + 138160*\[Sigma]^10)*d[b, s2]^3*d[s1, v2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) - 
       (2*\[Sigma]*(131072*(-33229 + 660172*\[Sigma]^2 - 3546688*\[Sigma]^4 + 7655904*\[Sigma]^6 - 7214336*\[Sigma]^8 + 2479232*\[Sigma]^10) + 135*Pi^2*(-2087607 + 34892077*\[Sigma]^2 - 167173486*\[Sigma]^4 + 337007010*\[Sigma]^6 - 305026203*\[Sigma]^8 + 102348785*\[Sigma]^10))*d[b, s1]*d[b, s2]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 + 
       (32*\[Sigma]*(32768*(-64705 + 1038661*\[Sigma]^2 - 5105332*\[Sigma]^4 + 10761048*\[Sigma]^6 - 10213712*\[Sigma]^8 + 3586976*\[Sigma]^10) + 135*Pi^2*(-588213 + 10499811*\[Sigma]^2 - 55350750*\[Sigma]^4 + 119758130*\[Sigma]^6 - 113346685*\[Sigma]^8 + 39018715*\[Sigma]^10))*d[s1, s2]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 - 
       (240*Pi*(420447 + 7478808*\[Sigma]^2 - 136247238*\[Sigma]^4 + 468923404*\[Sigma]^6 - 586141441*\[Sigma]^8 + 248224196*\[Sigma]^10 + 54*Pi^2*(195 + 1437*\[Sigma]^2 - 20829*\[Sigma]^4 + 64767*\[Sigma]^6 - 79842*\[Sigma]^8 + 34400*\[Sigma]^10))*d[b, s2]*d[s1, v2]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) - 
       (122880*Pi*\[Sigma]*(-570 + 20361*\[Sigma]^2 - 118801*\[Sigma]^4 + 291120*\[Sigma]^6 - 319392*\[Sigma]^8 + 127520*\[Sigma]^10)*d[b, s1]*d[b, s2]^2*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) + 
       (240*Pi*\[Sigma]*(9*Pi^2*(5157 + 106479*\[Sigma]^2 - 805590*\[Sigma]^4 + 2012790*\[Sigma]^6 - 2158175*\[Sigma]^8 + 840875*\[Sigma]^10) + 16*(128811 + 6193577*\[Sigma]^2 - 53635395*\[Sigma]^4 + 142623391*\[Sigma]^6 - 153905736*\[Sigma]^8 + 58960168*\[Sigma]^10))*d[b, s2]*d[s1, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) - 
       (16*(4096*(4617 - 383461*\[Sigma]^2 + 4522060*\[Sigma]^4 - 18511648*\[Sigma]^6 + 33435840*\[Sigma]^8 - 27558656*\[Sigma]^10 + 8476160*\[Sigma]^12) + 45*Pi^2*(25452 - 2535327*\[Sigma]^2 + 25538487*\[Sigma]^4 - 91389622*\[Sigma]^6 + 148144794*\[Sigma]^8 - 111228955*\[Sigma]^10 + 31359155*\[Sigma]^12))*d[b, s2]^2*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7 + 
       (240*Pi*\[Sigma]*(9*Pi^2*(8235 - 46089*\[Sigma]^2 + 118638*\[Sigma]^4 - 128538*\[Sigma]^6 + 9655*\[Sigma]^8 + 38675*\[Sigma]^10) + 8*(1518615 - 12136003*\[Sigma]^2 + 28393457*\[Sigma]^4 - 22731461*\[Sigma]^6 - 96072*\[Sigma]^8 + 5371800*\[Sigma]^10))*d[b, s1]*d[s2, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) + 
       (32*(4096*(22851 - 1379843*\[Sigma]^2 + 14429780*\[Sigma]^4 - 57236336*\[Sigma]^6 + 104728896*\[Sigma]^8 - 89273728*\[Sigma]^10 + 28695808*\[Sigma]^12) + 45*Pi^2*(124533 - 6038046*\[Sigma]^2 + 62894919*\[Sigma]^4 - 251992820*\[Sigma]^6 + 456798643*\[Sigma]^8 - 378919790*\[Sigma]^10 + 117056145*\[Sigma]^12))*d[s1, v2]*d[s2, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7 + 
       (16*\[Sigma]*(32768*(-12011 + 211934*\[Sigma]^2 - 1040534*\[Sigma]^4 + 2080560*\[Sigma]^6 - 1830688*\[Sigma]^8 + 589120*\[Sigma]^10) + 45*Pi^2*(-576819 + 7630575*\[Sigma]^2 - 30397278*\[Sigma]^4 + 51439838*\[Sigma]^6 - 38945055*\[Sigma]^8 + 10773475*\[Sigma]^10))*d[b, s1]*d[b, s2]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7 - 
       (16*\[Sigma]*(65536*(-39577 + 624940*\[Sigma]^2 - 2978932*\[Sigma]^4 + 6047592*\[Sigma]^6 - 5505872*\[Sigma]^8 + 1850528*\[Sigma]^10) + 45*Pi^2*(-1475919 + 30432627*\[Sigma]^2 - 160990374*\[Sigma]^4 + 334473142*\[Sigma]^6 - 297876795*\[Sigma]^8 + 95277575*\[Sigma]^10))*d[s1, s2]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7 + 
       (240*(9*Pi^3*(486 + 13419*\[Sigma]^2 + 26415*\[Sigma]^4 - 579990*\[Sigma]^6 + 1758720*\[Sigma]^8 - 2059925*\[Sigma]^10 + 840875*\[Sigma]^12) + 8*Pi*(-85233 + 3027456*\[Sigma]^2 - 5165654*\[Sigma]^4 - 65689732*\[Sigma]^6 + 241944207*\[Sigma]^8 - 291009428*\[Sigma]^10 + 117920336*\[Sigma]^12))*d[b, s2]*d[s1, v2]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(15/2) - 
       (960*Pi*\[Sigma]*(81*Pi^2*(189 - 1089*\[Sigma]^2 + 2850*\[Sigma]^4 - 3050*\[Sigma]^6 + 225*\[Sigma]^8 + 875*\[Sigma]^10) + 4*(547047 - 4317137*\[Sigma]^2 + 10148893*\[Sigma]^4 - 8347459*\[Sigma]^6 - 112728*\[Sigma]^8 + 2230824*\[Sigma]^10))*d[b, s1]*d[s2, v1]^3*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(15/2) - 
       (16*(8192*(18171 - 991979*\[Sigma]^2 + 9689372*\[Sigma]^4 - 36054896*\[Sigma]^6 + 61837248*\[Sigma]^8 - 49307008*\[Sigma]^10 + 14804224*\[Sigma]^12) + 45*Pi^2*(196623 - 8080578*\[Sigma]^2 + 77735001*\[Sigma]^4 - 286445212*\[Sigma]^6 + 471499761*\[Sigma]^8 - 350183170*\[Sigma]^10 + 95277575*\[Sigma]^12))*d[s1, v2]*d[s2, v1]^3*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^8 + 
       (16*\[Sigma]*(8192*(-421180 + 7540319*\[Sigma]^2 - 38667280*\[Sigma]^4 + 81889456*\[Sigma]^6 - 76594624*\[Sigma]^8 + 26253440*\[Sigma]^10) + 45*Pi^2*(-5027535 + 75668334*\[Sigma]^2 - 350463234*\[Sigma]^4 + 695534152*\[Sigma]^6 - 622221015*\[Sigma]^8 + 206378930*\[Sigma]^10))*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7 - 
       (2*\[Sigma]*(524288*(-318380 + 5254864*\[Sigma]^2 - 26226575*\[Sigma]^4 + 55727012*\[Sigma]^6 - 53110976*\[Sigma]^8 + 18692656*\[Sigma]^10) + 45*Pi^2*(-147945087 + 2657852349*\[Sigma]^2 - 13926960126*\[Sigma]^4 + 30048371842*\[Sigma]^6 - 28463882499*\[Sigma]^8 + 9831544385*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7 - 
       (480*Pi*\[Sigma]*(27*Pi^2*(324 + 112623*\[Sigma]^2 - 786048*\[Sigma]^4 + 1979470*\[Sigma]^6 - 2144300*\[Sigma]^8 + 840875*\[Sigma]^10) + 8*(-54537 + 38705097*\[Sigma]^2 - 304806731*\[Sigma]^4 + 801903879*\[Sigma]^6 - 870125724*\[Sigma]^8 + 336122608*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(15/2) + 
       (16*\[Sigma]*(8192*(-1584331 + 25551242*\[Sigma]^2 - 123401260*\[Sigma]^4 + 252436480*\[Sigma]^6 - 230959936*\[Sigma]^8 + 77926784*\[Sigma]^10) + 135*Pi^2*(-2944365 + 56307829*\[Sigma]^2 - 290022010*\[Sigma]^4 + 598516754*\[Sigma]^6 - 535368585*\[Sigma]^8 + 173243625*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^8 + 
       (2*\[Sigma]*(65536*(-291260 + 5530193*\[Sigma]^2 - 29020688*\[Sigma]^4 + 62067408*\[Sigma]^6 - 58323712*\[Sigma]^8 + 20041984*\[Sigma]^10) + 45*Pi^2*(-25695111 + 429212109*\[Sigma]^2 - 2078048334*\[Sigma]^4 + 4228886434*\[Sigma]^6 - 3849165675*\[Sigma]^8 + 1294385105*\[Sigma]^10))*d[b, s1]*d[b, s2]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^7 - 
       (16*\[Sigma]*(65536*(-216619 + 3559324*\[Sigma]^2 - 17721796*\[Sigma]^4 + 37608468*\[Sigma]^6 - 35817392*\[Sigma]^8 + 12600416*\[Sigma]^10) + 45*Pi^2*(-12517677 + 225305679*\[Sigma]^2 - 1182365682*\[Sigma]^4 + 2553531598*\[Sigma]^6 - 2420584065*\[Sigma]^8 + 836535875*\[Sigma]^10))*d[s1, s2]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^7 + 
       (240*Pi*(742269 + 45316104*\[Sigma]^2 - 590410962*\[Sigma]^4 + 1937748964*\[Sigma]^6 - 2401956067*\[Sigma]^8 + 1017387212*\[Sigma]^10 + 54*Pi^2*(320 + 8267*\[Sigma]^2 - 90859*\[Sigma]^4 + 279735*\[Sigma]^6 - 344785*\[Sigma]^8 + 148250*\[Sigma]^10))*d[b, s2]*d[s1, v2]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(15/2) - 
       (120*Pi*\[Sigma]*(9*Pi^2*(38475 - 207153*\[Sigma]^2 + 308790*\[Sigma]^4 + 405990*\[Sigma]^6 - 1376225*\[Sigma]^8 + 840875*\[Sigma]^10) + 16*(3998313 - 29942701*\[Sigma]^2 + 51561263*\[Sigma]^4 + 16171669*\[Sigma]^6 - 96169464*\[Sigma]^8 + 55432488*\[Sigma]^10))*d[b, s1]*d[s2, v1]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(15/2) - 
       (16*(4096*(145557 - 9193465*\[Sigma]^2 + 98441788*\[Sigma]^4 - 395861536*\[Sigma]^6 + 729995712*\[Sigma]^8 - 625185536*\[Sigma]^10 + 201606656*\[Sigma]^12) + 45*Pi^2*(760149 - 41102568*\[Sigma]^2 + 438645681*\[Sigma]^4 - 1767813208*\[Sigma]^6 + 3218431767*\[Sigma]^8 - 2686020640*\[Sigma]^10 + 836535875*\[Sigma]^12))*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^8 + 
       (\[Sigma]*(1048576*(-651879 + 10874380*\[Sigma]^2 - 54612924*\[Sigma]^4 + 116475184*\[Sigma]^6 - 111257084*\[Sigma]^8 + 39214296*\[Sigma]^10) + 135*Pi^2*(-207219079 + 3739489525*\[Sigma]^2 - 19590995726*\[Sigma]^4 + 42308975794*\[Sigma]^6 - 40174782955*\[Sigma]^8 + 13924747225*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^4)/(-1 + \[Sigma]^2)^8)/737280)*(v1[\[Mu]] - \[Sigma]*v2[\[Mu]]) + 
   (((3*Pi*\[Sigma]*(2031 - 30113*\[Sigma]^2 + 104966*\[Sigma]^4 - 128290*\[Sigma]^6 + 48075*\[Sigma]^8 + 3075*\[Sigma]^10 + 6*Pi^2*(-1 + \[Sigma]^2)^2*(-1 + 7*\[Sigma]^2 - 75*\[Sigma]^4 + 125*\[Sigma]^6))*d[b, s1])/(-1 + \[Sigma]^2)^(11/2) - 
       ((512*(-9 + 354*\[Sigma]^2 - 2266*\[Sigma]^4 + 5184*\[Sigma]^6 - 4928*\[Sigma]^8 + 1664*\[Sigma]^10) + 9*Pi^2*(-19 + 915*\[Sigma]^2 - 6086*\[Sigma]^4 + 13870*\[Sigma]^6 - 12855*\[Sigma]^8 + 4175*\[Sigma]^10))*d[s1, v2])/(-1 + \[Sigma]^2)^6)/256 + 
     ((-3*Pi*(5859 - 233373*\[Sigma]^2 + 2209466*\[Sigma]^4 - 8367114*\[Sigma]^6 + 14731351*\[Sigma]^8 - 12092153*\[Sigma]^10 + 3745196*\[Sigma]^12 + 18*Pi^2*(-1 + \[Sigma]^2)^2*(7 - 273*\[Sigma]^2 + 2033*\[Sigma]^4 - 4875*\[Sigma]^6 + 3500*\[Sigma]^8))*d[b, s2]*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) - 
       ((512*(189 - 9630*\[Sigma]^2 + 83838*\[Sigma]^4 - 278112*\[Sigma]^6 + 430272*\[Sigma]^8 - 314368*\[Sigma]^10 + 87808*\[Sigma]^12) + 9*Pi^2*(399 - 23391*\[Sigma]^2 + 209194*\[Sigma]^4 - 689766*\[Sigma]^6 + 1044443*\[Sigma]^8 - 739819*\[Sigma]^10 + 198940*\[Sigma]^12))*d[s1, \[Epsilon]]*d[s2, v1])/(-1 + \[Sigma]^2)^7 - 
       (9*Pi*(-2031 + 94401*\[Sigma]^2 - 645282*\[Sigma]^4 + 1527826*\[Sigma]^6 - 1458995*\[Sigma]^8 + 446925*\[Sigma]^10 + 36900*\[Sigma]^12 + 6*Pi^2*(-1 + \[Sigma]^2)^2*(1 - 27*\[Sigma]^2 + 431*\[Sigma]^4 - 1625*\[Sigma]^6 + 1500*\[Sigma]^8))*d[b, s1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) + 
       (3*\[Sigma]*(512*(-717 + 10126*\[Sigma]^2 - 42434*\[Sigma]^4 + 75712*\[Sigma]^6 - 60992*\[Sigma]^8 + 18304*\[Sigma]^10) + 9*Pi^2*(-1849 + 27089*\[Sigma]^2 - 113650*\[Sigma]^4 + 199930*\[Sigma]^6 - 157445*\[Sigma]^8 + 45925*\[Sigma]^10))*d[s1, v2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7)/768 + 
     ((2560*Pi*\[Sigma]*(-672 + (23279 + 243*Pi^2)*\[Sigma]^2 - 2*(73768 + 729*Pi^2)*\[Sigma]^4 + 6*(56873 + 540*Pi^2)*\[Sigma]^6 - 2*(167248 + 1575*Pi^2)*\[Sigma]^8 + 9*(13171 + 125*Pi^2)*\[Sigma]^10)*d[b, s1]*d[b, s2]^2)/(-1 + \[Sigma]^2)^(11/2) - 
       (10*Pi*\[Sigma]*(-2760069 + 40182689*\[Sigma]^2 - 198882002*\[Sigma]^4 + 434183202*\[Sigma]^6 - 427635257*\[Sigma]^8 + 154938573*\[Sigma]^10 + 108*Pi^2*(-441 + 6345*\[Sigma]^2 - 32154*\[Sigma]^4 + 69650*\[Sigma]^6 - 66525*\[Sigma]^8 + 23125*\[Sigma]^10))*d[b, s2]*d[s1, s2])/(-1 + \[Sigma]^2)^(11/2) - 
       (256*(15*Pi^2*(-36 + 1197*\[Sigma]^2 - 6795*\[Sigma]^4 + 15971*\[Sigma]^6 - 16537*\[Sigma]^8 + 6200*\[Sigma]^10) + 64*(-52 + 1943*\[Sigma]^2 - 11766*\[Sigma]^4 + 26680*\[Sigma]^6 - 26688*\[Sigma]^8 + 9728*\[Sigma]^10))*d[b, s2]^2*d[s1, v2])/(-1 + \[Sigma]^2)^6 - 
       (15*Pi*\[Sigma]*(635113 - 10523573*\[Sigma]^2 + 42684666*\[Sigma]^4 - 65198602*\[Sigma]^6 + 38919917*\[Sigma]^8 - 6505745*\[Sigma]^10 + 108*Pi^2*(-15 + 123*\[Sigma]^2 - 1422*\[Sigma]^4 + 4814*\[Sigma]^6 - 5875*\[Sigma]^8 + 2375*\[Sigma]^10))*d[b, s1]*d[s2, s2])/(-1 + \[Sigma]^2)^(11/2) + 
       (2*(16384*(-191 + 8344*\[Sigma]^2 - 58233*\[Sigma]^4 + 144440*\[Sigma]^6 - 148224*\[Sigma]^8 + 53824*\[Sigma]^10) + 135*Pi^2*(-839 + 46011*\[Sigma]^2 - 331894*\[Sigma]^4 + 818470*\[Sigma]^6 - 821235*\[Sigma]^8 + 288975*\[Sigma]^10))*d[s1, v2]*d[s2, s2])/(-1 + \[Sigma]^2)^6 + 
       (1024*\[Sigma]*(45*Pi^2*(-39 + 268*\[Sigma]^2 - 809*\[Sigma]^4 + 1500*\[Sigma]^6 - 1520*\[Sigma]^8 + 600*\[Sigma]^10) + 32*(-371 + 3239*\[Sigma]^2 - 9740*\[Sigma]^4 + 16112*\[Sigma]^6 - 15296*\[Sigma]^8 + 5888*\[Sigma]^10))*d[b, s1]*d[b, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^6 - 
       (4*\[Sigma]*(65536*(-397 + 7078*\[Sigma]^2 - 35440*\[Sigma]^4 + 73084*\[Sigma]^6 - 66512*\[Sigma]^8 + 22176*\[Sigma]^10) + 45*Pi^2*(-18357 + 411889*\[Sigma]^2 - 2151138*\[Sigma]^4 + 4415154*\[Sigma]^6 - 3915641*\[Sigma]^8 + 1256045*\[Sigma]^10))*d[s1, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^6 - 
       (10*Pi*(-16731 - 1439814*\[Sigma]^2 + 30170867*\[Sigma]^4 - 183148532*\[Sigma]^6 + 434995131*\[Sigma]^8 - 435974630*\[Sigma]^10 + 154938573*\[Sigma]^12 + 108*Pi^2*(1 - 534*\[Sigma]^2 + 7499*\[Sigma]^4 - 36396*\[Sigma]^6 + 75455*\[Sigma]^8 - 69150*\[Sigma]^10 + 23125*\[Sigma]^12))*d[b, s2]*d[s1, v2]*d[s2, v1])/(-1 + \[Sigma]^2)^(13/2) + 
       (120*Pi*\[Sigma]*(11339 + 169339*\[Sigma]^2 - 2359858*\[Sigma]^4 + 7284230*\[Sigma]^6 - 8241561*\[Sigma]^8 + 3118847*\[Sigma]^10 + 6*Pi^2*(-99 + 1605*\[Sigma]^2 - 9450*\[Sigma]^4 + 22494*\[Sigma]^6 - 22675*\[Sigma]^8 + 8125*\[Sigma]^10))*d[b, s1]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(13/2) - 
       (4*(4096*(38 - 10889*\[Sigma]^2 + 164542*\[Sigma]^4 - 738720*\[Sigma]^6 + 1386496*\[Sigma]^8 - 1156224*\[Sigma]^10 + 354816*\[Sigma]^12) + 15*Pi^2*(2799 - 194562*\[Sigma]^2 + 2483673*\[Sigma]^4 - 10262428*\[Sigma]^6 + 17834321*\[Sigma]^8 - 13631938*\[Sigma]^10 + 3768135*\[Sigma]^12))*d[s1, v2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^7 + 
       (10*Pi*\[Sigma]*(-12454509 + 219810281*\[Sigma]^2 - 1233954338*\[Sigma]^4 + 2909327346*\[Sigma]^6 - 3008278145*\[Sigma]^8 + 1126458165*\[Sigma]^10 + 36*Pi^2*(-8115 + 137907*\[Sigma]^2 - 729054*\[Sigma]^4 + 1606662*\[Sigma]^6 - 1555775*\[Sigma]^8 + 548375*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) + 
       (4*\[Sigma]*(8192*(-27281 + 476894*\[Sigma]^2 - 2376320*\[Sigma]^4 + 4904192*\[Sigma]^6 - 4478976*\[Sigma]^8 + 1500928*\[Sigma]^10) + 15*Pi^2*(-618471 + 11430411*\[Sigma]^2 - 57129270*\[Sigma]^4 + 115970566*\[Sigma]^6 - 103064979*\[Sigma]^8 + 33361055*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7 + 
       (15*Pi*\[Sigma]*(5507569 - 77529629*\[Sigma]^2 + 280325898*\[Sigma]^4 - 366878362*\[Sigma]^6 + 154258517*\[Sigma]^8 + 4638055*\[Sigma]^10 + 36*Pi^2*(-305 + 8397*\[Sigma]^2 - 67122*\[Sigma]^4 + 188130*\[Sigma]^6 - 211725*\[Sigma]^8 + 82625*\[Sigma]^10))*d[b, s1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(13/2) - 
       (2*(8192*(-3307 + 139898*\[Sigma]^2 - 971586*\[Sigma]^4 + 2412400*\[Sigma]^6 - 2484288*\[Sigma]^8 + 906368*\[Sigma]^10) + 135*Pi^2*(-8767 + 396699*\[Sigma]^2 - 2775302*\[Sigma]^4 + 6804870*\[Sigma]^6 - 6849195*\[Sigma]^8 + 2426575*\[Sigma]^10))*d[s1, v2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7)/61440 + 
     ((-2560*Pi*(432 - 3*(10301 + 81*Pi^2)*\[Sigma]^2 + 162*(1984 + 17*Pi^2)*\[Sigma]^4 - 2*(604787 + 5238*Pi^2)*\[Sigma]^6 + 30*(69220 + 603*Pi^2)*\[Sigma]^8 - 25*(66587 + 585*Pi^2)*\[Sigma]^10 + 36*(14078 + 125*Pi^2)*\[Sigma]^12)*d[b, s2]^3*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) + 
       (5*Pi*(2061909 - 85747485*\[Sigma]^2 + 809302206*\[Sigma]^4 - 3089912186*\[Sigma]^6 + 5539174881*\[Sigma]^8 - 4654364473*\[Sigma]^10 + 1479483612*\[Sigma]^12 + 108*Pi^2*(405 - 17613*\[Sigma]^2 + 163830*\[Sigma]^4 - 599378*\[Sigma]^6 + 1018601*\[Sigma]^8 - 809745*\[Sigma]^10 + 243900*\[Sigma]^12))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, s2])/(-1 + \[Sigma]^2)^(13/2) - 
       (256*(45*Pi^2*(108 - 3459*\[Sigma]^2 + 26265*\[Sigma]^4 - 86829*\[Sigma]^6 + 141395*\[Sigma]^8 - 111080*\[Sigma]^10 + 33600*\[Sigma]^12) + 64*(468 - 16785*\[Sigma]^2 + 127928*\[Sigma]^4 - 409200*\[Sigma]^6 + 644544*\[Sigma]^8 - 492288*\[Sigma]^10 + 145152*\[Sigma]^12))*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, v1])/(-1 + \[Sigma]^2)^7 + 
       (2*(16384*(1719 - 94530*\[Sigma]^2 + 876229*\[Sigma]^4 - 3074160*\[Sigma]^6 + 5006352*\[Sigma]^8 - 3836544*\[Sigma]^10 + 1120896*\[Sigma]^12) + 45*Pi^2*(22653 - 1458549*\[Sigma]^2 + 13929214*\[Sigma]^4 - 48765018*\[Sigma]^6 + 78245369*\[Sigma]^8 - 58705665*\[Sigma]^10 + 16730460*\[Sigma]^12))*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^7 - 
       (40*Pi*(276561 - 13804143*\[Sigma]^2 + 131973438*\[Sigma]^4 - 480208366*\[Sigma]^6 + 804379053*\[Sigma]^8 - 628181507*\[Sigma]^10 + 185513508*\[Sigma]^12 + 18*Pi^2*(297 - 13257*\[Sigma]^2 + 121158*\[Sigma]^4 - 432114*\[Sigma]^6 + 716541*\[Sigma]^8 - 557125*\[Sigma]^10 + 164500*\[Sigma]^12))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(15/2) - 
       (32*(45*Pi^2*(594 - 38325*\[Sigma]^2 + 328468*\[Sigma]^4 - 994938*\[Sigma]^6 + 1339162*\[Sigma]^8 - 810521*\[Sigma]^10 + 175560*\[Sigma]^12) + 512*(2178 - 110535*\[Sigma]^2 + 949298*\[Sigma]^4 - 3099120*\[Sigma]^6 + 4713504*\[Sigma]^8 - 3383808*\[Sigma]^10 + 928512*\[Sigma]^12))*d[s1, \[Epsilon]]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^8 - 
       (320*Pi*(5088 - 3*(187088 + 1863*Pi^2)*\[Sigma]^2 + (6505672 + 62613*Pi^2)*\[Sigma]^4 - 54*(472448 + 4381*Pi^2)*\[Sigma]^6 + (44615504 + 406350*Pi^2)*\[Sigma]^8 - (36093712 + 326925*Pi^2)*\[Sigma]^10 + (11043208 + 100125*Pi^2)*\[Sigma]^12)*d[b, s1]*d[b, s2]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) + 
       (10*Pi*(2688213 - 119526429*\[Sigma]^2 + 1089084734*\[Sigma]^4 - 4000270074*\[Sigma]^6 + 6950337505*\[Sigma]^8 - 5700890297*\[Sigma]^10 + 1778574812*\[Sigma]^12 + 36*Pi^2*(1377 - 61425*\[Sigma]^2 + 569862*\[Sigma]^4 - 2071794*\[Sigma]^6 + 3502605*\[Sigma]^8 - 2774125*\[Sigma]^10 + 833500*\[Sigma]^12))*d[b, s2]*d[s1, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) + 
       (128*\[Sigma]*(128*(-4531 + 58980*\[Sigma]^2 - 240838*\[Sigma]^4 + 438048*\[Sigma]^6 - 368448*\[Sigma]^8 + 116608*\[Sigma]^10) + 15*Pi^2*(-5589 + 68064*\[Sigma]^2 - 283854*\[Sigma]^4 + 531156*\[Sigma]^6 - 457477*\[Sigma]^8 + 147700*\[Sigma]^10))*d[b, s2]^2*d[s1, v2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7 + 
       (15*Pi*(-764473 + 38390049*\[Sigma]^2 - 292638998*\[Sigma]^4 + 799451522*\[Sigma]^6 - 954587317*\[Sigma]^8 + 486446445*\[Sigma]^10 - 76297740*\[Sigma]^12 + 108*Pi^2*(15 - 399*\[Sigma]^2 + 8434*\[Sigma]^4 - 47894*\[Sigma]^6 + 104219*\[Sigma]^8 - 96875*\[Sigma]^10 + 32500*\[Sigma]^12))*d[b, s1]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) - 
       (2*\[Sigma]*(16384*(-19853 + 300030*\[Sigma]^2 - 1333679*\[Sigma]^4 + 2509464*\[Sigma]^6 - 2122944*\[Sigma]^8 + 666944*\[Sigma]^10) + 135*Pi^2*(-109485 + 1709097*\[Sigma]^2 - 7584914*\[Sigma]^4 + 14070370*\[Sigma]^6 - 11665105*\[Sigma]^8 + 3579525*\[Sigma]^10))*d[s1, v2]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7 - 
       (512*(15*Pi^2*(216 - 5193*\[Sigma]^2 + 32676*\[Sigma]^4 - 105124*\[Sigma]^6 + 182230*\[Sigma]^8 - 156405*\[Sigma]^10 + 51600*\[Sigma]^12) + 32*(695 - 20387*\[Sigma]^2 + 127554*\[Sigma]^4 - 378144*\[Sigma]^6 + 613984*\[Sigma]^8 - 508928*\[Sigma]^10 + 164864*\[Sigma]^12))*d[b, s1]*d[b, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7 + 
       (8*(16384*(865 - 47644*\[Sigma]^2 + 442068*\[Sigma]^4 - 1551228*\[Sigma]^6 + 2525648*\[Sigma]^8 - 1934656*\[Sigma]^10 + 564928*\[Sigma]^12) + 15*Pi^2*(31851 - 2127753*\[Sigma]^2 + 20498016*\[Sigma]^4 - 71992922*\[Sigma]^6 + 115597123*\[Sigma]^8 - 86658349*\[Sigma]^10 + 24649730*\[Sigma]^12))*d[s1, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7 + 
       (40*Pi*\[Sigma]*(-377727 - 11371008*\[Sigma]^2 + 199530701*\[Sigma]^4 - 901811112*\[Sigma]^6 + 1697126107*\[Sigma]^8 - 1427843576*\[Sigma]^10 + 444643703*\[Sigma]^12 + 9*Pi^2*(1701 - 70785*\[Sigma]^2 + 636354*\[Sigma]^4 - 2243550*\[Sigma]^6 + 3685405*\[Sigma]^8 - 2842625*\[Sigma]^10 + 833500*\[Sigma]^12))*d[b, s2]*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(15/2) - 
       (120*Pi*(-27005 + 276747*\[Sigma]^2 + 6712906*\[Sigma]^4 - 49167114*\[Sigma]^6 + 112342599*\[Sigma]^8 - 105157793*\[Sigma]^10 + 35002508*\[Sigma]^12 + 3*Pi^2*(189 - 9693*\[Sigma]^2 + 107550*\[Sigma]^4 - 439614*\[Sigma]^6 + 799893*\[Sigma]^8 - 664325*\[Sigma]^10 + 206000*\[Sigma]^12))*d[b, s1]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(15/2) + 
       (16*\[Sigma]*(1024*(9964 - 514007*\[Sigma]^2 + 4461986*\[Sigma]^4 - 14702496*\[Sigma]^6 + 22557376*\[Sigma]^8 - 16332160*\[Sigma]^10 + 4519424*\[Sigma]^12) + 15*Pi^2*(66159 - 2123334*\[Sigma]^2 + 16277595*\[Sigma]^4 - 49613908*\[Sigma]^6 + 71050565*\[Sigma]^8 - 47981942*\[Sigma]^10 + 12324865*\[Sigma]^12))*d[s1, v2]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^8 - 
       (5*Pi*(16890855 - 836003583*\[Sigma]^2 + 8418823786*\[Sigma]^4 - 33109263998*\[Sigma]^6 + 60240491051*\[Sigma]^8 - 51033186419*\[Sigma]^10 + 16302879604*\[Sigma]^12 + 108*Pi^2*(3807 - 187551*\[Sigma]^2 + 1798578*\[Sigma]^4 - 6645046*\[Sigma]^6 + 11362987*\[Sigma]^8 - 9089275*\[Sigma]^10 + 2756500*\[Sigma]^12))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(15/2) - 
       (2*(8192*(36383 - 1978232*\[Sigma]^2 + 18303302*\[Sigma]^4 - 64256544*\[Sigma]^6 + 104822368*\[Sigma]^8 - 80508416*\[Sigma]^10 + 23580416*\[Sigma]^12) + 15*Pi^2*(799083 - 47211075*\[Sigma]^2 + 442346826*\[Sigma]^4 - 1541078230*\[Sigma]^6 + 2472673215*\[Sigma]^8 - 1858947415*\[Sigma]^10 + 531362300*\[Sigma]^12))*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^8 - 
       (15*Pi*(-2648593 + 120727737*\[Sigma]^2 - 860645222*\[Sigma]^4 + 2174215154*\[Sigma]^6 - 2291833837*\[Sigma]^8 + 887254245*\[Sigma]^10 - 26999340*\[Sigma]^12 + 36*Pi^2*(153 - 10017*\[Sigma]^2 + 151134*\[Sigma]^4 - 728298*\[Sigma]^6 + 1468653*\[Sigma]^8 - 1313125*\[Sigma]^10 + 431500*\[Sigma]^12))*d[b, s1]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(15/2) + 
       (2*\[Sigma]*(8192*(-137161 + 2065950*\[Sigma]^2 - 9188278*\[Sigma]^4 + 17322288*\[Sigma]^6 - 14691648*\[Sigma]^8 + 4628608*\[Sigma]^10) + 135*Pi^2*(-385365 + 5895561*\[Sigma]^2 - 26054594*\[Sigma]^4 + 48378370*\[Sigma]^6 - 40233145*\[Sigma]^8 + 12397125*\[Sigma]^10))*d[s1, v2]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^8)/61440 + 
     ((-74711040*Pi*\[Sigma]^5*(-3 + 5*\[Sigma]^2)*d[b, s1]*d[b, s2]^4)/(-1 + \[Sigma]^2)^(7/2) - (15360*Pi*\[Sigma]*(-25488 + (534142 + 4131*Pi^2)*\[Sigma]^2 - 12*(255247 + 2133*Pi^2)*\[Sigma]^4 + 10*(699772 + 5859*Pi^2)*\[Sigma]^6 - 36*(193107 + 1625*Pi^2)*\[Sigma]^8 + (2517722 + 21375*Pi^2)*\[Sigma]^10)*d[b, s2]^3*d[s1, s2])/(-1 + \[Sigma]^2)^(11/2) - 
       (131072*(-16 + 588*\[Sigma]^2 - 2569*\[Sigma]^4 + 5000*\[Sigma]^6 - 4800*\[Sigma]^8 + 1984*\[Sigma]^10)*d[b, s2]^4*d[s1, v2])/(-1 + \[Sigma]^2)^6 - (7680*Pi*\[Sigma]*(-31584 + (1094206 + 11421*Pi^2)*\[Sigma]^2 - 4*(1809341 + 17577*Pi^2)*\[Sigma]^4 + 6*(2902516 + 26667*Pi^2)*\[Sigma]^6 - 36*(490851 + 4415*Pi^2)*\[Sigma]^8 + 15*(430454 + 3855*Pi^2)*\[Sigma]^10)*
         d[b, s1]*d[b, s2]^2*d[s2, s2])/(-1 + \[Sigma]^2)^(11/2) + (60*Pi*\[Sigma]*(-73885557 + 1096440495*\[Sigma]^2 - 5504150098*\[Sigma]^4 + 12253666926*\[Sigma]^6 - 12366417241*\[Sigma]^8 + 4603694851*\[Sigma]^10 + 216*Pi^2*(-6045 + 89676*\[Sigma]^2 - 467418*\[Sigma]^4 + 1038168*\[Sigma]^6 - 1015425*\[Sigma]^8 + 361300*\[Sigma]^10))*d[b, s2]*d[s1, s2]*d[s2, s2])/
        (-1 + \[Sigma]^2)^(11/2) + (512*(1024*(-224 + 8841*\[Sigma]^2 - 55907*\[Sigma]^4 + 131680*\[Sigma]^6 - 137376*\[Sigma]^8 + 52736*\[Sigma]^10) + 45*Pi^2*(-828 + 28719*\[Sigma]^2 - 168453*\[Sigma]^4 + 407413*\[Sigma]^6 - 434651*\[Sigma]^8 + 168520*\[Sigma]^10))*d[b, s2]^2*d[s1, v2]*d[s2, s2])/(-1 + \[Sigma]^2)^6 + 
       (45*Pi*\[Sigma]*(18758297 - 332968411*\[Sigma]^2 + 1469223546*\[Sigma]^4 - 2493176774*\[Sigma]^6 + 1735337613*\[Sigma]^8 - 394360575*\[Sigma]^10 + 864*Pi^2*(-50 + 371*\[Sigma]^2 - 4901*\[Sigma]^4 + 17596*\[Sigma]^6 - 22375*\[Sigma]^8 + 9375*\[Sigma]^10))*d[b, s1]*d[s2, s2]^2)/(-1 + \[Sigma]^2)^(11/2) - 
       ((131072*(-3850 + 180801*\[Sigma]^2 - 1334629*\[Sigma]^4 + 3481280*\[Sigma]^6 - 3741504*\[Sigma]^8 + 1418560*\[Sigma]^10) + 405*Pi^2*(-44271 + 2659207*\[Sigma]^2 - 20236854*\[Sigma]^4 + 52454670*\[Sigma]^6 - 55243115*\[Sigma]^8 + 20378875*\[Sigma]^10))*d[s1, v2]*d[s2, s2]^2)/(-1 + \[Sigma]^2)^6 - 
       (262144*\[Sigma]*(208 - 487*\[Sigma]^2 - 1100*\[Sigma]^4 + 5040*\[Sigma]^6 - 5824*\[Sigma]^8 + 1792*\[Sigma]^10)*d[b, s1]*d[b, s2]^3*d[s2, v1])/(-1 + \[Sigma]^2)^6 - (4096*\[Sigma]*(2048*(-281 + 3515*\[Sigma]^2 - 14525*\[Sigma]^4 + 27855*\[Sigma]^6 - 25600*\[Sigma]^8 + 8992*\[Sigma]^10) + 45*Pi^2*(-2187 + 23694*\[Sigma]^2 - 98985*\[Sigma]^4 + 197845*\[Sigma]^6 - 187200*\[Sigma]^8 + 67025*\[Sigma]^10))*
         d[b, s2]^2*d[s1, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^6 - (15360*Pi*(-240 - 3*(10426 + 81*Pi^2)*\[Sigma]^2 + (696418 + 6399*Pi^2)*\[Sigma]^4 - 2*(1846798 + 16173*Pi^2)*\[Sigma]^6 + 570*(13738 + 117*Pi^2)*\[Sigma]^8 - (7313062 + 61875*Pi^2)*\[Sigma]^10 + (2517722 + 21375*Pi^2)*\[Sigma]^12)*d[b, s2]^3*d[s1, v2]*d[s2, v1])/
        (-1 + \[Sigma]^2)^(13/2) - (1024*\[Sigma]*(135*Pi^2*(-1794 + 12547*\[Sigma]^2 - 38624*\[Sigma]^4 + 73755*\[Sigma]^6 - 78052*\[Sigma]^8 + 32400*\[Sigma]^10) + 512*(-3209 + 29426*\[Sigma]^2 - 90980*\[Sigma]^4 + 154608*\[Sigma]^6 - 153664*\[Sigma]^8 + 63232*\[Sigma]^10))*d[b, s1]*d[b, s2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^6 + 
       (4*\[Sigma]*(524288*(-8459 + 159995*\[Sigma]^2 - 843980*\[Sigma]^4 + 1825512*\[Sigma]^6 - 1736944*\[Sigma]^8 + 604000*\[Sigma]^10) + 135*Pi^2*(-1045989 + 24949557*\[Sigma]^2 - 137368050*\[Sigma]^4 + 297044554*\[Sigma]^6 - 277763225*\[Sigma]^8 + 94054385*\[Sigma]^10))*d[s1, s2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^6 + 
       (60*Pi*(-300291 - 37365324*\[Sigma]^2 + 759976209*\[Sigma]^4 - 4722023376*\[Sigma]^6 + 11694707375*\[Sigma]^8 - 12305379236*\[Sigma]^10 + 4603694851*\[Sigma]^12 + 216*Pi^2*(15 - 6996*\[Sigma]^2 + 101682*\[Sigma]^4 - 512220*\[Sigma]^6 + 1100619*\[Sigma]^8 - 1044400*\[Sigma]^10 + 361300*\[Sigma]^12))*d[b, s2]*d[s1, v2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(13/2) + 
       (30720*Pi*\[Sigma]*(-9792 + 729*(311 + 3*Pi^2)*\[Sigma]^2 - 2*(665132 + 6561*Pi^2)*\[Sigma]^4 + (3003046 + 29160*Pi^2)*\[Sigma]^6 - 6*(488368 + 4725*Pi^2)*\[Sigma]^8 + (1045091 + 10125*Pi^2)*\[Sigma]^10)*d[b, s1]*d[b, s2]^2*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(13/2) - 
       (120*Pi*\[Sigma]*(-34261293 + 584727337*\[Sigma]^2 - 3029202914*\[Sigma]^4 + 6606039986*\[Sigma]^6 - 6369029633*\[Sigma]^8 + 2237921845*\[Sigma]^10 + 36*Pi^2*(-17199 + 262143*\[Sigma]^2 - 1345014*\[Sigma]^4 + 2924670*\[Sigma]^6 - 2802475*\[Sigma]^8 + 977875*\[Sigma]^10))*d[b, s2]*d[s1, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(13/2) - 
       (2048*(45*Pi^2*(-126 - 657*\[Sigma]^2 + 28983*\[Sigma]^4 - 160205*\[Sigma]^6 + 363405*\[Sigma]^8 - 365450*\[Sigma]^10 + 134050*\[Sigma]^12) + 64*(-284 - 8519*\[Sigma]^2 + 171372*\[Sigma]^4 - 841840*\[Sigma]^6 + 1747968*\[Sigma]^8 - 1654784*\[Sigma]^10 + 575488*\[Sigma]^12))*d[b, s2]^2*d[s1, v2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^7 - 
       (60*Pi*\[Sigma]*(8768595 - 55222231*\[Sigma]^2 - 209394274*\[Sigma]^4 + 1351177138*\[Sigma]^6 - 1971127809*\[Sigma]^8 + 872330805*\[Sigma]^10 + 36*Pi^2*(-4725 + 75447*\[Sigma]^2 - 477522*\[Sigma]^4 + 1212390*\[Sigma]^6 - 1289065*\[Sigma]^8 + 483475*\[Sigma]^10))*d[b, s1]*d[s2, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(13/2) + 
       (4*(65536*(-169 - 79888*\[Sigma]^2 + 1527051*\[Sigma]^4 - 7769360*\[Sigma]^6 + 16060608*\[Sigma]^8 - 14572096*\[Sigma]^10 + 4832000*\[Sigma]^12) + 45*Pi^2*(104355 - 7738290*\[Sigma]^2 + 119282109*\[Sigma]^4 - 558734908*\[Sigma]^6 + 1080196781*\[Sigma]^8 - 915746290*\[Sigma]^10 + 282163155*\[Sigma]^12))*d[s1, v2]*d[s2, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^7 + 
       (8192*\[Sigma]*(675*Pi^2*(-39 + 268*\[Sigma]^2 - 809*\[Sigma]^4 + 1500*\[Sigma]^6 - 1520*\[Sigma]^8 + 600*\[Sigma]^10) + 32*(-4993 + 44752*\[Sigma]^2 - 136120*\[Sigma]^4 + 226080*\[Sigma]^6 - 212096*\[Sigma]^8 + 78848*\[Sigma]^10))*d[b, s1]*d[b, s2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^7 - 
       (32*\[Sigma]*(65536*(-5339 + 94940*\[Sigma]^2 - 471500*\[Sigma]^4 + 961560*\[Sigma]^6 - 863920*\[Sigma]^8 + 284128*\[Sigma]^10) + 45*Pi^2*(-135387 + 3806559*\[Sigma]^2 - 19688190*\[Sigma]^4 + 37899950*\[Sigma]^6 - 30395415*\[Sigma]^8 + 8469475*\[Sigma]^10))*d[s1, s2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^7 - 
       (120*Pi*(462669 - 51614838*\[Sigma]^2 + 726452107*\[Sigma]^4 - 3549645972*\[Sigma]^6 + 7391177235*\[Sigma]^8 - 6762981910*\[Sigma]^10 + 2237921845*\[Sigma]^12 + 36*Pi^2*(135 - 25866*\[Sigma]^2 + 345069*\[Sigma]^4 - 1610868*\[Sigma]^6 + 3260505*\[Sigma]^8 - 2946850*\[Sigma]^10 + 977875*\[Sigma]^12))*d[b, s2]*d[s1, v2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^(15/2) + 
       (240*Pi*\[Sigma]*(-219783 + 23378825*\[Sigma]^2 - 176012758*\[Sigma]^4 + 442659730*\[Sigma]^6 - 446350563*\[Sigma]^8 + 155615013*\[Sigma]^10 + 162*Pi^2*(-177 + 3021*\[Sigma]^2 - 17010*\[Sigma]^4 + 39066*\[Sigma]^6 - 38525*\[Sigma]^8 + 13625*\[Sigma]^10))*d[b, s1]*d[s2, v1]^4)/(-1 + \[Sigma]^2)^(15/2) - 
       (32*(4096*(2387 - 223157*\[Sigma]^2 + 2717851*\[Sigma]^4 - 11044320*\[Sigma]^6 + 19447488*\[Sigma]^8 - 15442368*\[Sigma]^10 + 4546048*\[Sigma]^12) + 45*Pi^2*(19107 - 1063746*\[Sigma]^2 + 11393709*\[Sigma]^4 - 41152700*\[Sigma]^6 + 62246445*\[Sigma]^8 - 39912290*\[Sigma]^10 + 8469475*\[Sigma]^12))*d[s1, v2]*d[s2, v1]^4)/(-1 + \[Sigma]^2)^8 + 
       (7680*Pi*\[Sigma]*(9*Pi^2*(-405 + 10854*\[Sigma]^2 - 62298*\[Sigma]^4 + 142320*\[Sigma]^6 - 142625*\[Sigma]^8 + 52250*\[Sigma]^10) + 4*(-143334 + 2983633*\[Sigma]^2 - 16830294*\[Sigma]^4 + 38389784*\[Sigma]^6 - 38314076*\[Sigma]^8 + 13949871*\[Sigma]^10))*d[b, s2]^3*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) - 
       (60*Pi*\[Sigma]*(-434262423 + 7636147669*\[Sigma]^2 - 42914397334*\[Sigma]^4 + 102375892266*\[Sigma]^6 - 107823363827*\[Sigma]^8 + 41268355361*\[Sigma]^10 + 72*Pi^2*(-140769 + 2467206*\[Sigma]^2 - 13357530*\[Sigma]^4 + 30074244*\[Sigma]^6 - 29717965*\[Sigma]^8 + 10681150*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) + 
       (1024*\[Sigma]*(135*Pi^2*(-19095 + 268367*\[Sigma]^2 - 1293677*\[Sigma]^4 + 2780325*\[Sigma]^6 - 2721700*\[Sigma]^8 + 987700*\[Sigma]^10) + 512*(-33731 + 493607*\[Sigma]^2 - 2313560*\[Sigma]^4 + 4807728*\[Sigma]^6 - 4580992*\[Sigma]^8 + 1624192*\[Sigma]^10))*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7 - 
       (4*\[Sigma]*(131072*(-362051 + 6686597*\[Sigma]^2 - 34993640*\[Sigma]^4 + 75545376*\[Sigma]^6 - 71959168*\[Sigma]^8 + 25093120*\[Sigma]^10) + 45*Pi^2*(-43478577 + 850184589*\[Sigma]^2 - 4470293178*\[Sigma]^4 + 9531712778*\[Sigma]^6 - 8896206501*\[Sigma]^8 + 3025897465*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7 + 
       (120*Pi*\[Sigma]*(-277684527 + 5173983363*\[Sigma]^2 - 28149845750*\[Sigma]^4 + 63100408550*\[Sigma]^6 - 61925166475*\[Sigma]^8 + 22061016135*\[Sigma]^10 + 36*Pi^2*(-142101 + 2482893*\[Sigma]^2 - 13158306*\[Sigma]^4 + 28977450*\[Sigma]^6 - 28060025*\[Sigma]^8 + 9901625*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(15/2) + 
       (32*\[Sigma]*(8192*(-464017 + 8039014*\[Sigma]^2 - 39589120*\[Sigma]^4 + 80643456*\[Sigma]^6 - 72652544*\[Sigma]^8 + 24011264*\[Sigma]^10) + 135*Pi^2*(-886971 + 16302935*\[Sigma]^2 - 77560526*\[Sigma]^4 + 146533390*\[Sigma]^6 - 118717095*\[Sigma]^8 + 34166475*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, v1]^3*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^8 + 
       (240*Pi*\[Sigma]*(9*Pi^2*(-19035 + 496233*\[Sigma]^2 - 2828934*\[Sigma]^4 + 6435210*\[Sigma]^6 - 6425375*\[Sigma]^8 + 2346125*\[Sigma]^10) + 64*(-307308 + 7378765*\[Sigma]^2 - 43821074*\[Sigma]^4 + 102220520*\[Sigma]^6 - 103171666*\[Sigma]^8 + 37805867*\[Sigma]^10))*d[b, s1]*d[b, s2]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(13/2) - 
       (60*Pi*\[Sigma]*(-583496439 + 10066346645*\[Sigma]^2 - 54556164950*\[Sigma]^4 + 125973759914*\[Sigma]^6 - 129277067219*\[Sigma]^8 + 48487113441*\[Sigma]^10 + 72*Pi^2*(-159426 + 2802105*\[Sigma]^2 - 15067332*\[Sigma]^4 + 33708090*\[Sigma]^6 - 33147650*\[Sigma]^8 + 11871125*\[Sigma]^10))*d[b, s2]*d[s1, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(13/2) - 
       (128*(1024*(-9347 + 358857*\[Sigma]^2 - 2383490*\[Sigma]^4 + 5952760*\[Sigma]^6 - 6370176*\[Sigma]^8 + 2448896*\[Sigma]^10) + 135*Pi^2*(-10461 + 370428*\[Sigma]^2 - 2472538*\[Sigma]^4 + 6357768*\[Sigma]^6 - 6969953*\[Sigma]^8 + 2732500*\[Sigma]^10))*d[b, s2]^2*d[s1, v2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7 - 
       (90*Pi*\[Sigma]*(209732931 - 3220932537*\[Sigma]^2 + 13102224462*\[Sigma]^4 - 20573115442*\[Sigma]^6 + 12824312079*\[Sigma]^8 - 2307786165*\[Sigma]^10 + 216*Pi^2*(-1187 + 40117*\[Sigma]^2 - 358754*\[Sigma]^4 + 1066514*\[Sigma]^6 - 1250675*\[Sigma]^8 + 504625*\[Sigma]^10))*d[b, s1]*d[s2, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(13/2) + 
       (2*(131072*(-41623 + 1873425*\[Sigma]^2 - 13716940*\[Sigma]^4 + 35724200*\[Sigma]^6 - 38447040*\[Sigma]^8 + 14619136*\[Sigma]^10) + 405*Pi^2*(-589463 + 28333591*\[Sigma]^2 - 208308070*\[Sigma]^4 + 535372110*\[Sigma]^6 - 564198995*\[Sigma]^8 + 209194475*\[Sigma]^10))*d[s1, v2]*d[s2, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7 + 
       (1024*\[Sigma]*(135*Pi^2*(-10194 + 115823*\[Sigma]^2 - 542344*\[Sigma]^4 + 1250615*\[Sigma]^6 - 1345540*\[Sigma]^8 + 533600*\[Sigma]^10) + 256*(-41947 + 504625*\[Sigma]^2 - 2194660*\[Sigma]^4 + 4722864*\[Sigma]^6 - 4904768*\[Sigma]^8 + 1910528*\[Sigma]^10))*d[b, s1]*d[b, s2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7 - 
       (4*\[Sigma]*(1048576*(-45586 + 842323*\[Sigma]^2 - 4407850*\[Sigma]^4 + 9512574*\[Sigma]^6 - 9056912*\[Sigma]^8 + 3156704*\[Sigma]^10) + 45*Pi^2*(-42560775 + 837980751*\[Sigma]^2 - 4416660006*\[Sigma]^4 + 9422857630*\[Sigma]^6 - 8790644835*\[Sigma]^8 + 2986650275*\[Sigma]^10))*d[s1, s2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7 - 
       (60*Pi*(-12159537 + 101677500*\[Sigma]^2 + 5183427995*\[Sigma]^4 - 44004650416*\[Sigma]^6 + 118107040885*\[Sigma]^8 - 127889232588*\[Sigma]^10 + 48487113441*\[Sigma]^12 + 72*Pi^2*(180 - 178128*\[Sigma]^2 + 3079953*\[Sigma]^4 - 16171356*\[Sigma]^6 + 35290470*\[Sigma]^8 - 33890900*\[Sigma]^10 + 11871125*\[Sigma]^12))*d[b, s2]*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/
        (-1 + \[Sigma]^2)^(15/2) + (60*Pi*\[Sigma]*(66585681 - 1262077*\[Sigma]^2 - 5285258998*\[Sigma]^4 + 20510590822*\[Sigma]^6 - 26363819019*\[Sigma]^8 + 11057733447*\[Sigma]^10 + 72*Pi^2*(-23193 + 502137*\[Sigma]^2 - 3151494*\[Sigma]^4 + 7774218*\[Sigma]^6 - 8142025*\[Sigma]^8 + 3041125*\[Sigma]^10))*d[b, s1]*d[s2, v1]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(15/2) - 
       (4*(32768*(-6224 - 1676111*\[Sigma]^2 + 31837416*\[Sigma]^4 - 161408320*\[Sigma]^6 + 333678720*\[Sigma]^8 - 303480320*\[Sigma]^10 + 101014528*\[Sigma]^12) + 45*Pi^2*(638271 - 86445774*\[Sigma]^2 + 1292392485*\[Sigma]^4 - 5934426676*\[Sigma]^6 + 11387968665*\[Sigma]^8 - 9652650910*\[Sigma]^10 + 2986650275*\[Sigma]^12))*d[s1, v2]*d[s2, v1]^2*d[s2, \[Epsilon]]^2)/
        (-1 + \[Sigma]^2)^8 + (60*Pi*\[Sigma]*(-1620967305 + 30906488523*\[Sigma]^2 - 180252436730*\[Sigma]^4 + 437455150214*\[Sigma]^6 - 464630436765*\[Sigma]^8 + 178636121551*\[Sigma]^10 + 72*Pi^2*(-576549 + 10617678*\[Sigma]^2 - 58127634*\[Sigma]^4 + 131536260*\[Sigma]^6 - 130610225*\[Sigma]^8 + 47201750*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(15/2) + 
       (4*\[Sigma]*(65536*(-3013081 + 55434532*\[Sigma]^2 - 290010160*\[Sigma]^4 + 626745600*\[Sigma]^6 - 598040576*\[Sigma]^8 + 208987904*\[Sigma]^10) + 135*Pi^2*(-62911879 + 1192090699*\[Sigma]^2 - 6220570934*\[Sigma]^4 + 13248852070*\[Sigma]^6 - 12383597875*\[Sigma]^8 + 4223629375*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^8 + 
       (45*Pi*\[Sigma]*(817762525 - 11859055463*\[Sigma]^2 + 45509931138*\[Sigma]^4 - 65479234110*\[Sigma]^6 + 34005537345*\[Sigma]^8 - 2837461755*\[Sigma]^10 + 144*Pi^2*(-13251 + 405915*\[Sigma]^2 - 3083556*\[Sigma]^4 + 8499546*\[Sigma]^6 - 9603725*\[Sigma]^8 + 3801375*\[Sigma]^10))*d[b, s1]*d[s2, \[Epsilon]]^4)/(-1 + \[Sigma]^2)^(15/2) - 
       ((131072*(-172231 + 7695969*\[Sigma]^2 - 56324761*\[Sigma]^4 + 146893520*\[Sigma]^6 - 158429376*\[Sigma]^8 + 60392512*\[Sigma]^10) + 405*Pi^2*(-2523583 + 116870311*\[Sigma]^2 - 853735574*\[Sigma]^4 + 2194423950*\[Sigma]^6 - 2318610875*\[Sigma]^8 + 862938075*\[Sigma]^10))*d[s1, v2]*d[s2, \[Epsilon]]^4)/(-1 + \[Sigma]^2)^8)/1474560)*\[Epsilon][\[Mu]]))/mb^6;


(* ::Section:: *)
(*Spin kick*)


\[CapitalDelta]s1[\[Mu]] := G*\[CapitalDelta]s1[1, 1][\[Mu]] + G^2*\[CapitalDelta]s1[2, 1][\[Mu]] + G^3*\[CapitalDelta]s1[3, 1][\[Mu]] + G^4*\[CapitalDelta]s1[4, 1][\[Mu]] + G^5*\[CapitalDelta]s1[5, 1][\[Mu]] + G^6*\[CapitalDelta]s1[6, 1][\[Mu]]


(* ::Subsection::Closed:: *)
(*1PM*)


\[CapitalDelta]s1[1,1][\[Mu]] = M*(b[\[Mu]]*((-4*\[Sigma]*d[s1, v2])/Sqrt[-1 + \[Sigma]^2] + (2*(-1 + 2*\[Sigma]^2)*d[s1, v2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(3/2) - (2*(-1 + 2*\[Sigma]^2)*d[s1, v2]*d[s2, \[Epsilon]]*(3*(-1 + \[Sigma]^2)*d[s2, s2] - 3*d[s2, v1]^2 - 4*d[s2, \[Epsilon]]^2))/(-1 + \[Sigma]^2)^(5/2) + 
    (4*\[Sigma]*d[s1, v2]*((-1 + \[Sigma]^2)*d[s2, s2] - d[s2, v1]^2 - 2*d[s2, \[Epsilon]]^2))/(-1 + \[Sigma]^2)^(3/2) - (4*\[Sigma]*d[s1, v2]*((-1 + \[Sigma]^2)^2*d[s2, s2]^2 + d[s2, v1]^4 + 8*d[s2, v1]^2*d[s2, \[Epsilon]]^2 + 8*d[s2, \[Epsilon]]^4 - 2*(-1 + \[Sigma]^2)*d[s2, s2]*(d[s2, v1]^2 + 4*d[s2, \[Epsilon]]^2)))/(-1 + \[Sigma]^2)^(5/2)) + 
  ((-2*d[b, s1])/Sqrt[-1 + \[Sigma]^2] + (2*\[Sigma]*(d[b, s2]*d[s1, \[Epsilon]] + d[b, s1]*d[s2, \[Epsilon]]))/(-1 + \[Sigma]^2)^(3/2) + (-4*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]] + 2*d[b, s1]*((-1 + \[Sigma]^2)*d[s2, s2] - d[s2, v1]^2 - 2*d[s2, \[Epsilon]]^2))/(-1 + \[Sigma]^2)^(3/2) + 
    (2*\[Sigma]*(d[b, s2]*d[s1, \[Epsilon]]*(-((-1 + \[Sigma]^2)*d[s2, s2]) + d[s2, v1]^2 + 4*d[s2, \[Epsilon]]^2) + d[b, s1]*d[s2, \[Epsilon]]*(-3*(-1 + \[Sigma]^2)*d[s2, s2] + 3*d[s2, v1]^2 + 4*d[s2, \[Epsilon]]^2)))/(-1 + \[Sigma]^2)^(5/2) - 
    (2*(4*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]*(-((-1 + \[Sigma]^2)*d[s2, s2]) + d[s2, v1]^2 + 2*d[s2, \[Epsilon]]^2) + d[b, s1]*((-1 + \[Sigma]^2)^2*d[s2, s2]^2 + d[s2, v1]^4 + 8*d[s2, v1]^2*d[s2, \[Epsilon]]^2 + 8*d[s2, \[Epsilon]]^4 - 2*(-1 + \[Sigma]^2)*d[s2, s2]*(d[s2, v1]^2 + 4*d[s2, \[Epsilon]]^2))))/(-1 + \[Sigma]^2)^(5/2))*v1[\[Mu]] + 
  ((4*\[Sigma]*d[b, s1])/Sqrt[-1 + \[Sigma]^2] - (2*(-1 + 2*\[Sigma]^2)*(d[b, s2]*d[s1, \[Epsilon]] + d[b, s1]*d[s2, \[Epsilon]]))/(-1 + \[Sigma]^2)^(3/2) + (4*\[Sigma]*(2*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]] + d[b, s1]*(-((-1 + \[Sigma]^2)*d[s2, s2]) + d[s2, v1]^2 + 2*d[s2, \[Epsilon]]^2)))/(-1 + \[Sigma]^2)^(3/2) + 
    (2*(-1 + 2*\[Sigma]^2)*(d[b, s2]*d[s1, \[Epsilon]]*((-1 + \[Sigma]^2)*d[s2, s2] - d[s2, v1]^2 - 4*d[s2, \[Epsilon]]^2) - d[b, s1]*d[s2, \[Epsilon]]*(-3*(-1 + \[Sigma]^2)*d[s2, s2] + 3*d[s2, v1]^2 + 4*d[s2, \[Epsilon]]^2)))/(-1 + \[Sigma]^2)^(5/2) + 
    (4*\[Sigma]*(4*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]*(-((-1 + \[Sigma]^2)*d[s2, s2]) + d[s2, v1]^2 + 2*d[s2, \[Epsilon]]^2) + d[b, s1]*((-1 + \[Sigma]^2)^2*d[s2, s2]^2 + d[s2, v1]^4 + 8*d[s2, v1]^2*d[s2, \[Epsilon]]^2 + 8*d[s2, \[Epsilon]]^4 - 2*(-1 + \[Sigma]^2)*d[s2, s2]*(d[s2, v1]^2 + 4*d[s2, \[Epsilon]]^2))))/(-1 + \[Sigma]^2)^(5/2))*v2[\[Mu]] + 
  ((2*(-1 + 2*\[Sigma]^2)*d[b, s2]*d[s1, v2])/(-1 + \[Sigma]^2)^(3/2) - (8*\[Sigma]*d[b, s2]*d[s1, v2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(3/2) - (2*(-1 + 2*\[Sigma]^2)*d[b, s2]*d[s1, v2]*((-1 + \[Sigma]^2)*d[s2, s2] - d[s2, v1]^2 - 4*d[s2, \[Epsilon]]^2))/(-1 + \[Sigma]^2)^(5/2) + 
    (16*\[Sigma]*d[b, s2]*d[s1, v2]*d[s2, \[Epsilon]]*((-1 + \[Sigma]^2)*d[s2, s2] - d[s2, v1]^2 - 2*d[s2, \[Epsilon]]^2))/(-1 + \[Sigma]^2)^(5/2))*\[Epsilon][\[Mu]]);


(* ::Subsection::Closed:: *)
(*2PM*)


\[CapitalDelta]s1[2,1][\[Mu]] = (M^2*(b[\[Mu]]*((2*d[b, s1])/(-1 + \[Sigma]^2) + (3*Pi*\[Sigma]*(3 - 5*\[Sigma]^2)*d[s1, v2])/(4*(-1 + \[Sigma]^2)^(3/2)) + (8*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*d[b, s2]*d[s1, \[Epsilon]] + Pi*\[Sigma]*(3 - 5*\[Sigma]^2)*d[s1, \[Epsilon]]*d[s2, v1] + 2*Pi*(3 - 21*\[Sigma]^2 + 20*\[Sigma]^4)*d[s1, v2]*d[s2, \[Epsilon]])/(4*(-1 + \[Sigma]^2)^(5/2)) + 
     (4*d[b, s2]*(2*(1 - 8*\[Sigma]^2 + 8*\[Sigma]^4)*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]] + \[Sigma]*d[s1, \[Epsilon]]*(-((-1 + \[Sigma]^2)*d[s2, s2]) + d[s2, v1]^2 + 2*d[s2, \[Epsilon]]^2)))/(-1 + \[Sigma]^2)^3 - 
     (3*Pi*(\[Sigma]*d[s1, \[Epsilon]]*d[s2, v1]*((-9 + 22*\[Sigma]^2 - 13*\[Sigma]^4)*d[s2, s2] + 4*(-3 + 5*\[Sigma]^2)*d[s2, v1]^2 + 5*(-9 + 13*\[Sigma]^2)*d[s2, \[Epsilon]]^2) - 4*d[s1, v2]*d[s2, \[Epsilon]]*(-3*(-5 + 42*\[Sigma]^2 - 73*\[Sigma]^4 + 36*\[Sigma]^6)*d[s2, s2] + 4*(3 - 21*\[Sigma]^2 + 20*\[Sigma]^4)*d[s2, v1]^2 + 5*(5 - 37*\[Sigma]^2 + 36*\[Sigma]^4)*d[s2, \[Epsilon]]^2)))/
      (32*(-1 + \[Sigma]^2)^(7/2)) + (2*d[s1, \[Epsilon]]*(32*Sqrt[-1 + \[Sigma]^2]*d[b, s2] + 9*Pi*(-1 + 5*\[Sigma]^2)*d[s2, v1])*d[s2, \[Epsilon]] - 64*Sqrt[-1 + \[Sigma]^2]*d[b, s1]*(2*(-1 + \[Sigma]^2)*d[s2, s2] - 2*d[s2, v1]^2 - 3*d[s2, \[Epsilon]]^2) + 
       \[Sigma]*d[s1, v2]*(3*Pi*(51 - 146*\[Sigma]^2 + 95*\[Sigma]^4)*d[s2, s2] - 256*Sqrt[-1 + \[Sigma]^2]*(-1 + 2*\[Sigma]^2)*d[b, s2]*d[s2, v1] - 9*Pi*(4*(-3 + 5*\[Sigma]^2)*d[s2, v1]^2 + (-51 + 95*\[Sigma]^2)*d[s2, \[Epsilon]]^2)))/(32*(-1 + \[Sigma]^2)^(5/2)) + 
     (512*Sqrt[-1 + \[Sigma]^2]*d[b, s1]*(3*(-1 + \[Sigma]^2)^2*d[s2, s2]^2 + 3*d[s2, v1]^4 + 14*d[s2, v1]^2*d[s2, \[Epsilon]]^2 + 12*d[s2, \[Epsilon]]^4 - 2*(-1 + \[Sigma]^2)*d[s2, s2]*(3*d[s2, v1]^2 + 7*d[s2, \[Epsilon]]^2)) + 
       4*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]*(-256*Sqrt[-1 + \[Sigma]^2]*d[b, s2]*((-1 + \[Sigma]^2)*d[s2, s2] - d[s2, v1]^2 - 2*d[s2, \[Epsilon]]^2) + 5*Pi*d[s2, v1]*(-3*(5 - 28*\[Sigma]^2 + 23*\[Sigma]^4)*d[s2, s2] + 18*(-1 + 5*\[Sigma]^2)*d[s2, v1]^2 + 7*(-5 + 23*\[Sigma]^2)*d[s2, \[Epsilon]]^2)) + 
       \[Sigma]*d[s1, v2]*(-15*Pi*(-1 + \[Sigma]^2)^2*(-125 + 239*\[Sigma]^2)*d[s2, s2]^2 - 4096*Sqrt[-1 + \[Sigma]^2]*(-1 + 2*\[Sigma]^2)*d[b, s2]*d[s2, v1]*(d[s2, v1]^2 + 6*d[s2, \[Epsilon]]^2) + 2*(-1 + \[Sigma]^2)*d[s2, s2]*(2048*Sqrt[-1 + \[Sigma]^2]*(-1 + 2*\[Sigma]^2)*d[b, s2]*d[s2, v1] + 30*Pi*(-51 + 95*\[Sigma]^2)*d[s2, v1]^2 + 
           75*Pi*(-125 + 239*\[Sigma]^2)*d[s2, \[Epsilon]]^2) - 5*Pi*(72*(-3 + 5*\[Sigma]^2)*d[s2, v1]^4 + 60*(-51 + 95*\[Sigma]^2)*d[s2, v1]^2*d[s2, \[Epsilon]]^2 + 35*(-125 + 239*\[Sigma]^2)*d[s2, \[Epsilon]]^4)))/(256*(-1 + \[Sigma]^2)^(7/2))) + 
   ((-3*Pi*(-1 + 3*\[Sigma]^2)*d[b, s1])/(4*(-1 + \[Sigma]^2)^(3/2)) + (2*\[Sigma]*(-3 + 4*\[Sigma]^2)*d[s1, v2])/(-1 + \[Sigma]^2)^2 + (2*\[Sigma]*(-3 + 4*\[Sigma]^2)*d[b, s2]^2*d[s1, v2])/(-1 + \[Sigma]^2)^2 - (8*(-1 + 4*\[Sigma]^2)*d[b, s2]^2*d[s1, v2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^2 + (8*\[Sigma]*(-3 + 4*\[Sigma]^2)*d[b, s1]*d[b, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^3 + 
     ((Pi*\[Sigma]*(-9 + 11*\[Sigma]^2)*d[b, s2]*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^(5/2) - (8*\[Sigma]*(-3 + 4*\[Sigma]^2)*d[s1, \[Epsilon]]*d[s2, v1])/(-1 + \[Sigma]^2)^3 + (2*(Pi*\[Sigma]*(-9 + 11*\[Sigma]^2)*d[b, s1] + 8*(1 - 4*\[Sigma]^2)*Sqrt[-1 + \[Sigma]^2]*d[s1, v2])*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(5/2))/4 - 
     (d[b, s2]*(32*Sqrt[-1 + \[Sigma]^2]*(-1 + 4*\[Sigma]^2)*d[b, s1]*d[s2, v1] + 9*Pi*(-5 + 17*\[Sigma]^2)*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]))/(16*(-1 + \[Sigma]^2)^(5/2)) - (4*\[Sigma]*(-3 + 4*\[Sigma]^2)*d[b, s2]^2*d[s1, v2]*((-1 + \[Sigma]^2)*d[s2, s2] - d[s2, v1]^2 - 6*d[s2, \[Epsilon]]^2))/(-1 + \[Sigma]^2)^3 + 
     (4*(-1 + 4*\[Sigma]^2)*d[b, s1]*d[b, s2]*d[s2, v1]*((-1 + \[Sigma]^2)*d[s2, s2] - d[s2, v1]^2 - 6*d[s2, \[Epsilon]]^2))/(-1 + \[Sigma]^2)^3 + (4*\[Sigma]*(-3 + 4*\[Sigma]^2)*d[s1, \[Epsilon]]*d[s2, v1]*((-1 + \[Sigma]^2)*d[s2, s2] - d[s2, v1]^2 - 4*d[s2, \[Epsilon]]^2))/(-1 + \[Sigma]^2)^4 + 
     (8*(-1 + 4*\[Sigma]^2)*d[s1, v2]*d[s2, \[Epsilon]]*(2*(-1 + \[Sigma]^2)*d[s2, s2] - 2*d[s2, v1]^2 - 3*d[s2, \[Epsilon]]^2))/(-1 + \[Sigma]^2)^3 + (5*Pi*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]*(15*(7 - 32*\[Sigma]^2 + 25*\[Sigma]^4)*d[s2, s2] + (90 - 306*\[Sigma]^2)*d[s2, v1]^2 + 35*(7 - 25*\[Sigma]^2)*d[s2, \[Epsilon]]^2))/(64*(-1 + \[Sigma]^2)^(7/2)) - 
     (3*Pi*\[Sigma]*d[b, s1]*d[s2, \[Epsilon]]*(3*(15 - 34*\[Sigma]^2 + 19*\[Sigma]^4)*d[s2, s2] + (36 - 44*\[Sigma]^2)*d[s2, v1]^2 + 5*(15 - 19*\[Sigma]^2)*d[s2, \[Epsilon]]^2))/(8*(-1 + \[Sigma]^2)^(7/2)) - (3*Pi*\[Sigma]*d[b, s2]*d[s1, \[Epsilon]]*(3*(15 - 34*\[Sigma]^2 + 19*\[Sigma]^4)*d[s2, s2] + (36 - 44*\[Sigma]^2)*d[s2, v1]^2 + 15*(15 - 19*\[Sigma]^2)*d[s2, \[Epsilon]]^2))/
      (32*(-1 + \[Sigma]^2)^(7/2)) + (9*Pi*d[b, s1]*((5 - 22*\[Sigma]^2 + 17*\[Sigma]^4)*d[s2, s2] + (4 - 12*\[Sigma]^2)*d[s2, v1]^2 + 3*(5 - 17*\[Sigma]^2)*d[s2, \[Epsilon]]^2))/(32*(-1 + \[Sigma]^2)^(5/2)) - (2*(3*(1 - 4*\[Sigma]^2)*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]] + \[Sigma]*(-3 + 4*\[Sigma]^2)*d[s1, v2]*(2*(-1 + \[Sigma]^2)*d[s2, s2] - 2*d[s2, v1]^2 - 5*d[s2, \[Epsilon]]^2)))/
      (-1 + \[Sigma]^2)^3 - (5*Pi*d[b, s1]*(15*(-1 + \[Sigma]^2)^2*(-7 + 25*\[Sigma]^2)*d[s2, s2]^2 + 72*(-1 + 3*\[Sigma]^2)*d[s2, v1]^4 + 180*(-5 + 17*\[Sigma]^2)*d[s2, v1]^2*d[s2, \[Epsilon]]^2 + 175*(-7 + 25*\[Sigma]^2)*d[s2, \[Epsilon]]^4 - 6*(-1 + \[Sigma]^2)*d[s2, s2]*(6*(-5 + 17*\[Sigma]^2)*d[s2, v1]^2 + 25*(-7 + 25*\[Sigma]^2)*d[s2, \[Epsilon]]^2)))/
      (256*(-1 + \[Sigma]^2)^(7/2)) + (2*(-10*(-1 + 4*\[Sigma]^2)*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]*((-1 + \[Sigma]^2)*d[s2, s2] - d[s2, v1]^2 - 2*d[s2, \[Epsilon]]^2) + \[Sigma]*(-3 + 4*\[Sigma]^2)*d[s1, v2]*(3*(-1 + \[Sigma]^2)^2*d[s2, s2]^2 + 3*d[s2, v1]^4 + 26*d[s2, v1]^2*d[s2, \[Epsilon]]^2 + 28*d[s2, \[Epsilon]]^4 - 
          2*(-1 + \[Sigma]^2)*d[s2, s2]*(3*d[s2, v1]^2 + 13*d[s2, \[Epsilon]]^2))))/(-1 + \[Sigma]^2)^4)*v1[\[Mu]] + ((3*Pi*\[Sigma]*(-3 + 5*\[Sigma]^2)*d[b, s1])/(4*(-1 + \[Sigma]^2)^(3/2)) - (8*\[Sigma]^2*d[s1, v2])/(-1 + \[Sigma]^2) - (2*(1 - 2*\[Sigma]^2)^2*d[b, s2]^2*d[s1, v2])/(-1 + \[Sigma]^2)^2 - 
     (Pi*(3 - 21*\[Sigma]^2 + 20*\[Sigma]^4)*d[b, s2]*d[s1, \[Epsilon]])/(4*(-1 + \[Sigma]^2)^(5/2)) + (8*\[Sigma]*(-1 + 2*\[Sigma]^2)*d[b, s1]*d[b, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^2 + (2*(1 - 8*\[Sigma]^2 + 8*\[Sigma]^4)*d[s1, \[Epsilon]]*d[s2, v1])/(-1 + \[Sigma]^2)^3 - (Pi*(3 - 21*\[Sigma]^2 + 20*\[Sigma]^4)*d[b, s1]*d[s2, \[Epsilon]])/(2*(-1 + \[Sigma]^2)^(5/2)) + 
     (8*\[Sigma]*(-1 + 2*\[Sigma]^2)*d[s1, v2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^2 + (16*\[Sigma]*(-1 + 2*\[Sigma]^2)*d[b, s2]^2*d[s1, v2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^2 + (3*Pi*\[Sigma]*(-51 + 95*\[Sigma]^2)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(16*(-1 + \[Sigma]^2)^(5/2)) - (8*(1 - 8*\[Sigma]^2 + 8*\[Sigma]^4)*d[b, s1]*d[b, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^3 - 
     (4*(1 - 8*\[Sigma]^2 + 8*\[Sigma]^4)*d[s1, \[Epsilon]]*d[s2, v1]*((-1 + \[Sigma]^2)*d[s2, s2] - d[s2, v1]^2 - 4*d[s2, \[Epsilon]]^2))/(-1 + \[Sigma]^2)^4 - (3*Pi*\[Sigma]*d[b, s1]*((51 - 146*\[Sigma]^2 + 95*\[Sigma]^4)*d[s2, s2] + (36 - 60*\[Sigma]^2)*d[s2, v1]^2 + 3*(51 - 95*\[Sigma]^2)*d[s2, \[Epsilon]]^2))/(32*(-1 + \[Sigma]^2)^(5/2)) + 
     (4*d[b, s2]^2*d[s1, v2]*((1 - 2*\[Sigma]^2)^2*(-1 + \[Sigma]^2)*d[s2, s2] - (1 - 2*\[Sigma]^2)^2*d[s2, v1]^2 - 4*(1 - 6*\[Sigma]^2 + 6*\[Sigma]^4)*d[s2, \[Epsilon]]^2))/(-1 + \[Sigma]^2)^3 + 
     (3*Pi*d[b, s2]*d[s1, \[Epsilon]]*(3*(-5 + 42*\[Sigma]^2 - 73*\[Sigma]^4 + 36*\[Sigma]^6)*d[s2, s2] - 4*(3 - 21*\[Sigma]^2 + 20*\[Sigma]^4)*d[s2, v1]^2 - 15*(5 - 37*\[Sigma]^2 + 36*\[Sigma]^4)*d[s2, \[Epsilon]]^2))/(32*(-1 + \[Sigma]^2)^(7/2)) - 
     (\[Sigma]*d[b, s2]*(1024*Sqrt[-1 + \[Sigma]^2]*(-1 + 2*\[Sigma]^2)*d[b, s1]*d[s2, v1]*((-1 + \[Sigma]^2)*d[s2, s2] - d[s2, v1]^2 - 6*d[s2, \[Epsilon]]^2) + 5*Pi*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]*(3*(125 - 364*\[Sigma]^2 + 239*\[Sigma]^4)*d[s2, s2] - 6*(-51 + 95*\[Sigma]^2)*d[s2, v1]^2 + 7*(125 - 239*\[Sigma]^2)*d[s2, \[Epsilon]]^2)))/(64*(-1 + \[Sigma]^2)^(7/2)) + 
     (5*Pi*\[Sigma]*d[b, s1]*(3*(-1 + \[Sigma]^2)^2*(-125 + 239*\[Sigma]^2)*d[s2, s2]^2 + 72*(-3 + 5*\[Sigma]^2)*d[s2, v1]^4 + 60*(-51 + 95*\[Sigma]^2)*d[s2, v1]^2*d[s2, \[Epsilon]]^2 + 35*(-125 + 239*\[Sigma]^2)*d[s2, \[Epsilon]]^4 - 6*(-1 + \[Sigma]^2)*d[s2, s2]*(2*(-51 + 95*\[Sigma]^2)*d[s2, v1]^2 + 5*(-125 + 239*\[Sigma]^2)*d[s2, \[Epsilon]]^2)))/(256*(-1 + \[Sigma]^2)^(7/2)) + 
     (24*\[Sigma]*(1 - 2*\[Sigma]^2)*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]] + 2*d[s1, v2]*(8*\[Sigma]^2*(-1 + \[Sigma]^2)^2*d[s2, s2] - 8*\[Sigma]^2*(-1 + \[Sigma]^2)*d[s2, v1]^2 + (-1 + 20*\[Sigma]^2 - 20*\[Sigma]^4)*d[s2, \[Epsilon]]^2))/(-1 + \[Sigma]^2)^3 - 
     (d[s2, \[Epsilon]]*(128*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(-1 + 2*\[Sigma]^2)*d[s1, v2]*(2*(-1 + \[Sigma]^2)*d[s2, s2] - 2*d[s2, v1]^2 - 3*d[s2, \[Epsilon]]^2) + 3*Pi*d[b, s1]*(-3*(-5 + 42*\[Sigma]^2 - 73*\[Sigma]^4 + 36*\[Sigma]^6)*d[s2, s2] + 4*(3 - 21*\[Sigma]^2 + 20*\[Sigma]^4)*d[s2, v1]^2 + 5*(5 - 37*\[Sigma]^2 + 36*\[Sigma]^4)*d[s2, \[Epsilon]]^2)))/(8*(-1 + \[Sigma]^2)^(7/2)) + 
     (80*\[Sigma]*(-1 + 2*\[Sigma]^2)*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]*((-1 + \[Sigma]^2)*d[s2, s2] - d[s2, v1]^2 - 2*d[s2, \[Epsilon]]^2) - 4*d[s1, v2]*(6*\[Sigma]^2*(-1 + \[Sigma]^2)^3*d[s2, s2]^2 + 6*\[Sigma]^2*(-1 + \[Sigma]^2)*d[s2, v1]^4 + (3 - 52*\[Sigma]^2 + 52*\[Sigma]^4)*d[s2, v1]^2*d[s2, \[Epsilon]]^2 + 4*(1 - 14*\[Sigma]^2 + 14*\[Sigma]^4)*d[s2, \[Epsilon]]^4 - 
         (-1 + \[Sigma]^2)*d[s2, s2]*(12*\[Sigma]^2*(-1 + \[Sigma]^2)*d[s2, v1]^2 + (3 - 52*\[Sigma]^2 + 52*\[Sigma]^4)*d[s2, \[Epsilon]]^2)))/(-1 + \[Sigma]^2)^4)*v2[\[Mu]] + 
   ((\[Sigma]*(-1 + \[Sigma]^2)*d[b, s1]*(-8*Sqrt[-1 + \[Sigma]^2]*d[b, s2] + Pi*(-3 + 5*\[Sigma]^2)*d[s2, v1]) + d[s1, v2]*(Pi*(-3 + 24*\[Sigma]^2 - 41*\[Sigma]^4 + 20*\[Sigma]^6)*d[b, s2] - 8*Sqrt[-1 + \[Sigma]^2]*(1 - 8*\[Sigma]^2 + 8*\[Sigma]^4)*d[s2, v1]))/(4*(-1 + \[Sigma]^2)^(7/2)) + 
     (-32*(-1 + \[Sigma]^2)^(3/2)*d[b, s2]^2*d[s1, \[Epsilon]] + (-1 + \[Sigma]^2)*d[b, s2]*(32*Sqrt[-1 + \[Sigma]^2]*d[b, s1] + 3*Pi*\[Sigma]*(51 - 95*\[Sigma]^2)*d[s1, v2])*d[s2, \[Epsilon]] - 3*(3*Pi*(1 - 6*\[Sigma]^2 + 5*\[Sigma]^4)*d[b, s1] + 128*\[Sigma]*(1 - 2*\[Sigma]^2)*Sqrt[-1 + \[Sigma]^2]*d[s1, v2])*d[s2, v1]*d[s2, \[Epsilon]])/(16*(-1 + \[Sigma]^2)^(7/2)) + 
     (4*(1 - 8*\[Sigma]^2 + 8*\[Sigma]^4)*d[s1, v2]*d[s2, v1]*((-1 + \[Sigma]^2)*d[s2, s2] - d[s2, v1]^2 - 4*d[s2, \[Epsilon]]^2))/(-1 + \[Sigma]^2)^4 + (4*\[Sigma]*d[b, s1]*d[b, s2]*((-1 + \[Sigma]^2)*d[s2, s2] - d[s2, v1]^2 - 2*d[s2, \[Epsilon]]^2))/(-1 + \[Sigma]^2)^3 + 
     (4*d[b, s2]^2*d[s1, \[Epsilon]]*((-1 + \[Sigma]^2)*d[s2, s2] - d[s2, v1]^2 - 2*d[s2, \[Epsilon]]^2))/(-1 + \[Sigma]^2)^3 - (3*Pi*\[Sigma]*d[b, s1]*d[s2, v1]*((9 - 22*\[Sigma]^2 + 13*\[Sigma]^4)*d[s2, s2] - 4*(-3 + 5*\[Sigma]^2)*d[s2, v1]^2 + 5*(9 - 13*\[Sigma]^2)*d[s2, \[Epsilon]]^2))/(32*(-1 + \[Sigma]^2)^(7/2)) - 
     (3*Pi*d[b, s2]*d[s1, v2]*(3*(-5 + 42*\[Sigma]^2 - 73*\[Sigma]^4 + 36*\[Sigma]^6)*d[s2, s2] - 4*(3 - 21*\[Sigma]^2 + 20*\[Sigma]^4)*d[s2, v1]^2 - 15*(5 - 37*\[Sigma]^2 + 36*\[Sigma]^4)*d[s2, \[Epsilon]]^2))/(32*(-1 + \[Sigma]^2)^(7/2)) + 
     (d[b, s2]*d[s2, \[Epsilon]]*(-256*Sqrt[-1 + \[Sigma]^2]*d[b, s1]*((-1 + \[Sigma]^2)*d[s2, s2] - d[s2, v1]^2 - 2*d[s2, \[Epsilon]]^2) + 5*Pi*\[Sigma]*d[s1, v2]*(3*(125 - 364*\[Sigma]^2 + 239*\[Sigma]^4)*d[s2, s2] - 6*(-51 + 95*\[Sigma]^2)*d[s2, v1]^2 + 7*(125 - 239*\[Sigma]^2)*d[s2, \[Epsilon]]^2)))/(64*(-1 + \[Sigma]^2)^(7/2)) + 
     (5*d[s2, v1]*d[s2, \[Epsilon]]*((-1024*\[Sigma]*(-1 + 2*\[Sigma]^2)*d[s1, v2]*((-1 + \[Sigma]^2)*d[s2, s2] - d[s2, v1]^2 - 2*d[s2, \[Epsilon]]^2))/(-1 + \[Sigma]^2)^4 + (Pi*d[b, s1]*(3*(5 - 28*\[Sigma]^2 + 23*\[Sigma]^4)*d[s2, s2] + (18 - 90*\[Sigma]^2)*d[s2, v1]^2 + 7*(5 - 23*\[Sigma]^2)*d[s2, \[Epsilon]]^2))/(-1 + \[Sigma]^2)^(7/2)))/64)*\[Epsilon][\[Mu]]))/mb;


(* ::Subsection::Closed:: *)
(*3PM*)


\[CapitalDelta]s1[3,1][\[Mu]] = (M^3*(b[\[Mu]]*((-3*Pi*d[b, s1])/2 + (8*\[Sigma]*(1 - 4*\[Sigma]^2)*d[s1, v2])/(-1 + \[Sigma]^2)^(3/2) + (-3*Pi*\[Sigma]*(-1 + \[Sigma]^2)^(5/2)*d[b, s2]*d[s1, \[Epsilon]] - 8*\[Sigma]*(3 - 10*\[Sigma]^2 + 8*\[Sigma]^4)*d[s1, \[Epsilon]]*d[s2, v1] + (Pi*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(9 - 16*\[Sigma]^2 + 7*\[Sigma]^4)*d[b, s1] + 4*(-3 + 56*\[Sigma]^2 - 132*\[Sigma]^4 + 80*\[Sigma]^6)*d[s1, v2])*d[s2, \[Epsilon]])/
      (2*(-1 + \[Sigma]^2)^(7/2)) + (8*d[b, s2]^2*((1 - 8*\[Sigma]^2 + 8*\[Sigma]^4)*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]] + \[Sigma]*d[s1, v2]*((-1 + 4*\[Sigma]^2 - 7*\[Sigma]^4 + 4*\[Sigma]^6)*d[s2, s2] + (-1 + 3*\[Sigma]^2 - 4*\[Sigma]^4)*d[s2, v1]^2 - 2*(3 - 17*\[Sigma]^2 + 20*\[Sigma]^4)*d[s2, \[Epsilon]]^2)))/(-1 + \[Sigma]^2)^(7/2) - 
     (Pi*d[b, s1]*(3*(-1 + \[Sigma]^2)^2*(359 - 718*\[Sigma]^2 + 175*\[Sigma]^4)*d[s2, s2]^2 + 840*(-1 + \[Sigma]^2)^2*d[s2, v1]^4 + 12*(449 - 1090*\[Sigma]^2 + 521*\[Sigma]^4)*d[s2, v1]^2*d[s2, \[Epsilon]]^2 + (5885 - 14746*\[Sigma]^2 + 6453*\[Sigma]^4)*d[s2, \[Epsilon]]^4 - 
        6*(-1 + \[Sigma]^2)*d[s2, s2]*(14*(23 - 46*\[Sigma]^2 + 15*\[Sigma]^4)*d[s2, v1]^2 + (999 - 2334*\[Sigma]^2 + 895*\[Sigma]^4)*d[s2, \[Epsilon]]^2)))/(128*(-1 + \[Sigma]^2)^4) - 
     (d[b, s2]*(64*(1 - 3*\[Sigma]^2 + 2*\[Sigma]^4)*d[b, s1]*d[s2, v1]*(3*(-1 + \[Sigma]^2)*d[s2, s2] - 3*d[s2, v1]^2 - 10*d[s2, \[Epsilon]]^2) + Pi*Sqrt[-1 + \[Sigma]^2]*(-2*\[Sigma]*d[s1, v2]*d[s2, v1]*((-207 + 1175*\[Sigma]^2 - 1857*\[Sigma]^4 + 889*\[Sigma]^6)*d[s2, s2] - 20*(9 - 40*\[Sigma]^2 + 35*\[Sigma]^4)*d[s2, v1]^2 + 
            (-1431 + 6800*\[Sigma]^2 - 6265*\[Sigma]^4)*d[s2, \[Epsilon]]^2) + d[s1, \[Epsilon]]*d[s2, \[Epsilon]]*((69 + 216*\[Sigma]^2 - 595*\[Sigma]^4 + 310*\[Sigma]^6)*d[s2, s2] + (60 + 276*\[Sigma]^2 - 376*\[Sigma]^4)*d[s2, v1]^2 + (141 + 753*\[Sigma]^2 - 1042*\[Sigma]^4)*d[s2, \[Epsilon]]^2))))/(16*(-1 + \[Sigma]^2)^(9/2)) + 
     (-128*\[Sigma]*(-1 + 4*\[Sigma]^2 - 7*\[Sigma]^4 + 4*\[Sigma]^6)*d[b, s2]^2*d[s1, v2] + 3*Pi*Sqrt[-1 + \[Sigma]^2]*d[b, s1]*(3*(-23 + 69*\[Sigma]^2 - 61*\[Sigma]^4 + 15*\[Sigma]^6)*d[s2, s2] - 60*(-1 + \[Sigma]^2)^2*d[s2, v1]^2 + (-135 + 318*\[Sigma]^2 - 143*\[Sigma]^4)*d[s2, \[Epsilon]]^2) + 
       24*d[b, s2]*(8*(1 - 3*\[Sigma]^2 + 2*\[Sigma]^4)*d[b, s1]*d[s2, v1] - Pi*Sqrt[-1 + \[Sigma]^2]*(2*\[Sigma]*(9 - 40*\[Sigma]^2 + 35*\[Sigma]^4)*d[s1, v2]*d[s2, v1] + (3 + 9*\[Sigma]^2 - 14*\[Sigma]^4)*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])) + 
       64*(3*(3 - 24*\[Sigma]^2 + 32*\[Sigma]^4)*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]] + 2*\[Sigma]*d[s1, v2]*((-10 + 67*\[Sigma]^2 - 109*\[Sigma]^4 + 52*\[Sigma]^6)*d[s2, s2] + (-1 + 9*\[Sigma]^2 - 4*\[Sigma]^4)*d[s2, v1]^2 + (-49 + 243*\[Sigma]^2 - 220*\[Sigma]^4)*d[s2, \[Epsilon]]^2)))/(48*(-1 + \[Sigma]^2)^(7/2)) + 
     (4*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]*((11 - 95*\[Sigma]^2 + 196*\[Sigma]^4 - 112*\[Sigma]^6)*d[s2, s2] + (11 - 84*\[Sigma]^2 + 112*\[Sigma]^4)*d[s2, v1]^2 + 4*(6 - 51*\[Sigma]^2 + 68*\[Sigma]^4)*d[s2, \[Epsilon]]^2) - 8*\[Sigma]*d[s1, v2]*((-1 + \[Sigma]^2)^2*(7 - 42*\[Sigma]^2 + 40*\[Sigma]^4)*d[s2, s2]^2 + (-2 + 6*\[Sigma]^2 - 8*\[Sigma]^4)*d[s2, v1]^4 + 
         (47 - 241*\[Sigma]^2 + 212*\[Sigma]^4)*d[s2, v1]^2*d[s2, \[Epsilon]]^2 + 2*(71 - 361*\[Sigma]^2 + 340*\[Sigma]^4)*d[s2, \[Epsilon]]^4 - (-1 + \[Sigma]^2)*d[s2, s2]*((5 - 36*\[Sigma]^2 + 32*\[Sigma]^4)*d[s2, v1]^2 + (101 - 529*\[Sigma]^2 + 500*\[Sigma]^4)*d[s2, \[Epsilon]]^2)))/(-1 + \[Sigma]^2)^(9/2) + 
     (64*(-1 + \[Sigma]^2)*d[b, s2]^2*(\[Sigma]*(-7 + 16*\[Sigma]^2 - 8*\[Sigma]^4)*d[s1, \[Epsilon]]*d[s2, v1] + (1 + 23*\[Sigma]^2 - 74*\[Sigma]^4 + 56*\[Sigma]^6)*d[s1, v2]*d[s2, \[Epsilon]]) + 64*\[Sigma]*d[s1, \[Epsilon]]*d[s2, v1]*(2*(-11 + 46*\[Sigma]^2 - 63*\[Sigma]^4 + 28*\[Sigma]^6)*d[s2, s2] + (-22 + 70*\[Sigma]^2 - 56*\[Sigma]^4)*d[s2, v1]^2 + (-103 + 370*\[Sigma]^2 - 296*\[Sigma]^4)*d[s2, \[Epsilon]]^2) + 
       3*d[b, s2]*(2*(-192*\[Sigma]*(-1 + \[Sigma]^2)^2*d[b, s1] + Pi*Sqrt[-1 + \[Sigma]^2]*(-69 + 1068*\[Sigma]^2 - 2585*\[Sigma]^4 + 1610*\[Sigma]^6)*d[s1, v2])*d[s2, v1]*d[s2, \[Epsilon]] + Pi*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*d[s1, \[Epsilon]]*(3*(-23 + 69*\[Sigma]^2 - 61*\[Sigma]^4 + 15*\[Sigma]^6)*d[s2, s2] - 60*(-1 + \[Sigma]^2)^2*d[s2, v1]^2 + 
           (-147 + 542*\[Sigma]^2 - 371*\[Sigma]^4)*d[s2, \[Epsilon]]^2)) + d[s2, \[Epsilon]]*(-3*Pi*\[Sigma]*(-1 + \[Sigma]^2)^(3/2)*d[b, s1]*((321 - 518*\[Sigma]^2 + 197*\[Sigma]^4)*d[s2, s2] - 4*(-69 + 59*\[Sigma]^2)*d[s2, v1]^2 + (507 - 343*\[Sigma]^2)*d[s2, \[Epsilon]]^2) - 
         64*d[s1, v2]*(5*(4 - 89*\[Sigma]^2 + 299*\[Sigma]^4 - 350*\[Sigma]^6 + 136*\[Sigma]^8)*d[s2, s2] - 5*(-1 + 31*\[Sigma]^2 - 70*\[Sigma]^4 + 40*\[Sigma]^6)*d[s2, v1]^2 + (47 - 887*\[Sigma]^2 + 2210*\[Sigma]^4 - 1400*\[Sigma]^6)*d[s2, \[Epsilon]]^2)))/(48*(-1 + \[Sigma]^2)^(9/2))) + 
   ((-2*(1 - 14*\[Sigma]^2 + 16*\[Sigma]^4)*d[b, s1])/(-1 + \[Sigma]^2)^(5/2) + (3*Pi*\[Sigma]*(-2 + 5*\[Sigma]^2)*d[s1, v2])/(-1 + \[Sigma]^2)^2 + (4*\[Sigma]*(9 - 26*\[Sigma]^2 + 16*\[Sigma]^4)*d[b, s2]*d[s1, \[Epsilon]] - 6*Pi*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(-2 + 5*\[Sigma]^2)*d[s1, \[Epsilon]]*d[s2, v1] + 
       (4*\[Sigma]*(27 - 90*\[Sigma]^2 + 64*\[Sigma]^4)*d[b, s1] + Pi*Sqrt[-1 + \[Sigma]^2]*(-9 + 93*\[Sigma]^2 - 110*\[Sigma]^4)*d[s1, v2])*d[s2, \[Epsilon]])/(2*(-1 + \[Sigma]^2)^(7/2)) + ((256*(1 - 7*\[Sigma]^2 + 12*\[Sigma]^4)*d[b, s1]*d[b, s2]^2*d[s2, s2])/(-1 + \[Sigma]^2)^(5/2) - (4*Pi*\[Sigma]*(345 - 1261*\[Sigma]^2 + 968*\[Sigma]^4)*d[b, s2]^2*d[s1, v2]*d[s2, s2])/(-1 + \[Sigma]^2)^3 - 
       (128*(5 - 92*\[Sigma]^2 + 120*\[Sigma]^4)*d[b, s1]*d[s2, s2]^2)/(-1 + \[Sigma]^2)^(5/2) + (3*Pi*\[Sigma]*(792 - 2975*\[Sigma]^2 + 2275*\[Sigma]^4)*d[s1, v2]*d[s2, s2]^2)/(-1 + \[Sigma]^2)^3 + (12*Pi*(23 - 225*\[Sigma]^2 + 270*\[Sigma]^4)*d[b, s1]*d[b, s2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^3 - 
       (256*(1 - 7*\[Sigma]^2 + 12*\[Sigma]^4)*d[b, s1]*d[b, s2]^2*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(7/2) + (80*Pi*\[Sigma]*(15 - 53*\[Sigma]^2 + 40*\[Sigma]^4)*d[b, s2]^2*d[s1, v2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^4 + (512*(1 - 28*\[Sigma]^2 + 36*\[Sigma]^4)*d[b, s1]*d[s2, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(7/2) - 
       (84*Pi*\[Sigma]*(49 - 180*\[Sigma]^2 + 135*\[Sigma]^4)*d[s1, v2]*d[s2, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^4 - (240*Pi*(1 - 9*\[Sigma]^2 + 10*\[Sigma]^4)*d[b, s1]*d[b, s2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^4 - (128*(-1 - 20*\[Sigma]^2 + 24*\[Sigma]^4)*d[b, s1]*d[s2, v1]^4)/(-1 + \[Sigma]^2)^(9/2) + 
       (840*Pi*\[Sigma]*(-2 + 5*\[Sigma]^2)*d[s1, v2]*d[s2, v1]^4)/(-1 + \[Sigma]^2)^4 - (512*(-1 + 4*\[Sigma]^2)*d[b, s2]^3*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(5/2) + (4096*(1 - 10*\[Sigma]^2 + 11*\[Sigma]^4)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(7/2) - 
       (72*Pi*(23 - 248*\[Sigma]^2 + 305*\[Sigma]^4)*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^4 - (512*(5 - 44*\[Sigma]^2 + 40*\[Sigma]^4)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) + (96*Pi*(15 - 156*\[Sigma]^2 + 185*\[Sigma]^4)*d[s1, \[Epsilon]]*d[s2, v1]^3*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 - 
       (512*(3 - 31*\[Sigma]^2 + 44*\[Sigma]^4)*d[b, s1]*d[b, s2]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(7/2) + (68*Pi*\[Sigma]*(141 - 521*\[Sigma]^2 + 400*\[Sigma]^4)*d[b, s2]^2*d[s1, v2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^4 + (256*(49 - 575*\[Sigma]^2 + 700*\[Sigma]^4)*d[b, s1]*d[s2, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(7/2) - 
       (6*Pi*\[Sigma]*(4252 - 15875*\[Sigma]^2 + 12163*\[Sigma]^4)*d[s1, v2]*d[s2, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^4 - (12*Pi*(155 - 1581*\[Sigma]^2 + 1910*\[Sigma]^4)*d[b, s1]*d[b, s2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^4 - (256*(31 - 359*\[Sigma]^2 + 412*\[Sigma]^4)*d[b, s1]*d[s2, v1]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(9/2) + 
       (12*Pi*\[Sigma]*(1855 - 6772*\[Sigma]^2 + 5105*\[Sigma]^4)*d[s1, v2]*d[s2, v1]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5 - (512*(21 - 205*\[Sigma]^2 + 228*\[Sigma]^4)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(9/2) + (24*Pi*(165 - 1788*\[Sigma]^2 + 2215*\[Sigma]^4)*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^5 - 
       (512*(35 - 383*\[Sigma]^2 + 460*\[Sigma]^4)*d[b, s1]*d[s2, \[Epsilon]]^4)/(-1 + \[Sigma]^2)^(9/2) + (Pi*\[Sigma]*(31664 - 118221*\[Sigma]^2 + 90705*\[Sigma]^4)*d[s1, v2]*d[s2, \[Epsilon]]^4)/(-1 + \[Sigma]^2)^5)/64 - 
     (d[b, s1]*(8*(-1 + 8*\[Sigma]^2 - 19*\[Sigma]^4 + 12*\[Sigma]^6)*d[b, s2]^2 + 9*Pi*Sqrt[-1 + \[Sigma]^2]*(1 - 9*\[Sigma]^2 + 10*\[Sigma]^4)*d[b, s2]*d[s2, v1] - 8*((-4 + 71*\[Sigma]^2 - 151*\[Sigma]^4 + 84*\[Sigma]^6)*d[s2, s2] + (-1 + 31*\[Sigma]^2 - 36*\[Sigma]^4)*d[s2, v1]^2 + (-25 + 277*\[Sigma]^2 - 324*\[Sigma]^4)*d[s2, \[Epsilon]]^2)))/(6*(-1 + \[Sigma]^2)^(7/2)) + 
     ((64*\[Sigma]*(-5 + 4*\[Sigma]^2)*d[b, s2]^3*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^(5/2) + (2*d[b, s2]^2*(32*\[Sigma]*(19 - 81*\[Sigma]^2 + 68*\[Sigma]^4)*d[b, s1] - 3*Pi*Sqrt[-1 + \[Sigma]^2]*(69 - 723*\[Sigma]^2 + 890*\[Sigma]^4)*d[s1, v2])*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(7/2) + 
       (18*Pi*\[Sigma]*d[s1, \[Epsilon]]*d[s2, v1]*((-49 + 229*\[Sigma]^2 - 315*\[Sigma]^4 + 135*\[Sigma]^6)*d[s2, s2] - 20*(2 - 7*\[Sigma]^2 + 5*\[Sigma]^4)*d[s2, v1]^2 + (-257 + 944*\[Sigma]^2 - 715*\[Sigma]^4)*d[s2, \[Epsilon]]^2))/(-1 + \[Sigma]^2)^5 + 
       (d[s2, \[Epsilon]]*(3*Pi*Sqrt[-1 + \[Sigma]^2]*d[s1, v2]*((-345 + 4032*\[Sigma]^2 - 8209*\[Sigma]^4 + 4522*\[Sigma]^6)*d[s2, s2] - 4*(75 - 771*\[Sigma]^2 + 910*\[Sigma]^4)*d[s2, v1]^2 + (-627 + 6717*\[Sigma]^2 - 8270*\[Sigma]^4)*d[s2, \[Epsilon]]^2) - 
          64*\[Sigma]*d[b, s1]*(5*(-38 + 173*\[Sigma]^2 - 235*\[Sigma]^4 + 100*\[Sigma]^6)*d[s2, s2] - 5*(23 - 75*\[Sigma]^2 + 52*\[Sigma]^4)*d[s2, v1]^2 + (-379 + 1329*\[Sigma]^2 - 980*\[Sigma]^4)*d[s2, \[Epsilon]]^2)))/(-1 + \[Sigma]^2)^(9/2) + 
       (8*\[Sigma]*d[b, s2]*(9*Pi*Sqrt[-1 + \[Sigma]^2]*(23 - 81*\[Sigma]^2 + 60*\[Sigma]^4)*d[b, s1]*d[s2, v1]*d[s2, \[Epsilon]] - 8*d[s1, \[Epsilon]]*((-38 + 155*\[Sigma]^2 - 193*\[Sigma]^4 + 76*\[Sigma]^6)*d[s2, s2] + (-23 + 57*\[Sigma]^2 - 28*\[Sigma]^4)*d[s2, v1]^2 + (-197 + 633*\[Sigma]^2 - 436*\[Sigma]^4)*d[s2, \[Epsilon]]^2)))/(-1 + \[Sigma]^2)^(9/2))/48 + 
     ((4*Pi*\[Sigma]*(15 - 53*\[Sigma]^2 + 40*\[Sigma]^4)*d[b, s2]^2*d[s1, v2])/(-1 + \[Sigma]^2)^3 - (64*(2 - 19*\[Sigma]^2 + 20*\[Sigma]^4)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(7/2) + 
       (Pi*(24*(2 - 21*\[Sigma]^2 + 25*\[Sigma]^4)*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]] + \[Sigma]*d[s1, v2]*((147 - 687*\[Sigma]^2 + 945*\[Sigma]^4 - 405*\[Sigma]^6)*d[s2, s2] + 60*(2 - 7*\[Sigma]^2 + 5*\[Sigma]^4)*d[s2, v1]^2 + (513 - 1876*\[Sigma]^2 + 1415*\[Sigma]^4)*d[s2, \[Epsilon]]^2)))/(-1 + \[Sigma]^2)^4)/8)*v1[\[Mu]] + 
   (-1/2*(Pi*(-3 + 27*\[Sigma]^2 - 62*\[Sigma]^4 + 40*\[Sigma]^6)*d[b, s2]^2*d[s1, v2])/(-1 + \[Sigma]^2)^3 + (\[Sigma]*(4*(3 - 14*\[Sigma]^2 + 12*\[Sigma]^4)*d[b, s1] + 3*Pi*\[Sigma]*(3 - 5*\[Sigma]^2)*Sqrt[-1 + \[Sigma]^2]*d[s1, v2]))/(-1 + \[Sigma]^2)^(5/2) + 
     (4*(1 - 20*\[Sigma]^2 + 44*\[Sigma]^4 - 24*\[Sigma]^6)*d[b, s2]*d[s1, \[Epsilon]] + 3*Pi*Sqrt[-1 + \[Sigma]^2]*(1 - 13*\[Sigma]^2 + 20*\[Sigma]^4)*d[s1, \[Epsilon]]*d[s2, v1] + (-4*(-5 + 74*\[Sigma]^2 - 172*\[Sigma]^4 + 104*\[Sigma]^6)*d[b, s1] + Pi*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(21 - 117*\[Sigma]^2 + 110*\[Sigma]^4)*d[s1, v2])*d[s2, \[Epsilon]])/(2*(-1 + \[Sigma]^2)^(7/2)) + 
     (4*d[b, s2]*((-1 + 2*\[Sigma]^2)*d[s1, v2]*d[s2, v1] + \[Sigma]*(17 - 76*\[Sigma]^2 + 64*\[Sigma]^4)*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]))/(-1 + \[Sigma]^2)^(7/2) + ((-64*(1 - 6*\[Sigma]^2 + 4*\[Sigma]^4)*d[b, s2]^3*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^(5/2) + (64*(-4 + 91*\[Sigma]^2 - 214*\[Sigma]^4 + 124*\[Sigma]^6)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, s2])/(-1 + \[Sigma]^2)^(7/2) - 
       (9*Pi*(-23 + 346*\[Sigma]^2 - 855*\[Sigma]^4 + 540*\[Sigma]^6)*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^4 - (64*(-1 + 37*\[Sigma]^2 - 70*\[Sigma]^4 + 28*\[Sigma]^6)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(9/2) + (180*Pi*(1 - 13*\[Sigma]^2 + 20*\[Sigma]^4)*d[s1, \[Epsilon]]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^4 - 
       (64*(-5 + 65*\[Sigma]^2 - 170*\[Sigma]^4 + 116*\[Sigma]^6)*d[b, s1]*d[b, s2]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(7/2) + (6*Pi*\[Sigma]*(201 - 927*\[Sigma]^2 + 890*\[Sigma]^4)*d[b, s2]^2*d[s1, v2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^3 + (320*(-7 + 112*\[Sigma]^2 - 274*\[Sigma]^4 + 172*\[Sigma]^6)*d[b, s1]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(7/2) - 
       (3*Pi*\[Sigma]*(825 - 4719*\[Sigma]^2 + 4522*\[Sigma]^4)*d[s1, v2]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^3 - (72*Pi*(-5 + 79*\[Sigma]^2 - 192*\[Sigma]^4 + 120*\[Sigma]^6)*d[b, s1]*d[b, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^4 - (768*\[Sigma]*d[b, s2]*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(7/2) - 
       (640*(2 - 27*\[Sigma]^2 + 38*\[Sigma]^4)*d[b, s1]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(7/2) + (12*Pi*\[Sigma]*(177 - 969*\[Sigma]^2 + 910*\[Sigma]^4)*d[s1, v2]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^4 - (64*(31 - 486*\[Sigma]^2 + 724*\[Sigma]^4)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(7/2) + 
       (9*Pi*(-115 + 1802*\[Sigma]^2 - 4491*\[Sigma]^4 + 2860*\[Sigma]^6)*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5 - (64*(-71 + 1115*\[Sigma]^2 - 2714*\[Sigma]^4 + 1700*\[Sigma]^6)*d[b, s1]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(9/2) + (3*Pi*\[Sigma]*(1539 - 8613*\[Sigma]^2 + 8270*\[Sigma]^4)*d[s1, v2]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^4)/48 + 
     (\[Sigma]*d[b, s1]*(8*(-5 + 23*\[Sigma]^2 - 38*\[Sigma]^4 + 20*\[Sigma]^6)*d[b, s2]^2 + 9*Pi*Sqrt[-1 + \[Sigma]^2]*(5 - 23*\[Sigma]^2 + 20*\[Sigma]^4)*d[b, s2]*d[s2, v1] - 8*((-29 + 179*\[Sigma]^2 - 290*\[Sigma]^4 + 140*\[Sigma]^6)*d[s2, s2] + (-11 + 54*\[Sigma]^2 - 44*\[Sigma]^4)*d[s2, v1]^2 - 2*(64 - 303*\[Sigma]^2 + 274*\[Sigma]^4)*d[s2, \[Epsilon]]^2)))/(6*(-1 + \[Sigma]^2)^(7/2)) + 
     (Pi*(-12*\[Sigma]*(23 - 109*\[Sigma]^2 + 100*\[Sigma]^4)*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]] + d[s1, v2]*(45*\[Sigma]^2*(-1 + \[Sigma]^2)^2*(-5 + 9*\[Sigma]^2)*d[s2, s2] - 60*\[Sigma]^2*(3 - 8*\[Sigma]^2 + 5*\[Sigma]^4)*d[s2, v1]^2 + (24 - 819*\[Sigma]^2 + 2194*\[Sigma]^4 - 1415*\[Sigma]^6)*d[s2, \[Epsilon]]^2)))/(8*(-1 + \[Sigma]^2)^4) + 
     ((1024*\[Sigma]*(-1 + 2*\[Sigma]^2)*d[b, s2]^3*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(5/2) + (4*Pi*d[b, s2]^2*d[s1, v2]*((69 - 708*\[Sigma]^2 + 2125*\[Sigma]^4 - 2454*\[Sigma]^6 + 968*\[Sigma]^8)*d[s2, s2] - 20*(-3 + 27*\[Sigma]^2 - 62*\[Sigma]^4 + 40*\[Sigma]^6)*d[s2, v1]^2 + (321 - 4203*\[Sigma]^2 + 10438*\[Sigma]^4 - 6800*\[Sigma]^6)*d[s2, \[Epsilon]]^2))/(-1 + \[Sigma]^2)^4 - 
       (256*d[b, s2]*((-1 + 2*\[Sigma]^2)*d[s1, v2]*d[s2, v1]*(3*(-1 + \[Sigma]^2)*d[s2, s2] - 3*d[s2, v1]^2 - 8*d[s2, \[Epsilon]]^2) + \[Sigma]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]*((-71 + 407*\[Sigma]^2 - 632*\[Sigma]^4 + 296*\[Sigma]^6)*d[s2, s2] + (-35 + 144*\[Sigma]^2 - 104*\[Sigma]^4)*d[s2, v1]^2 - 4*(47 - 219*\[Sigma]^2 + 194*\[Sigma]^4)*d[s2, \[Epsilon]]^2)))/(-1 + \[Sigma]^2)^(9/2) - 
       (4*\[Sigma]*d[b, s1]*(3*Pi*Sqrt[-1 + \[Sigma]^2]*d[b, s2]*d[s2, v1]*((-121 + 706*\[Sigma]^2 - 1125*\[Sigma]^4 + 540*\[Sigma]^6)*d[s2, s2] - 20*(5 - 23*\[Sigma]^2 + 20*\[Sigma]^4)*d[s2, v1]^2 + (-853 + 4117*\[Sigma]^2 - 3820*\[Sigma]^4)*d[s2, \[Epsilon]]^2) + 
          64*(-1 + \[Sigma]^2)*d[b, s2]^2*((-5 + 23*\[Sigma]^2 - 38*\[Sigma]^4 + 20*\[Sigma]^6)*d[s2, s2] + (-5 + 18*\[Sigma]^2 - 20*\[Sigma]^4)*d[s2, v1]^2 - 4*(8 - 37*\[Sigma]^2 + 38*\[Sigma]^4)*d[s2, \[Epsilon]]^2) - 128*(2*(-1 + \[Sigma]^2)^2*(5 - 27*\[Sigma]^2 + 26*\[Sigma]^4)*d[s2, s2]^2 + (1 - 6*\[Sigma]^2 + 4*\[Sigma]^4)*d[s2, v1]^4 + 
            (79 - 369*\[Sigma]^2 + 326*\[Sigma]^4)*d[s2, v1]^2*d[s2, \[Epsilon]]^2 + 2*(90 - 437*\[Sigma]^2 + 406*\[Sigma]^4)*d[s2, \[Epsilon]]^4 - (-1 + \[Sigma]^2)*d[s2, s2]*((11 - 60*\[Sigma]^2 + 56*\[Sigma]^4)*d[s2, v1]^2 + (133 - 657*\[Sigma]^2 + 614*\[Sigma]^4)*d[s2, \[Epsilon]]^2))))/(-1 + \[Sigma]^2)^(9/2) + 
       (12*Pi*\[Sigma]*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]*((-795 + 4686*\[Sigma]^2 - 7551*\[Sigma]^4 + 3660*\[Sigma]^6)*d[s2, s2] - 4*(171 - 809*\[Sigma]^2 + 740*\[Sigma]^4)*d[s2, v1]^2 + (-1903 + 9367*\[Sigma]^2 - 8860*\[Sigma]^4)*d[s2, \[Epsilon]]^2) - 
         Pi*d[s1, v2]*(525*\[Sigma]^2*(-1 + \[Sigma]^2)^3*(-7 + 13*\[Sigma]^2)*d[s2, s2]^2 + 840*\[Sigma]^2*(3 - 8*\[Sigma]^2 + 5*\[Sigma]^4)*d[s2, v1]^4 + 12*(-96 + 2973*\[Sigma]^2 - 7918*\[Sigma]^4 + 5105*\[Sigma]^6)*d[s2, v1]^2*d[s2, \[Epsilon]]^2 + (-1968 + 52019*\[Sigma]^2 - 139284*\[Sigma]^4 + 90705*\[Sigma]^6)*d[s2, \[Epsilon]]^4 - 
           6*(-1 + \[Sigma]^2)*d[s2, s2]*(210*\[Sigma]^2*(5 - 14*\[Sigma]^2 + 9*\[Sigma]^4)*d[s2, v1]^2 + (-216 + 6905*\[Sigma]^2 - 18692*\[Sigma]^4 + 12163*\[Sigma]^6)*d[s2, \[Epsilon]]^2)))/(-1 + \[Sigma]^2)^5)/64)*v2[\[Mu]] + 
   ((d[s1, v2]*(4*(-1 + 12*\[Sigma]^2 - 28*\[Sigma]^4 + 16*\[Sigma]^6)*d[b, s2] + Pi*Sqrt[-1 + \[Sigma]^2]*(-3 + 45*\[Sigma]^2 - 70*\[Sigma]^4)*d[s2, v1]) + 2*\[Sigma]*d[b, s1]*(Pi*Sqrt[-1 + \[Sigma]^2]*(3 - 7*\[Sigma]^2 + 4*\[Sigma]^4)*d[b, s2] + 4*(1 - 8*\[Sigma]^2 + 8*\[Sigma]^4)*d[s2, v1]))/(2*(-1 + \[Sigma]^2)^(7/2)) + 
     ((-64*(-1 - 6*\[Sigma]^2 + 8*\[Sigma]^4)*d[b, s2]^3*d[s1, v2])/(-1 + \[Sigma]^2)^(5/2) - (12*Pi*\[Sigma]*(30 - 67*\[Sigma]^2 + 31*\[Sigma]^4)*d[b, s1]*d[b, s2]*d[s2, s2])/(-1 + \[Sigma]^2)^3 - (64*(-4 + 55*\[Sigma]^2 - 142*\[Sigma]^4 + 88*\[Sigma]^6)*d[b, s2]*d[s1, v2]*d[s2, s2])/(-1 + \[Sigma]^2)^(7/2) + 
       (64*(\[Sigma] - 10*\[Sigma]^3 + 8*\[Sigma]^5)*d[b, s1]*d[b, s2]^2*d[s2, v1])/(-1 + \[Sigma]^2)^(7/2) - (256*(\[Sigma] - 13*\[Sigma]^3 + 14*\[Sigma]^5)*d[b, s1]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(7/2) + (3*Pi*(-69 + 1140*\[Sigma]^2 - 2825*\[Sigma]^4 + 1778*\[Sigma]^6)*d[s1, v2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^4 + 
       (120*Pi*\[Sigma]*(-3 + 4*\[Sigma]^2)*d[b, s1]*d[b, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^3 - (64*(1 - \[Sigma]^2 - 2*\[Sigma]^4 + 8*\[Sigma]^6)*d[b, s2]*d[s1, v2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(9/2) + (256*(\[Sigma] - 13*\[Sigma]^3 + 14*\[Sigma]^5)*d[b, s1]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^(9/2) - (60*Pi*(3 - 45*\[Sigma]^2 + 70*\[Sigma]^4)*d[s1, v2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^4 + 
       (6*Pi*\[Sigma]*(15 + 37*\[Sigma]^2)*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^3 - (384*\[Sigma]*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(7/2) + (6*Pi*\[Sigma]*(237 - 628*\[Sigma]^2 + 379*\[Sigma]^4)*d[b, s1]*d[b, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^4 + 
       (64*(25 - 354*\[Sigma]^2 + 568*\[Sigma]^4)*d[b, s2]*d[s1, v2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(7/2) + (64*\[Sigma]*(61 - 328*\[Sigma]^2 + 296*\[Sigma]^4)*d[b, s1]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(9/2) - (3*Pi*(-363 + 5916*\[Sigma]^2 - 14695*\[Sigma]^4 + 9310*\[Sigma]^6)*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5)/48 + 
     ((-4*Pi*(-3 + 3*\[Sigma]^2 + 2*\[Sigma]^4)*d[b, s2]^2*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^3 + (2*(-16*(-1 + 21*\[Sigma]^2 - 52*\[Sigma]^4 + 32*\[Sigma]^6)*d[b, s1] + Pi*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(153 - 730*\[Sigma]^2 + 665*\[Sigma]^4)*d[s1, v2])*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) + 
       (d[b, s2]*(32*(-1 + 2*\[Sigma]^2)*d[s1, \[Epsilon]]*d[s2, v1] - (Pi*Sqrt[-1 + \[Sigma]^2]*(21 - 138*\[Sigma]^2 + 125*\[Sigma]^4)*d[b, s1] + 128*\[Sigma]*(3 - 14*\[Sigma]^2 + 12*\[Sigma]^4)*d[s1, v2])*d[s2, \[Epsilon]]))/(-1 + \[Sigma]^2)^(7/2))/8 + 
     ((512*\[Sigma]*(-1 + 4*\[Sigma]^2)*d[b, s2]^3*d[s1, v2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(5/2) + (2*d[b, s2]^2*(-256*\[Sigma]^2*(3 - 7*\[Sigma]^2 + 4*\[Sigma]^4)*d[b, s1]*d[s2, v1]*d[s2, \[Epsilon]] + Pi*Sqrt[-1 + \[Sigma]^2]*d[s1, \[Epsilon]]*((69 - 156*\[Sigma]^2 + 53*\[Sigma]^4 + 34*\[Sigma]^6)*d[s2, s2] - 20*(-3 + 3*\[Sigma]^2 + 2*\[Sigma]^4)*d[s2, v1]^2 + 
            (141 - 51*\[Sigma]^2 - 238*\[Sigma]^4)*d[s2, \[Epsilon]]^2)))/(-1 + \[Sigma]^2)^(9/2) + 2*d[s2, v1]*d[s2, \[Epsilon]]*((64*d[b, s1]*((-3 + 71*\[Sigma]^2 - 180*\[Sigma]^4 + 112*\[Sigma]^6)*d[s2, s2] + (-3 + 68*\[Sigma]^2 - 112*\[Sigma]^4)*d[s2, v1]^2 - 2*(5 - 88*\[Sigma]^2 + 136*\[Sigma]^4)*d[s2, \[Epsilon]]^2))/(-1 + \[Sigma]^2)^(9/2) + 
         (Pi*\[Sigma]*d[s1, v2]*(-3*(-865 + 5087*\[Sigma]^2 - 8163*\[Sigma]^4 + 3941*\[Sigma]^6)*d[s2, s2] + 6*(381 - 1810*\[Sigma]^2 + 1645*\[Sigma]^4)*d[s2, v1]^2 + (6187 - 30330*\[Sigma]^2 + 28455*\[Sigma]^4)*d[s2, \[Epsilon]]^2))/(-1 + \[Sigma]^2)^5) - 
       (d[b, s2]*(384*(-1 + 2*\[Sigma]^2)*d[s1, \[Epsilon]]*d[s2, v1]*((-1 + \[Sigma]^2)*d[s2, s2] - d[s2, v1]^2 - 2*d[s2, \[Epsilon]]^2) + d[s2, \[Epsilon]]*(-512*\[Sigma]*d[s1, v2]*((-12 + 73*\[Sigma]^2 - 117*\[Sigma]^4 + 56*\[Sigma]^6)*d[s2, s2] + (-3 + 13*\[Sigma]^2 - 8*\[Sigma]^4)*d[s2, v1]^2 + (-35 + 171*\[Sigma]^2 - 156*\[Sigma]^4)*d[s2, \[Epsilon]]^2) + 
            Pi*Sqrt[-1 + \[Sigma]^2]*d[b, s1]*(-3*(-83 + 701*\[Sigma]^2 - 1113*\[Sigma]^4 + 495*\[Sigma]^6)*d[s2, s2] + 6*(41 - 314*\[Sigma]^2 + 297*\[Sigma]^4)*d[s2, v1]^2 + (601 - 4478*\[Sigma]^2 + 4077*\[Sigma]^4)*d[s2, \[Epsilon]]^2))))/(-1 + \[Sigma]^2)^(9/2))/32)*\[Epsilon][\[Mu]]))/mb^2;


(* ::Subsection::Closed:: *)
(*4PM*)


\[CapitalDelta]s1[4,1][\[Mu]] = (M^4*(b[\[Mu]]*(((-2*(9*Pi^2*(-1 + 3*\[Sigma]^2 - 7*\[Sigma]^4 + 5*\[Sigma]^6) + 64*(-3 + 21*\[Sigma]^2 - 32*\[Sigma]^4 + 16*\[Sigma]^6))*d[b, s1])/(-1 + \[Sigma]^2)^3 - (3*Pi*\[Sigma]*(15 - 442*\[Sigma]^2 + 515*\[Sigma]^4)*d[s1, v2])/(-1 + \[Sigma]^2)^(5/2))/64 + 
     ((-2*\[Sigma]*(9*Pi^2*(-1 + 3*\[Sigma]^2 - 7*\[Sigma]^4 + 5*\[Sigma]^6) + 64*(-3 + 21*\[Sigma]^2 - 32*\[Sigma]^4 + 16*\[Sigma]^6))*d[b, s2]*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^4 - (3*Pi*\[Sigma]*(265 - 1238*\[Sigma]^2 + 1333*\[Sigma]^4)*d[s1, \[Epsilon]]*d[s2, v1])/(-1 + \[Sigma]^2)^(7/2) + (8*\[Sigma]*(64*(3 - 4*\[Sigma]^2)^2 + Pi^2*(9 - 42*\[Sigma]^2 + 45*\[Sigma]^4))*d[b, s1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^3 + 
       (4*Pi*(-9 + 1110*\[Sigma]^2 - 4125*\[Sigma]^4 + 3304*\[Sigma]^6)*d[s1, v2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(7/2))/64 + ((-512*(-4 + 19*\[Sigma]^2 - 32*\[Sigma]^4 + 16*\[Sigma]^6)*d[b, s1]*d[b, s2]^2)/(-1 + \[Sigma]^2)^3 - (1152*Pi*\[Sigma]*(-2 + 13*\[Sigma]^2 - 29*\[Sigma]^4 + 20*\[Sigma]^6)*d[b, s2]^2*d[s1, v2])/(-1 + \[Sigma]^2)^(7/2) + 
       (2*(27*Pi^2*(-15 + 39*\[Sigma]^2 - 89*\[Sigma]^4 + 65*\[Sigma]^6) + 512*(-17 + 128*\[Sigma]^2 - 184*\[Sigma]^4 + 80*\[Sigma]^6))*d[b, s1]*d[s2, s2])/(-1 + \[Sigma]^2)^3 + (9*Pi*\[Sigma]*(-399 + 10571*\[Sigma]^2 - 25233*\[Sigma]^4 + 15365*\[Sigma]^6)*d[s1, v2]*d[s2, s2])/(-1 + \[Sigma]^2)^(7/2) - 
       (384*Pi*(-9 + 45*\[Sigma]^2 - 50*\[Sigma]^4 + 12*\[Sigma]^6)*d[b, s1]*d[b, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(7/2) - (24*\[Sigma]*(64*(-17 + 136*\[Sigma]^2 - 256*\[Sigma]^4 + 128*\[Sigma]^6) + Pi^2*(-72 + 561*\[Sigma]^2 - 1110*\[Sigma]^4 + 625*\[Sigma]^6))*d[b, s2]*d[s1, v2]*d[s2, v1])/(-1 + \[Sigma]^2)^4 - 
       (8*(128*(-11 + 80*\[Sigma]^2 - 136*\[Sigma]^4 + 80*\[Sigma]^6) + 3*Pi^2*(-27 + 90*\[Sigma]^2 - 219*\[Sigma]^4 + 160*\[Sigma]^6))*d[b, s1]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^4 + (6*Pi*\[Sigma]*(-2271 + 11321*\[Sigma]^2 - 22573*\[Sigma]^4 + 14035*\[Sigma]^6)*d[s1, v2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(9/2) + 
       (24*(64*(2 + 39*\[Sigma]^2 - 144*\[Sigma]^4 + 112*\[Sigma]^6) + Pi^2*(9 + 72*\[Sigma]^2 - 315*\[Sigma]^4 + 310*\[Sigma]^6))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^4 + (6*Pi*(-1677 + 23121*\[Sigma]^2 - 63603*\[Sigma]^4 + 46015*\[Sigma]^6)*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) - 
       (2*(512*(-50 + 407*\[Sigma]^2 - 664*\[Sigma]^4 + 320*\[Sigma]^6) + 3*Pi^2*(-261 + 1341*\[Sigma]^2 - 3411*\[Sigma]^4 + 2395*\[Sigma]^6))*d[b, s1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^4 - (3*Pi*\[Sigma]*(-18753 + 204581*\[Sigma]^2 - 444127*\[Sigma]^4 + 264395*\[Sigma]^6)*d[s1, v2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(9/2))/768 + 
     ((-512*\[Sigma]*(-4 + 19*\[Sigma]^2 - 32*\[Sigma]^4 + 16*\[Sigma]^6)*d[b, s2]^3*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^4 + (2*\[Sigma]*(27*Pi^2*(-15 + 39*\[Sigma]^2 - 89*\[Sigma]^4 + 65*\[Sigma]^6) + 512*(-17 + 128*\[Sigma]^2 - 184*\[Sigma]^4 + 80*\[Sigma]^6))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, s2])/(-1 + \[Sigma]^2)^4 - 
       (384*Pi*\[Sigma]*(27 - 95*\[Sigma]^2 + 72*\[Sigma]^4)*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, v1])/(-1 + \[Sigma]^2)^(7/2) + (9*Pi*\[Sigma]*(-3801 + 21629*\[Sigma]^2 - 37767*\[Sigma]^4 + 20275*\[Sigma]^6)*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(9/2) - 
       (8*\[Sigma]*(81*Pi^2*(-1 + 3*\[Sigma]^2 - 7*\[Sigma]^4 + 5*\[Sigma]^6) + 64*(-19 + 160*\[Sigma]^2 - 272*\[Sigma]^4 + 160*\[Sigma]^6))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^5 - (126*Pi*\[Sigma]*(235 - 1058*\[Sigma]^2 + 1135*\[Sigma]^4)*d[s1, \[Epsilon]]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^(9/2) + 
       (1024*\[Sigma]*(25 - 72*\[Sigma]^2 + 48*\[Sigma]^4)*d[b, s1]*d[b, s2]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^3 + (384*Pi*(-3 - 123*\[Sigma]^2 + 672*\[Sigma]^4 - 1100*\[Sigma]^6 + 560*\[Sigma]^8)*d[b, s2]^2*d[s1, v2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) - (4*\[Sigma]*(27*Pi^2*(39 - 176*\[Sigma]^2 + 193*\[Sigma]^4) + 512*(149 - 396*\[Sigma]^2 + 240*\[Sigma]^4))*d[b, s1]*d[s2, s2]*d[s2, \[Epsilon]])/
        (-1 + \[Sigma]^2)^3 - (6*Pi*(261 - 56829*\[Sigma]^2 + 291963*\[Sigma]^4 - 444523*\[Sigma]^6 + 209848*\[Sigma]^8)*d[s1, v2]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) + (96*Pi*\[Sigma]*(429 - 873*\[Sigma]^2 + 256*\[Sigma]^4)*d[b, s1]*d[b, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(7/2) + 
       (12*(256*(9 - 221*\[Sigma]^2 + 912*\[Sigma]^4 - 1216*\[Sigma]^6 + 512*\[Sigma]^8) + 3*Pi^2*(45 - 1161*\[Sigma]^2 + 4911*\[Sigma]^4 - 6895*\[Sigma]^6 + 3100*\[Sigma]^8))*d[b, s2]*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 + (4*\[Sigma]*(27*Pi^2*(39 - 188*\[Sigma]^2 + 205*\[Sigma]^4) + 512*(101 - 300*\[Sigma]^2 + 240*\[Sigma]^4))*d[b, s1]*d[s2, v1]^2*d[s2, \[Epsilon]])/
        (-1 + \[Sigma]^2)^4 - (12*Pi*(1089 - 9327*\[Sigma]^2 + 32139*\[Sigma]^4 - 47749*\[Sigma]^6 + 24040*\[Sigma]^8)*d[s1, v2]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) - (2*\[Sigma]*(27*Pi^2*(-57 + 397*\[Sigma]^2 - 919*\[Sigma]^4 + 595*\[Sigma]^6) + 256*(-106 + 1321*\[Sigma]^2 - 2624*\[Sigma]^4 + 1456*\[Sigma]^6))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5 - 
       (9*Pi*\[Sigma]*(-20527 + 127339*\[Sigma]^2 - 227953*\[Sigma]^4 + 122725*\[Sigma]^6)*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(11/2) + (4*\[Sigma]*(2048*(68 - 189*\[Sigma]^2 + 120*\[Sigma]^4) + 27*Pi^2*(77 - 368*\[Sigma]^2 + 395*\[Sigma]^4))*d[b, s1]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^4 + 
       (6*Pi*(3009 - 157785*\[Sigma]^2 + 756543*\[Sigma]^4 - 1127407*\[Sigma]^6 + 527320*\[Sigma]^8)*d[s1, v2]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(11/2))/768 + ((65536*(-4 + 19*\[Sigma]^2 - 32*\[Sigma]^4 + 16*\[Sigma]^6)*d[b, s1]*d[b, s2]^2*d[s2, s2])/(-1 + \[Sigma]^2)^3 + 
       (4608*Pi*\[Sigma]*(-62 + 421*\[Sigma]^2 - 967*\[Sigma]^4 + 700*\[Sigma]^6)*d[b, s2]^2*d[s1, v2]*d[s2, s2])/(-1 + \[Sigma]^2)^(7/2) - (4*(8192*(-41 + 323*\[Sigma]^2 - 448*\[Sigma]^4 + 176*\[Sigma]^6) + 27*Pi^2*(-575 + 1309*\[Sigma]^2 - 2933*\[Sigma]^4 + 2135*\[Sigma]^6))*d[b, s1]*d[s2, s2]^2)/(-1 + \[Sigma]^2)^3 - 
       (9*Pi*\[Sigma]*(-39441 + 1006043*\[Sigma]^2 - 2528371*\[Sigma]^4 + 1612905*\[Sigma]^6)*d[s1, v2]*d[s2, s2]^2)/(-1 + \[Sigma]^2)^(7/2) - (16384*\[Sigma]*(-11 + 16*\[Sigma]^2)*d[b, s2]^3*d[s1, v2]*d[s2, v1])/(-1 + \[Sigma]^2)^4 + (1536*Pi*(-279 + 1413*\[Sigma]^2 - 1526*\[Sigma]^4 + 276*\[Sigma]^6)*d[b, s1]*d[b, s2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(7/2) + 
       (64*\[Sigma]*(1024*(-47 + 418*\[Sigma]^2 - 864*\[Sigma]^4 + 480*\[Sigma]^6) + 27*Pi^2*(-120 + 985*\[Sigma]^2 - 2036*\[Sigma]^4 + 1195*\[Sigma]^6))*d[b, s2]*d[s1, v2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^4 - (16384*(-19 + 76*\[Sigma]^2 - 128*\[Sigma]^4 + 64*\[Sigma]^6)*d[b, s1]*d[b, s2]^2*d[s2, v1]^2)/(-1 + \[Sigma]^2)^4 - 
       (129024*Pi*\[Sigma]*(-2 + 13*\[Sigma]^2 - 29*\[Sigma]^4 + 20*\[Sigma]^6)*d[b, s2]^2*d[s1, v2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(9/2) + (64*(1024*(-29 + 227*\[Sigma]^2 - 352*\[Sigma]^4 + 176*\[Sigma]^6) + 9*Pi^2*(-180 + 495*\[Sigma]^2 - 1152*\[Sigma]^4 + 845*\[Sigma]^6))*d[b, s1]*d[s2, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^4 - 
       (48*Pi*\[Sigma]*(-30885 + 69913*\[Sigma]^2 - 75899*\[Sigma]^4 + 43799*\[Sigma]^6)*d[s1, v2]*d[s2, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(9/2) - (43008*Pi*(-9 + 45*\[Sigma]^2 - 50*\[Sigma]^4 + 12*\[Sigma]^6)*d[b, s1]*d[b, s2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^(9/2) - 
       (256*\[Sigma]*(256*(-29 + 238*\[Sigma]^2 - 432*\[Sigma]^4 + 192*\[Sigma]^6) + 9*Pi^2*(-72 + 561*\[Sigma]^2 - 1110*\[Sigma]^4 + 625*\[Sigma]^6))*d[b, s2]*d[s1, v2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^5 - (256*(9*Pi^2*(-18 + 63*\[Sigma]^2 - 156*\[Sigma]^4 + 115*\[Sigma]^6) + 128*(-17 + 131*\[Sigma]^2 - 256*\[Sigma]^4 + 176*\[Sigma]^6))*d[b, s1]*d[s2, v1]^4)/(-1 + \[Sigma]^2)^5 + 
       (336*Pi*\[Sigma]*(-4767 + 29497*\[Sigma]^2 - 59501*\[Sigma]^4 + 35795*\[Sigma]^6)*d[s1, v2]*d[s2, v1]^4)/(-1 + \[Sigma]^2)^(11/2) + (16384*(1 + 63*\[Sigma]^2 - 192*\[Sigma]^4 + 144*\[Sigma]^6)*d[b, s2]^3*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^4 - 
       (64*(27*Pi^2*(15 + 126*\[Sigma]^2 - 555*\[Sigma]^4 + 566*\[Sigma]^6) + 512*(11 + 294*\[Sigma]^2 - 1008*\[Sigma]^4 + 720*\[Sigma]^6))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^4 + (9216*Pi*(-31 + 470*\[Sigma]^2 - 1151*\[Sigma]^4 + 736*\[Sigma]^6)*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) - 
       (12*Pi*(-128307 + 1787601*\[Sigma]^2 - 4995033*\[Sigma]^4 + 3716987*\[Sigma]^6)*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) + (256*(9*Pi^2*(9 + 90*\[Sigma]^2 - 399*\[Sigma]^4 + 400*\[Sigma]^6) + 64*(13 + 492*\[Sigma]^2 - 1728*\[Sigma]^4 + 1440*\[Sigma]^6))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 + 
       (96*Pi*(-14427 + 194487*\[Sigma]^2 - 531237*\[Sigma]^4 + 383545*\[Sigma]^6)*d[s1, \[Epsilon]]*d[s2, v1]^3*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) - (16384*(-63 + 455*\[Sigma]^2 - 800*\[Sigma]^4 + 400*\[Sigma]^6)*d[b, s1]*d[b, s2]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^4 - 
       (1536*Pi*\[Sigma]*(-1272 + 14311*\[Sigma]^2 - 35159*\[Sigma]^4 + 23980*\[Sigma]^6)*d[b, s2]^2*d[s1, v2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(9/2) + (8*(4096*(-329 + 2784*\[Sigma]^2 - 4448*\[Sigma]^4 + 2032*\[Sigma]^6) + 27*Pi^2*(-1465 + 7163*\[Sigma]^2 - 18307*\[Sigma]^4 + 12929*\[Sigma]^6))*d[b, s1]*d[s2, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^4 + 
       (6*Pi*\[Sigma]*(-2192613 + 25853687*\[Sigma]^2 - 59632111*\[Sigma]^4 + 37358237*\[Sigma]^6)*d[s1, v2]*d[s2, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(9/2) - (1536*Pi*(-1035 + 6489*\[Sigma]^2 - 7774*\[Sigma]^4 + 1916*\[Sigma]^6)*d[b, s1]*d[b, s2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(9/2) - 
       (16*\[Sigma]*(1024*(-1667 + 13840*\[Sigma]^2 - 27648*\[Sigma]^4 + 15360*\[Sigma]^6) + 27*Pi^2*(-3849 + 31991*\[Sigma]^2 - 66475*\[Sigma]^4 + 39325*\[Sigma]^6))*d[b, s2]*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5 - 
       (16*(2048*(-239 + 2064*\[Sigma]^2 - 3728*\[Sigma]^4 + 2032*\[Sigma]^6) + 27*Pi^2*(-645 + 3699*\[Sigma]^2 - 9615*\[Sigma]^4 + 6785*\[Sigma]^6))*d[b, s1]*d[s2, v1]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5 + (48*Pi*\[Sigma]*(-67107 + 15855*\[Sigma]^2 + 71811*\[Sigma]^4 + 17185*\[Sigma]^6)*d[s1, v2]*d[s2, v1]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(11/2) + 
       (16*(1024*(49 + 1719*\[Sigma]^2 - 6528*\[Sigma]^4 + 5136*\[Sigma]^6) + 27*Pi^2*(75 + 2179*\[Sigma]^2 - 8863*\[Sigma]^4 + 8305*\[Sigma]^6))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^5 + (12*Pi*(-307353 + 4686195*\[Sigma]^2 - 13381515*\[Sigma]^4 + 9979505*\[Sigma]^6)*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(11/2) - 
       (4*(4096*(-783 + 6815*\[Sigma]^2 - 11360*\[Sigma]^4 + 5392*\[Sigma]^6) + 9*Pi^2*(-8725 + 57503*\[Sigma]^2 - 150631*\[Sigma]^4 + 105245*\[Sigma]^6))*d[b, s1]*d[s2, \[Epsilon]]^4)/(-1 + \[Sigma]^2)^5 - (3*Pi*\[Sigma]*(-8058159 + 84280549*\[Sigma]^2 - 189661517*\[Sigma]^4 + 117828055*\[Sigma]^6)*d[s1, v2]*d[s2, \[Epsilon]]^4)/(-1 + \[Sigma]^2)^(11/2))/24576) + 
   (((-3*Pi*(3 - 522*\[Sigma]^2 + 991*\[Sigma]^4)*d[b, s1])/(-1 + \[Sigma]^2)^(5/2) + (2*\[Sigma]*(9*Pi^2*(-5 + 31*\[Sigma]^2 - 51*\[Sigma]^4 + 25*\[Sigma]^6) + 64*(-15 + 101*\[Sigma]^2 - 168*\[Sigma]^4 + 80*\[Sigma]^6))*d[s1, v2])/(-1 + \[Sigma]^2)^4)/64 + 
     ((3*Pi*\[Sigma]*(277 - 1158*\[Sigma]^2 + 857*\[Sigma]^4)*d[b, s2]*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^(7/2) - (2*\[Sigma]*(9*Pi^2*(-5 + 31*\[Sigma]^2 - 51*\[Sigma]^4 + 25*\[Sigma]^6) + 64*(-15 + 101*\[Sigma]^2 - 168*\[Sigma]^4 + 80*\[Sigma]^6))*d[s1, \[Epsilon]]*d[s2, v1])/(-1 + \[Sigma]^2)^5 + (4*Pi*\[Sigma]*(783 - 4354*\[Sigma]^2 + 4299*\[Sigma]^4)*d[b, s1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(7/2) - 
       (8*(3*Pi^2*(-3 + 54*\[Sigma]^2 - 147*\[Sigma]^4 + 100*\[Sigma]^6) + 64*(-3 + 61*\[Sigma]^2 - 168*\[Sigma]^4 + 112*\[Sigma]^6))*d[s1, v2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^4)/64 + ((-384*Pi*(-3 + 36*\[Sigma]^2 - 109*\[Sigma]^4 + 84*\[Sigma]^6)*d[b, s1]*d[b, s2]^2)/(-1 + \[Sigma]^2)^(7/2) + 
       (8*\[Sigma]*(128*(-36 + 211*\[Sigma]^2 - 352*\[Sigma]^4 + 176*\[Sigma]^6) + 3*Pi^2*(-63 + 426*\[Sigma]^2 - 759*\[Sigma]^4 + 400*\[Sigma]^6))*d[b, s2]^2*d[s1, v2])/(-1 + \[Sigma]^2)^4 + (9*Pi*(-29 + 9021*\[Sigma]^2 - 28475*\[Sigma]^4 + 20299*\[Sigma]^6)*d[b, s1]*d[s2, s2])/(-1 + \[Sigma]^2)^(7/2) - 
       (2*\[Sigma]*(27*Pi^2*(-81 + 533*\[Sigma]^2 - 927*\[Sigma]^4 + 475*\[Sigma]^6) + 512*(-93 + 670*\[Sigma]^2 - 1192*\[Sigma]^4 + 608*\[Sigma]^6))*d[s1, v2]*d[s2, s2])/(-1 + \[Sigma]^2)^4 - (24*(64*\[Sigma]^2*(35 - 88*\[Sigma]^2 + 48*\[Sigma]^4) + Pi^2*(-9 + 126*\[Sigma]^2 - 321*\[Sigma]^4 + 200*\[Sigma]^6))*d[b, s1]*d[b, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^4 - 
       (384*Pi*\[Sigma]*(-3 + 29*\[Sigma]^2 - 64*\[Sigma]^4 + 40*\[Sigma]^6)*d[b, s2]*d[s1, v2]*d[s2, v1])/(-1 + \[Sigma]^2)^(9/2) - (18*Pi*(113 + 1409*\[Sigma]^2 - 4557*\[Sigma]^4 + 2907*\[Sigma]^6)*d[b, s1]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(9/2) + 
       (8*\[Sigma]*(81*Pi^2*(-5 + 31*\[Sigma]^2 - 51*\[Sigma]^4 + 25*\[Sigma]^6) + 64*(-123 + 836*\[Sigma]^2 - 1376*\[Sigma]^4 + 640*\[Sigma]^6))*d[s1, v2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^5 - (6*Pi*(-1191 + 22743*\[Sigma]^2 - 54529*\[Sigma]^4 + 32481*\[Sigma]^6)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) + 
       (24*(64*(-14 + 303*\[Sigma]^2 - 840*\[Sigma]^4 + 560*\[Sigma]^6) + Pi^2*(-45 + 846*\[Sigma]^2 - 2325*\[Sigma]^4 + 1600*\[Sigma]^6))*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 - (9*Pi*(-2033 + 50545*\[Sigma]^2 - 141831*\[Sigma]^4 + 96887*\[Sigma]^6)*d[b, s1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(9/2) + 
       (2*\[Sigma]*(512*(-444 + 3061*\[Sigma]^2 - 5392*\[Sigma]^4 + 2768*\[Sigma]^6) + 3*Pi^2*(-3195 + 21207*\[Sigma]^2 - 37173*\[Sigma]^4 + 19225*\[Sigma]^6))*d[s1, v2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5)/768 + 
     ((384*Pi*\[Sigma]*(21 - 59*\[Sigma]^2 + 36*\[Sigma]^4)*d[b, s2]^3*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^(7/2) - (9*Pi*\[Sigma]*(-4171 + 23179*\[Sigma]^2 - 34525*\[Sigma]^4 + 15341*\[Sigma]^6)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, s2])/(-1 + \[Sigma]^2)^(9/2) - (512*\[Sigma]*(-24 + 119*\[Sigma]^2 - 200*\[Sigma]^4 + 112*\[Sigma]^6)*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, v1])/(-1 + \[Sigma]^2)^5 + 
       (2*\[Sigma]*(27*Pi^2*(-81 + 533*\[Sigma]^2 - 927*\[Sigma]^4 + 475*\[Sigma]^6) + 512*(-93 + 670*\[Sigma]^2 - 1192*\[Sigma]^4 + 608*\[Sigma]^6))*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^5 + (18*Pi*\[Sigma]*(1065 - 3422*\[Sigma]^2 + 1213*\[Sigma]^4)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(9/2) - 
       (8*\[Sigma]*(81*Pi^2*(-5 + 31*\[Sigma]^2 - 51*\[Sigma]^4 + 25*\[Sigma]^6) + 64*(-123 + 836*\[Sigma]^2 - 1376*\[Sigma]^4 + 640*\[Sigma]^6))*d[s1, \[Epsilon]]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^6 + (96*Pi*\[Sigma]*(-363 + 2542*\[Sigma]^2 - 4747*\[Sigma]^4 + 2592*\[Sigma]^6)*d[b, s1]*d[b, s2]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) - 
       (4*(512*(-18 + 343*\[Sigma]^2 - 952*\[Sigma]^4 + 656*\[Sigma]^6) + 9*Pi^2*(-45 + 900*\[Sigma]^2 - 2619*\[Sigma]^4 + 1900*\[Sigma]^6))*d[b, s2]^2*d[s1, v2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^4 - (6*Pi*\[Sigma]*(-35667 + 251395*\[Sigma]^2 - 446389*\[Sigma]^4 + 231381*\[Sigma]^6)*d[b, s1]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) + 
       (4*(512*(-51 + 1096*\[Sigma]^2 - 3184*\[Sigma]^4 + 2240*\[Sigma]^6) + 9*Pi^2*(-135 + 2556*\[Sigma]^2 - 7281*\[Sigma]^4 + 5140*\[Sigma]^6))*d[s1, v2]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^4 + (12*\[Sigma]*(27*Pi^2*(-23 + 147*\[Sigma]^2 - 249*\[Sigma]^4 + 125*\[Sigma]^6) + 256*(-43 + 279*\[Sigma]^2 - 448*\[Sigma]^4 + 208*\[Sigma]^6))*d[b, s1]*d[b, s2]*d[s2, v1]*d[s2, \[Epsilon]])/
        (-1 + \[Sigma]^2)^5 + (96*Pi*(-9 + 309*\[Sigma]^2 - 1136*\[Sigma]^4 + 1000*\[Sigma]^6)*d[b, s2]*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) + (12*Pi*\[Sigma]*(-8433 + 55391*\[Sigma]^2 - 90323*\[Sigma]^4 + 43173*\[Sigma]^6)*d[b, s1]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) - 
       (16*(81*Pi^2*(-3 + 54*\[Sigma]^2 - 147*\[Sigma]^4 + 100*\[Sigma]^6) + 64*(-75 + 1544*\[Sigma]^2 - 4208*\[Sigma]^4 + 2752*\[Sigma]^6))*d[s1, v2]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 + (3*Pi*\[Sigma]*(-67431 + 392551*\[Sigma]^2 - 611809*\[Sigma]^4 + 285297*\[Sigma]^6)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(11/2) - 
       (2*\[Sigma]*(27*Pi^2*(-519 + 3487*\[Sigma]^2 - 6177*\[Sigma]^4 + 3225*\[Sigma]^6) + 256*(-1230 + 8501*\[Sigma]^2 - 14984*\[Sigma]^4 + 7696*\[Sigma]^6))*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6 + (18*Pi*\[Sigma]*(-28573 + 193837*\[Sigma]^2 - 339291*\[Sigma]^4 + 174587*\[Sigma]^6)*d[b, s1]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(11/2) - 
       (4*(27*Pi^2*(-95 + 1820*\[Sigma]^2 - 5209*\[Sigma]^4 + 3700*\[Sigma]^6) + 512*(-114 + 2383*\[Sigma]^2 - 6904*\[Sigma]^4 + 4880*\[Sigma]^6))*d[s1, v2]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^5)/768 + 
     ((-16384*\[Sigma]*(-7 - 8*\[Sigma]^2 + 16*\[Sigma]^4)*d[b, s2]^4*d[s1, v2])/(-1 + \[Sigma]^2)^3 + (1536*Pi*(-93 + 1206*\[Sigma]^2 - 3757*\[Sigma]^4 + 3012*\[Sigma]^6)*d[b, s1]*d[b, s2]^2*d[s2, s2])/(-1 + \[Sigma]^2)^(7/2) - 
       (64*\[Sigma]*(27*Pi^2*(-105 + 736*\[Sigma]^2 - 1343*\[Sigma]^4 + 720*\[Sigma]^6) + 512*(-137 + 848*\[Sigma]^2 - 1480*\[Sigma]^4 + 768*\[Sigma]^6))*d[b, s2]^2*d[s1, v2]*d[s2, s2])/(-1 + \[Sigma]^2)^4 - (9*Pi*(-1577 + 751219*\[Sigma]^2 - 2486171*\[Sigma]^4 + 1846673*\[Sigma]^6)*d[b, s1]*d[s2, s2]^2)/(-1 + \[Sigma]^2)^(7/2) + 
       (4*\[Sigma]*(8192*(-237 + 1771*\[Sigma]^2 - 3256*\[Sigma]^4 + 1712*\[Sigma]^6) + 27*Pi^2*(-3255 + 22213*\[Sigma]^2 - 39869*\[Sigma]^4 + 20975*\[Sigma]^6))*d[s1, v2]*d[s2, s2]^2)/(-1 + \[Sigma]^2)^4 - (16384*(-1 + 17*\[Sigma]^2 - 24*\[Sigma]^4 + 16*\[Sigma]^6)*d[b, s1]*d[b, s2]^3*d[s2, v1])/(-1 + \[Sigma]^2)^4 + 
       (64*(45*Pi^2*(-9 + 144*\[Sigma]^2 - 399*\[Sigma]^4 + 272*\[Sigma]^6) + 512*(1 + 226*\[Sigma]^2 - 648*\[Sigma]^4 + 416*\[Sigma]^6))*d[b, s1]*d[b, s2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^4 + (1536*Pi*\[Sigma]*(-75 + 719*\[Sigma]^2 - 1552*\[Sigma]^4 + 952*\[Sigma]^6)*d[b, s2]*d[s1, v2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(9/2) - 
       (43008*Pi*(-3 + 36*\[Sigma]^2 - 109*\[Sigma]^4 + 84*\[Sigma]^6)*d[b, s1]*d[b, s2]^2*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(9/2) + (256*\[Sigma]*(9*Pi^2*(-63 + 426*\[Sigma]^2 - 759*\[Sigma]^4 + 400*\[Sigma]^6) + 64*(-211 + 1192*\[Sigma]^2 - 1952*\[Sigma]^4 + 960*\[Sigma]^6))*d[b, s2]^2*d[s1, v2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^5 + 
       (144*Pi*(1781 + 43531*\[Sigma]^2 - 149309*\[Sigma]^4 + 107021*\[Sigma]^6)*d[b, s1]*d[s2, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(9/2) - (256*\[Sigma]*(27*Pi^2*(-81 + 533*\[Sigma]^2 - 927*\[Sigma]^4 + 475*\[Sigma]^6) + 256*(-174 + 1267*\[Sigma]^2 - 2248*\[Sigma]^4 + 1136*\[Sigma]^6))*d[s1, v2]*d[s2, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^5 - 
       (256*(9*Pi^2*(-9 + 126*\[Sigma]^2 - 321*\[Sigma]^4 + 200*\[Sigma]^6) + 64*(11 + 236*\[Sigma]^2 - 576*\[Sigma]^4 + 256*\[Sigma]^6))*d[b, s1]*d[b, s2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^5 - (43008*Pi*\[Sigma]*(-3 + 29*\[Sigma]^2 - 64*\[Sigma]^4 + 40*\[Sigma]^6)*d[b, s2]*d[s1, v2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^(11/2) - 
       (1008*Pi*(241 + 193*\[Sigma]^2 - 1549*\[Sigma]^4 + 859*\[Sigma]^6)*d[b, s1]*d[s2, v1]^4)/(-1 + \[Sigma]^2)^(11/2) + (512*\[Sigma]*(81*Pi^2*(-5 + 31*\[Sigma]^2 - 51*\[Sigma]^4 + 25*\[Sigma]^6) + 64*(-111 + 763*\[Sigma]^2 - 1240*\[Sigma]^4 + 560*\[Sigma]^6))*d[s1, v2]*d[s2, v1]^4)/(-1 + \[Sigma]^2)^6 - 
       (9216*Pi*(31 - 307*\[Sigma]^2 + 368*\[Sigma]^4)*d[b, s2]^3*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(7/2) + (12*Pi*(-97467 + 1939161*\[Sigma]^2 - 4896785*\[Sigma]^4 + 3053235*\[Sigma]^6)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) + 
       (16384*(-31 + 407*\[Sigma]^2 - 1128*\[Sigma]^4 + 880*\[Sigma]^6)*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 - (64*(512*(-113 + 2542*\[Sigma]^2 - 7416*\[Sigma]^4 + 5216*\[Sigma]^6) + 9*Pi^2*(-315 + 6120*\[Sigma]^2 - 17517*\[Sigma]^4 + 12440*\[Sigma]^6))*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 - 
       (96*Pi*(-5649 + 101601*\[Sigma]^2 - 191623*\[Sigma]^4 + 78375*\[Sigma]^6)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) + (256*(9*Pi^2*(-63 + 1170*\[Sigma]^2 - 3207*\[Sigma]^4 + 2200*\[Sigma]^6) + 64*(-163 + 3572*\[Sigma]^2 - 9792*\[Sigma]^4 + 6400*\[Sigma]^6))*d[s1, \[Epsilon]]*d[s2, v1]^3*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 - 
       (1536*Pi*(-615 + 11106*\[Sigma]^2 - 33599*\[Sigma]^4 + 25332*\[Sigma]^6)*d[b, s1]*d[b, s2]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(9/2) + (16*\[Sigma]*(2048*(-1023 + 6791*\[Sigma]^2 - 12008*\[Sigma]^4 + 6256*\[Sigma]^6) + 27*Pi^2*(-3405 + 23843*\[Sigma]^2 - 43639*\[Sigma]^4 + 23425*\[Sigma]^6))*d[b, s2]^2*d[s1, v2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5 + 
       (18*Pi*(-227231 + 5939493*\[Sigma]^2 - 17463485*\[Sigma]^4 + 12417783*\[Sigma]^6)*d[b, s1]*d[s2, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(9/2) - (8*\[Sigma]*(4096*(-3217 + 22976*\[Sigma]^2 - 41736*\[Sigma]^4 + 22016*\[Sigma]^6) + 27*Pi^2*(-20385 + 139923*\[Sigma]^2 - 251739*\[Sigma]^4 + 132905*\[Sigma]^6))*d[s1, v2]*d[s2, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5 - 
       (16*(1024*(-145 + 3785*\[Sigma]^2 - 10200*\[Sigma]^4 + 6544*\[Sigma]^6) + 9*Pi^2*(-1305 + 23607*\[Sigma]^2 - 65883*\[Sigma]^4 + 45725*\[Sigma]^6))*d[b, s1]*d[b, s2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5 - (13824*Pi*\[Sigma]*(-79 + 707*\[Sigma]^2 - 1520*\[Sigma]^4 + 920*\[Sigma]^6)*d[b, s2]*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(11/2) - 
       (432*Pi*(-4175 + 126319*\[Sigma]^2 - 347993*\[Sigma]^4 + 229577*\[Sigma]^6)*d[b, s1]*d[s2, v1]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(11/2) + (64*\[Sigma]*(256*(-4859 + 33352*\[Sigma]^2 - 58272*\[Sigma]^4 + 29632*\[Sigma]^6) + 9*Pi^2*(-6147 + 40815*\[Sigma]^2 - 71565*\[Sigma]^4 + 37025*\[Sigma]^6))*d[s1, v2]*d[s2, v1]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6 - 
       (12*Pi*(-280881 + 5268363*\[Sigma]^2 - 13330483*\[Sigma]^4 + 8403993*\[Sigma]^6)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(11/2) + (16*(1024*(-655 + 14063*\[Sigma]^2 - 40872*\[Sigma]^4 + 28912*\[Sigma]^6) + 9*Pi^2*(-3495 + 69033*\[Sigma]^2 - 200037*\[Sigma]^4 + 143875*\[Sigma]^6))*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^6 - 
       (3*Pi*(-2402071 + 53958221*\[Sigma]^2 - 155016229*\[Sigma]^4 + 109231791*\[Sigma]^6)*d[b, s1]*d[s2, \[Epsilon]]^4)/(-1 + \[Sigma]^2)^(11/2) + (4*\[Sigma]*(4096*(-9191 + 65087*\[Sigma]^2 - 118120*\[Sigma]^4 + 62448*\[Sigma]^6) + 9*Pi^2*(-170685 + 1175511*\[Sigma]^2 - 2120703*\[Sigma]^4 + 1122725*\[Sigma]^6))*d[s1, v2]*d[s2, \[Epsilon]]^4)/(-1 + \[Sigma]^2)^6)/24576)*v1[\[Mu]] + 
   ((\[Sigma]*((3*Pi*(143 - 1146*\[Sigma]^2 + 1411*\[Sigma]^4)*d[b, s1])/(-1 + \[Sigma]^2)^(5/2) - (2*\[Sigma]*(9*Pi^2*(3 - 5*\[Sigma]^2)^2*(-1 + \[Sigma]^2) + 64*(-25 + 128*\[Sigma]^2 - 184*\[Sigma]^4 + 80*\[Sigma]^6))*d[s1, v2])/(-1 + \[Sigma]^2)^4))/64 + 
     ((-3*Pi*(-3 + 514*\[Sigma]^2 - 1551*\[Sigma]^4 + 952*\[Sigma]^6)*d[b, s2]*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^(7/2) + (2*(9*Pi^2*(1 - 21*\[Sigma]^2 + 85*\[Sigma]^4 - 115*\[Sigma]^6 + 50*\[Sigma]^8) + 64*(3 - 69*\[Sigma]^2 + 280*\[Sigma]^4 - 376*\[Sigma]^6 + 160*\[Sigma]^8))*d[s1, \[Epsilon]]*d[s2, v1])/(-1 + \[Sigma]^2)^5 - 
       (4*Pi*(-105 + 2502*\[Sigma]^2 - 8269*\[Sigma]^4 + 6504*\[Sigma]^6)*d[b, s1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(7/2) + (8*\[Sigma]*(512*(-1 + 11*\[Sigma]^2 - 24*\[Sigma]^4 + 14*\[Sigma]^6) + 3*Pi^2*(-9 + 78*\[Sigma]^2 - 165*\[Sigma]^4 + 100*\[Sigma]^6))*d[s1, v2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^4)/64 + 
     ((768*Pi*\[Sigma]*(-9 + 57*\[Sigma]^2 - 116*\[Sigma]^4 + 72*\[Sigma]^6)*d[b, s1]*d[b, s2]^2)/(-1 + \[Sigma]^2)^(7/2) - (8*(3*Pi^2*(3 - 21*\[Sigma]^2 + 20*\[Sigma]^4)^2 + 128*(3 - 74*\[Sigma]^2 + 284*\[Sigma]^4 - 392*\[Sigma]^6 + 176*\[Sigma]^8))*d[b, s2]^2*d[s1, v2])/(-1 + \[Sigma]^2)^4 - 
       (9*Pi*\[Sigma]*(-2479 + 24459*\[Sigma]^2 - 52721*\[Sigma]^4 + 31429*\[Sigma]^6)*d[b, s1]*d[s2, s2])/(-1 + \[Sigma]^2)^(7/2) + (2*\[Sigma]^2*(1024*(-79 + 436*\[Sigma]^2 - 664*\[Sigma]^4 + 304*\[Sigma]^6) + 27*Pi^2*(-153 + 693*\[Sigma]^2 - 1015*\[Sigma]^4 + 475*\[Sigma]^6))*d[s1, v2]*d[s2, s2])/(-1 + \[Sigma]^2)^4 + 
       (24*\[Sigma]*(64*(-9 + 104*\[Sigma]^2 - 200*\[Sigma]^4 + 96*\[Sigma]^6) + Pi^2*(-54 + 405*\[Sigma]^2 - 780*\[Sigma]^4 + 425*\[Sigma]^6))*d[b, s1]*d[b, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^4 + (384*Pi*(9 - 45*\[Sigma]^2 + 74*\[Sigma]^4 - 76*\[Sigma]^6 + 40*\[Sigma]^8)*d[b, s2]*d[s1, v2]*d[s2, v1])/(-1 + \[Sigma]^2)^(9/2) + 
       (18*Pi*\[Sigma]*(-203 + 2669*\[Sigma]^2 - 5041*\[Sigma]^4 + 2447*\[Sigma]^6)*d[b, s1]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(9/2) - (8*(192 - (14080 + 729*Pi^2)*\[Sigma]^2 + (68608 + 3159*Pi^2)*\[Sigma]^4 - (96256 + 4455*Pi^2)*\[Sigma]^6 + 5*(8192 + 405*Pi^2)*\[Sigma]^8)*d[s1, v2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^5 + 
       (6*Pi*\[Sigma]*(-4893 + 41025*\[Sigma]^2 - 76003*\[Sigma]^4 + 38991*\[Sigma]^6)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) - (24*\[Sigma]*(64*(-119 + 968*\[Sigma]^2 - 1960*\[Sigma]^4 + 1120*\[Sigma]^6) + Pi^2*(-324 + 2655*\[Sigma]^2 - 5430*\[Sigma]^4 + 3175*\[Sigma]^6))*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 + 
       (9*Pi*\[Sigma]*(-15051 + 127607*\[Sigma]^2 - 261909*\[Sigma]^4 + 152537*\[Sigma]^6)*d[b, s1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(9/2) - (2*(512*(15 - 812*\[Sigma]^2 + 4028*\[Sigma]^4 - 6008*\[Sigma]^6 + 2768*\[Sigma]^8) + 3*Pi^2*(144 - 6147*\[Sigma]^2 + 27687*\[Sigma]^4 - 40845*\[Sigma]^6 + 19225*\[Sigma]^8))*d[s1, v2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5)/768 + 
     ((-384*Pi*(-3 + 33*\[Sigma]^2 - 68*\[Sigma]^4 + 36*\[Sigma]^6)*d[b, s2]^3*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^(7/2) + (9*Pi*(29 - 8469*\[Sigma]^2 + 36835*\[Sigma]^4 - 48147*\[Sigma]^6 + 19576*\[Sigma]^8)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, s2])/(-1 + \[Sigma]^2)^(9/2) + (512*(10 - 99*\[Sigma]^2 + 328*\[Sigma]^4 - 456*\[Sigma]^6 + 224*\[Sigma]^8)*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, v1])/(-1 + \[Sigma]^2)^5 - 
       (2*(135*Pi^2*(3 - 69*\[Sigma]^2 + 295*\[Sigma]^4 - 419*\[Sigma]^6 + 190*\[Sigma]^8) + 512*(17 - 432*\[Sigma]^2 + 1880*\[Sigma]^4 - 2688*\[Sigma]^6 + 1216*\[Sigma]^8))*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^5 + (18*Pi*(-113 - 458*\[Sigma]^2 + 139*\[Sigma]^4 + 2152*\[Sigma]^6)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(9/2) + 
       (8*(81*Pi^2*(1 - 21*\[Sigma]^2 + 85*\[Sigma]^4 - 115*\[Sigma]^6 + 50*\[Sigma]^8) + 64*(25 - 576*\[Sigma]^2 + 2320*\[Sigma]^4 - 3072*\[Sigma]^6 + 1280*\[Sigma]^8))*d[s1, \[Epsilon]]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^6 - (96*Pi*(72 - 1539*\[Sigma]^2 + 6502*\[Sigma]^4 - 9523*\[Sigma]^6 + 4512*\[Sigma]^8)*d[b, s1]*d[b, s2]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) + 
       (4*\[Sigma]*(1024*(-33 + 265*\[Sigma]^2 - 552*\[Sigma]^4 + 328*\[Sigma]^6) + 9*Pi^2*(-153 + 1356*\[Sigma]^2 - 3015*\[Sigma]^4 + 1900*\[Sigma]^6))*d[b, s2]^2*d[s1, v2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^4 + (6*Pi*(4725 - 127725*\[Sigma]^2 + 560587*\[Sigma]^4 - 807163*\[Sigma]^6 + 370296*\[Sigma]^8)*d[b, s1]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) - 
       (4*\[Sigma]*(512*(-141 + 1622*\[Sigma]^2 - 3696*\[Sigma]^4 + 2240*\[Sigma]^6) + 9*Pi^2*(-423 + 3804*\[Sigma]^2 - 8289*\[Sigma]^4 + 5140*\[Sigma]^6))*d[s1, v2]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^4 - (12*(512*(3 - 89*\[Sigma]^2 + 376*\[Sigma]^4 - 500*\[Sigma]^6 + 208*\[Sigma]^8) + 9*Pi^2*(12 - 297*\[Sigma]^2 + 1245*\[Sigma]^4 - 1735*\[Sigma]^6 + 775*\[Sigma]^8))*d[b, s1]*d[b, s2]*d[s2, v1]*
         d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 - (96*Pi*\[Sigma]*(-345 + 1029*\[Sigma]^2 - 1424*\[Sigma]^4 + 1000*\[Sigma]^6)*d[b, s2]*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) - (12*Pi*(999 - 24033*\[Sigma]^2 + 93629*\[Sigma]^4 - 120155*\[Sigma]^6 + 49368*\[Sigma]^8)*d[b, s1]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) + 
       (16*\[Sigma]*(81*Pi^2*(-9 + 78*\[Sigma]^2 - 165*\[Sigma]^4 + 100*\[Sigma]^6) + 128*(-111 + 1130*\[Sigma]^2 - 2400*\[Sigma]^4 + 1376*\[Sigma]^6))*d[s1, v2]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 - (3*Pi*(4737 - 162105*\[Sigma]^2 + 663487*\[Sigma]^4 - 872143*\[Sigma]^6 + 364632*\[Sigma]^8)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(11/2) + 
       (2*(27*Pi^2*(87 - 2211*\[Sigma]^2 + 9625*\[Sigma]^4 - 13885*\[Sigma]^6 + 6400*\[Sigma]^8) + 256*(214 - 5463*\[Sigma]^2 + 23656*\[Sigma]^4 - 33816*\[Sigma]^6 + 15392*\[Sigma]^8))*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6 - (18*Pi*(3803 - 99939*\[Sigma]^2 + 432613*\[Sigma]^4 - 618549*\[Sigma]^6 + 282632*\[Sigma]^8)*d[b, s1]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(11/2) + 
       (4*\[Sigma]*(1024*(-165 + 1777*\[Sigma]^2 - 4008*\[Sigma]^4 + 2440*\[Sigma]^6) + 27*Pi^2*(-303 + 2716*\[Sigma]^2 - 5945*\[Sigma]^4 + 3700*\[Sigma]^6))*d[s1, v2]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^5)/768 + 
     ((16384*(1 - 8*\[Sigma]^2 - 8*\[Sigma]^4 + 16*\[Sigma]^6)*d[b, s2]^4*d[s1, v2])/(-1 + \[Sigma]^2)^3 - (12288*Pi*\[Sigma]*(-72 + 474*\[Sigma]^2 - 992*\[Sigma]^4 + 639*\[Sigma]^6)*d[b, s1]*d[b, s2]^2*d[s2, s2])/(-1 + \[Sigma]^2)^(7/2) + 
       (64*(27*Pi^2*(15 - 216*\[Sigma]^2 + 985*\[Sigma]^4 - 1496*\[Sigma]^6 + 720*\[Sigma]^8) + 512*(11 - 296*\[Sigma]^2 + 1172*\[Sigma]^4 - 1664*\[Sigma]^6 + 768*\[Sigma]^8))*d[b, s2]^2*d[s1, v2]*d[s2, s2])/(-1 + \[Sigma]^2)^4 + (9*Pi*\[Sigma]*(-207377 + 2144859*\[Sigma]^2 - 4816883*\[Sigma]^4 + 2978153*\[Sigma]^6)*d[b, s1]*d[s2, s2]^2)/(-1 + \[Sigma]^2)^(7/2) - 
       (4*\[Sigma]^2*(8192*(-407 + 2336*\[Sigma]^2 - 3656*\[Sigma]^4 + 1712*\[Sigma]^6) + 27*Pi^2*(-6351 + 29461*\[Sigma]^2 - 44085*\[Sigma]^4 + 20975*\[Sigma]^6))*d[s1, v2]*d[s2, s2]^2)/(-1 + \[Sigma]^2)^4 + (16384*\[Sigma]*(-7 + 40*\[Sigma]^2 - 56*\[Sigma]^4 + 32*\[Sigma]^6)*d[b, s1]*d[b, s2]^3*d[s2, v1])/(-1 + \[Sigma]^2)^4 - 
       (64*\[Sigma]*(4096*(-7 + 88*\[Sigma]^2 - 188*\[Sigma]^4 + 104*\[Sigma]^6) + 9*Pi^2*(-288 + 2319*\[Sigma]^2 - 4776*\[Sigma]^4 + 2785*\[Sigma]^6))*d[b, s1]*d[b, s2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^4 - (1536*Pi*(279 - 1413*\[Sigma]^2 + 2126*\[Sigma]^4 - 1828*\[Sigma]^6 + 952*\[Sigma]^8)*d[b, s2]*d[s1, v2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(9/2) + 
       (86016*Pi*\[Sigma]*(-9 + 57*\[Sigma]^2 - 116*\[Sigma]^4 + 72*\[Sigma]^6)*d[b, s1]*d[b, s2]^2*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(9/2) - (256*(9*Pi^2*(3 - 21*\[Sigma]^2 + 20*\[Sigma]^4)^2 + 128*(5 - 200*\[Sigma]^2 + 788*\[Sigma]^4 - 1088*\[Sigma]^6 + 480*\[Sigma]^8))*d[b, s2]^2*d[s1, v2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^5 - 
       (144*Pi*\[Sigma]*(-9225 + 109357*\[Sigma]^2 - 238647*\[Sigma]^4 + 140131*\[Sigma]^6)*d[b, s1]*d[s2, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(9/2) + (256*(768 - (79616 + 4131*Pi^2)*\[Sigma]^2 + (425984 + 18711*Pi^2)*\[Sigma]^4 - (641024 + 27405*Pi^2)*\[Sigma]^6 + (290816 + 12825*Pi^2)*\[Sigma]^8)*d[s1, v2]*d[s2, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^5 + 
       (256*\[Sigma]*(512*(-5 + 86*\[Sigma]^2 - 160*\[Sigma]^4 + 64*\[Sigma]^6) + 9*Pi^2*(-54 + 405*\[Sigma]^2 - 780*\[Sigma]^4 + 425*\[Sigma]^6))*d[b, s1]*d[b, s2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^5 + (43008*Pi*(9 - 45*\[Sigma]^2 + 74*\[Sigma]^4 - 76*\[Sigma]^6 + 40*\[Sigma]^8)*d[b, s2]*d[s1, v2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^(11/2) - 
       (1008*Pi*\[Sigma]*(-309 + 1107*\[Sigma]^2 - 2703*\[Sigma]^4 + 2161*\[Sigma]^6)*d[b, s1]*d[s2, v1]^4)/(-1 + \[Sigma]^2)^(11/2) - (512*(384 - (13760 + 729*Pi^2)*\[Sigma]^2 + (63488 + 3159*Pi^2)*\[Sigma]^4 - (86528 + 4455*Pi^2)*\[Sigma]^6 + 5*(7168 + 405*Pi^2)*\[Sigma]^8)*d[s1, v2]*d[s2, v1]^4)/(-1 + \[Sigma]^2)^6 + 
       (9216*Pi*\[Sigma]*(83 - 399*\[Sigma]^2 + 368*\[Sigma]^4)*d[b, s2]^3*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(7/2) - (12*Pi*\[Sigma]*(-418035 + 3767697*\[Sigma]^2 - 7457177*\[Sigma]^4 + 4074555*\[Sigma]^6)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) - 
       (16384*\[Sigma]*(-193 + 1288*\[Sigma]^2 - 2696*\[Sigma]^4 + 1760*\[Sigma]^6)*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 + (64*\[Sigma]*(2048*(-239 + 2054*\[Sigma]^2 - 4360*\[Sigma]^4 + 2608*\[Sigma]^6) + 9*Pi^2*(-2286 + 19461*\[Sigma]^2 - 41214*\[Sigma]^4 + 24815*\[Sigma]^6))*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 - 
       (96*Pi*\[Sigma]*(6603 - 50631*\[Sigma]^2 + 5173*\[Sigma]^4 + 60375*\[Sigma]^6)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) - (256*\[Sigma]*(8192*(-11 + 89*\[Sigma]^2 - 178*\[Sigma]^4 + 100*\[Sigma]^6) + 225*Pi^2*(-18 + 147*\[Sigma]^2 - 300*\[Sigma]^4 + 175*\[Sigma]^6))*d[s1, \[Epsilon]]*d[s2, v1]^3*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 + 
       (3072*Pi*\[Sigma]*(-2103 + 16530*\[Sigma]^2 - 35491*\[Sigma]^4 + 22236*\[Sigma]^6)*d[b, s1]*d[b, s2]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(9/2) - (16*(2048*(81 - 2149*\[Sigma]^2 + 9280*\[Sigma]^4 - 13480*\[Sigma]^6 + 6256*\[Sigma]^8) + 27*Pi^2*(300 - 6921*\[Sigma]^2 + 31991*\[Sigma]^4 - 48635*\[Sigma]^6 + 23425*\[Sigma]^8))*d[b, s2]^2*d[s1, v2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5 - 
       (18*Pi*\[Sigma]*(-1765111 + 15717245*\[Sigma]^2 - 33651237*\[Sigma]^4 + 20338143*\[Sigma]^6)*d[b, s1]*d[s2, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(9/2) + (8*(4096*(115 - 6036*\[Sigma]^2 + 30708*\[Sigma]^4 - 46848*\[Sigma]^6 + 22016*\[Sigma]^8) + 27*Pi^2*(960 - 40377*\[Sigma]^2 + 185763*\[Sigma]^4 - 278739*\[Sigma]^6 + 132905*\[Sigma]^8))*d[s1, v2]*d[s2, s2]*d[s2, \[Epsilon]]^2)/
        (-1 + \[Sigma]^2)^5 + (16*\[Sigma]*(1024*(-1303 + 11752*\[Sigma]^2 - 23672*\[Sigma]^4 + 13088*\[Sigma]^6) + 9*Pi^2*(-9189 + 76035*\[Sigma]^2 - 157935*\[Sigma]^4 + 93425*\[Sigma]^6))*d[b, s1]*d[b, s2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5 + (4608*Pi*(289 - 2019*\[Sigma]^2 + 4450*\[Sigma]^4 - 5340*\[Sigma]^6 + 2760*\[Sigma]^8)*d[b, s2]*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/
        (-1 + \[Sigma]^2)^(11/2) + (144*Pi*\[Sigma]*(-99807 + 833467*\[Sigma]^2 - 1637729*\[Sigma]^4 + 907701*\[Sigma]^6)*d[b, s1]*d[s2, v1]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(11/2) - (64*(512*(109 - 4596*\[Sigma]^2 + 22068*\[Sigma]^4 - 32448*\[Sigma]^6 + 14816*\[Sigma]^8) + 9*Pi^2*(288 - 11835*\[Sigma]^2 + 53295*\[Sigma]^4 - 78645*\[Sigma]^6 + 37025*\[Sigma]^8))*d[s1, v2]*d[s2, v1]^2*
         d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6 + (12*Pi*\[Sigma]*(-1247961 + 10519731*\[Sigma]^2 - 20563147*\[Sigma]^4 + 11268273*\[Sigma]^6)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(11/2) - (16*\[Sigma]*(1024*(-5281 + 45256*\[Sigma]^2 - 96200*\[Sigma]^4 + 57824*\[Sigma]^6) + 9*Pi^2*(-25491 + 219405*\[Sigma]^2 - 469545*\[Sigma]^4 + 285775*\[Sigma]^6))*d[s1, \[Epsilon]]*d[s2, v1]*
         d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^6 + (3*Pi*\[Sigma]*(-16332079 + 141528677*\[Sigma]^2 - 300073933*\[Sigma]^4 + 180515031*\[Sigma]^6)*d[b, s1]*d[s2, \[Epsilon]]^4)/(-1 + \[Sigma]^2)^(11/2) - (4*(4096*(401 - 17585*\[Sigma]^2 + 87296*\[Sigma]^4 - 132584*\[Sigma]^6 + 62448*\[Sigma]^8) + 9*Pi^2*(9600 - 339717*\[Sigma]^2 + 1563207*\[Sigma]^4 - 2350695*\[Sigma]^6 + 1122725*\[Sigma]^8))*
         d[s1, v2]*d[s2, \[Epsilon]]^4)/(-1 + \[Sigma]^2)^6)/24576)*v2[\[Mu]] + (((2*\[Sigma]*(3*Pi^2*(-9 + 43*\[Sigma]^2 - 79*\[Sigma]^4 + 45*\[Sigma]^6) + 64*(-9 + 59*\[Sigma]^2 - 96*\[Sigma]^4 + 48*\[Sigma]^6))*d[b, s1]*d[b, s2])/(-1 + \[Sigma]^2)^4 - (Pi*(9 + 282*\[Sigma]^2 - 819*\[Sigma]^4 + 856*\[Sigma]^6)*d[b, s2]*d[s1, v2])/(-1 + \[Sigma]^2)^(7/2) + 
       (Pi*\[Sigma]*(27 - 2306*\[Sigma]^2 + 3615*\[Sigma]^4)*d[b, s1]*d[s2, v1])/(-1 + \[Sigma]^2)^(7/2) - (2*(64*(3 - 77*\[Sigma]^2 + 328*\[Sigma]^4 - 448*\[Sigma]^6 + 192*\[Sigma]^8) + 3*Pi^2*(3 - 81*\[Sigma]^2 + 333*\[Sigma]^4 - 455*\[Sigma]^6 + 200*\[Sigma]^8))*d[s1, v2]*d[s2, v1])/(-1 + \[Sigma]^2)^5)/64 + 
     ((-4*(64*(2 - 3*\[Sigma]^2 - 16*\[Sigma]^4 + 16*\[Sigma]^6) + Pi^2*(9 + 18*\[Sigma]^2 - 63*\[Sigma]^4 + 40*\[Sigma]^6))*d[b, s2]^2*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^4 + (64*Pi*(9 - 36*\[Sigma]^2 + 23*\[Sigma]^4 + 8*\[Sigma]^6)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1])/(-1 + \[Sigma]^2)^(9/2) - (4*(64 + Pi^2*\[Sigma]^2*(3 - 5*\[Sigma]^2)^2)*d[s1, \[Epsilon]]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^5 - 
       (2*(128*(-8 + 153*\[Sigma]^2 - 400*\[Sigma]^4 + 272*\[Sigma]^6) + Pi^2*(-45 + 639*\[Sigma]^2 - 1935*\[Sigma]^4 + 1525*\[Sigma]^6))*d[b, s1]*d[b, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^4 + (Pi*\[Sigma]*(-147 + 223*\[Sigma]^2 - 1613*\[Sigma]^4 + 2545*\[Sigma]^6)*d[b, s2]*d[s1, v2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) - 
       (3*Pi*(-63 + 4219*\[Sigma]^2 - 16929*\[Sigma]^4 + 14229*\[Sigma]^6)*d[b, s1]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) + (2*\[Sigma]*(128*(-129 + 1096*\[Sigma]^2 - 2240*\[Sigma]^4 + 1280*\[Sigma]^6) + Pi^2*(-801 + 6555*\[Sigma]^2 - 13395*\[Sigma]^4 + 7825*\[Sigma]^6))*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5)/128 + 
     ((512*\[Sigma]*(-2 + 33*\[Sigma]^2 - 80*\[Sigma]^4 + 48*\[Sigma]^6)*d[b, s1]*d[b, s2]^3)/(-1 + \[Sigma]^2)^4 - (384*Pi*(3 + 27*\[Sigma]^2 - 108*\[Sigma]^4 + 80*\[Sigma]^6)*d[b, s2]^3*d[s1, v2])/(-1 + \[Sigma]^2)^(7/2) - (2*\[Sigma]*(27*Pi^2*(-39 + 179*\[Sigma]^2 - 329*\[Sigma]^4 + 189*\[Sigma]^6) + 512*(-43 + 306*\[Sigma]^2 - 496*\[Sigma]^4 + 240*\[Sigma]^6))*d[b, s1]*d[b, s2]*d[s2, s2])/
        (-1 + \[Sigma]^2)^4 + (3*Pi*(-87 - 3153*\[Sigma]^2 + 6135*\[Sigma]^4 - 3863*\[Sigma]^6 + 1496*\[Sigma]^8)*d[b, s2]*d[s1, v2]*d[s2, s2])/(-1 + \[Sigma]^2)^(9/2) + (768*Pi*\[Sigma]*(3 - 34*\[Sigma]^2 + 40*\[Sigma]^4)*d[b, s1]*d[b, s2]^2*d[s2, v1])/(-1 + \[Sigma]^2)^(7/2) - 
       (512*(10 - 83*\[Sigma]^2 + 272*\[Sigma]^4 - 384*\[Sigma]^6 + 192*\[Sigma]^8)*d[b, s2]^2*d[s1, v2]*d[s2, v1])/(-1 + \[Sigma]^2)^5 - (3*Pi*\[Sigma]*(501 + 30775*\[Sigma]^2 - 86677*\[Sigma]^4 + 56409*\[Sigma]^6)*d[b, s1]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(9/2) + 
       (2*(512*(17 - 460*\[Sigma]^2 + 2068*\[Sigma]^4 - 2976*\[Sigma]^6 + 1344*\[Sigma]^8) + 9*Pi^2*(45 - 1269*\[Sigma]^2 + 5451*\[Sigma]^4 - 7747*\[Sigma]^6 + 3520*\[Sigma]^8))*d[s1, v2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^5 + (8*\[Sigma]*(27*Pi^2*(-9 + 43*\[Sigma]^2 - 79*\[Sigma]^4 + 45*\[Sigma]^6) + 64*(-71 + 516*\[Sigma]^2 - 896*\[Sigma]^4 + 480*\[Sigma]^6))*d[b, s1]*d[b, s2]*d[s2, v1]^2)/
        (-1 + \[Sigma]^2)^5 - (6*Pi*(-339 + 12162*\[Sigma]^2 - 40703*\[Sigma]^4 + 35000*\[Sigma]^6)*d[b, s2]*d[s1, v2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(9/2) + (42*Pi*\[Sigma]*(-63 - 1766*\[Sigma]^2 + 3021*\[Sigma]^4)*d[b, s1]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^(9/2) - 
       (8*(27*Pi^2*(3 - 81*\[Sigma]^2 + 333*\[Sigma]^4 - 455*\[Sigma]^6 + 200*\[Sigma]^8) + 64*(25 - 632*\[Sigma]^2 + 2696*\[Sigma]^4 - 3648*\[Sigma]^6 + 1536*\[Sigma]^8))*d[s1, v2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^6 + (12*\[Sigma]*(256*(-3 - 32*\[Sigma]^2 + 48*\[Sigma]^4) + 9*Pi^2*(9 - 56*\[Sigma]^2 + 55*\[Sigma]^4))*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^4 - 
       (192*Pi*\[Sigma]*(-93 + 107*\[Sigma]^2 + 90*\[Sigma]^4)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) + (108*Pi^2*\[Sigma]*(3 - 20*\[Sigma]^2 + 25*\[Sigma]^4)*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 + 
       (2*\[Sigma]*(27*Pi^2*(-195 + 1227*\[Sigma]^2 - 2341*\[Sigma]^4 + 1325*\[Sigma]^6) + 256*(-572 + 3723*\[Sigma]^2 - 6320*\[Sigma]^4 + 3216*\[Sigma]^6))*d[b, s1]*d[b, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5 + (3*Pi*(705 - 12489*\[Sigma]^2 + 61983*\[Sigma]^4 - 82591*\[Sigma]^6 + 31000*\[Sigma]^8)*d[b, s2]*d[s1, v2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(11/2) + 
       (9*Pi*\[Sigma]*(-7503 + 87275*\[Sigma]^2 - 193425*\[Sigma]^4 + 115237*\[Sigma]^6)*d[b, s1]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(11/2) - (2*(27*Pi^2*(99 - 2655*\[Sigma]^2 + 11517*\[Sigma]^4 - 16545*\[Sigma]^6 + 7600*\[Sigma]^8) + 256*(220 - 5981*\[Sigma]^2 + 26288*\[Sigma]^4 - 37632*\[Sigma]^6 + 17088*\[Sigma]^8))*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6)/768 + 
     ((-4096*(-1 - 16*\[Sigma]^2 + 16*\[Sigma]^4)*d[b, s2]^4*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^3 + (16*(27*Pi^2*(15 + 24*\[Sigma]^2 - 87*\[Sigma]^4 + 56*\[Sigma]^6) + 512*(11 - 30*\[Sigma]^2 - 64*\[Sigma]^4 + 80*\[Sigma]^6))*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, s2])/(-1 + \[Sigma]^2)^4 - 
       (384*Pi*(279 - 1188*\[Sigma]^2 + 869*\[Sigma]^4 + 200*\[Sigma]^6)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(9/2) - (64*(9*Pi^2*(9 + 18*\[Sigma]^2 - 63*\[Sigma]^4 + 40*\[Sigma]^6) + 128*(5 + 18*\[Sigma]^2 - 112*\[Sigma]^4 + 80*\[Sigma]^6))*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^5 + 
       (48*(1024 + 3*Pi^2*\[Sigma]^2*(27 - 84*\[Sigma]^2 + 65*\[Sigma]^4))*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^5 + (10752*Pi*(9 - 36*\[Sigma]^2 + 23*\[Sigma]^4 + 8*\[Sigma]^6)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^(11/2) - (192*(256 + 3*Pi^2*\[Sigma]^2*(3 - 5*\[Sigma]^2)^2)*d[s1, \[Epsilon]]*d[s2, v1]^4)/(-1 + \[Sigma]^2)^6 - 
       (4096*(-1 + 113*\[Sigma]^2 - 448*\[Sigma]^4 + 368*\[Sigma]^6)*d[b, s1]*d[b, s2]^3*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^4 + (768*Pi*\[Sigma]*(219 - 2027*\[Sigma]^2 + 2420*\[Sigma]^4)*d[b, s2]^3*d[s1, v2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(7/2) + 
       (4*(2048*(-47 + 1042*\[Sigma]^2 - 2768*\[Sigma]^4 + 1840*\[Sigma]^6) + 27*Pi^2*(-155 + 2389*\[Sigma]^2 - 7241*\[Sigma]^4 + 5743*\[Sigma]^6))*d[b, s1]*d[b, s2]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^4 + (3*Pi*\[Sigma]*(17997 + 163601*\[Sigma]^2 - 655705*\[Sigma]^4 + 426299*\[Sigma]^6)*d[b, s2]*d[s1, v2]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) - 
       (768*Pi*(-9 + 954*\[Sigma]^2 - 3237*\[Sigma]^4 + 2420*\[Sigma]^6)*d[b, s1]*d[b, s2]^2*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) + (4096*\[Sigma]*(-149 + 1072*\[Sigma]^2 - 2304*\[Sigma]^4 + 1536*\[Sigma]^6)*d[b, s2]^2*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 + 
       (9*Pi*(-3921 + 313499*\[Sigma]^2 - 1328819*\[Sigma]^4 + 1164073*\[Sigma]^6)*d[b, s1]*d[s2, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) - (4*\[Sigma]*(4096*(-503 + 4462*\[Sigma]^2 - 9504*\[Sigma]^4 + 5664*\[Sigma]^6) + 27*Pi^2*(-3663 + 31025*\[Sigma]^2 - 65413*\[Sigma]^4 + 39235*\[Sigma]^6))*d[s1, v2]*d[s2, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 - 
       (64*(9*Pi^2*(-27 + 432*\[Sigma]^2 - 1311*\[Sigma]^4 + 1030*\[Sigma]^6) + 64*(-85 + 1796*\[Sigma]^2 - 5056*\[Sigma]^4 + 3680*\[Sigma]^6))*d[b, s1]*d[b, s2]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 + (24*Pi*\[Sigma]*(-46053 + 378585*\[Sigma]^2 - 804987*\[Sigma]^4 + 495895*\[Sigma]^6)*d[b, s2]*d[s1, v2]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) - 
       (72*Pi*(-345 + 33053*\[Sigma]^2 - 137479*\[Sigma]^4 + 117011*\[Sigma]^6)*d[b, s1]*d[s2, v1]^3*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) + (64*\[Sigma]*(279*Pi^2*(-18 + 147*\[Sigma]^2 - 300*\[Sigma]^4 + 175*\[Sigma]^6) + 256*(-377 + 3202*\[Sigma]^2 - 6480*\[Sigma]^4 + 3648*\[Sigma]^6))*d[s1, v2]*d[s2, v1]^3*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 - 
       (4*(81*Pi^2*(25 + 313*\[Sigma]^2 - 901*\[Sigma]^4 + 595*\[Sigma]^6) + 1024*(49 + 183*\[Sigma]^2 - 1376*\[Sigma]^4 + 1168*\[Sigma]^6))*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5 + (384*Pi*(627 - 2676*\[Sigma]^2 + 1105*\[Sigma]^4 + 1376*\[Sigma]^6)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(11/2) - 
       (12*(7168 + 3*Pi^2*(-27 + 837*\[Sigma]^2 - 2625*\[Sigma]^4 + 1975*\[Sigma]^6))*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6 - (8*(512*(-289 + 5753*\[Sigma]^2 - 15616*\[Sigma]^4 + 10736*\[Sigma]^6) + 9*Pi^2*(-625 + 10709*\[Sigma]^2 - 33223*\[Sigma]^4 + 26195*\[Sigma]^6))*d[b, s1]*d[b, s2]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^5 - 
       (3*Pi*\[Sigma]*(-146073 + 1657907*\[Sigma]^2 - 3699595*\[Sigma]^4 + 2102705*\[Sigma]^6)*d[b, s2]*d[s1, v2]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(11/2) - (3*Pi*(-73817 + 2943091*\[Sigma]^2 - 11228363*\[Sigma]^4 + 9444465*\[Sigma]^6)*d[b, s1]*d[s2, v1]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(11/2) + 
       (8*\[Sigma]*(512*(-5645 + 49456*\[Sigma]^2 - 105216*\[Sigma]^4 + 62976*\[Sigma]^6) + 9*Pi^2*(-15099 + 128931*\[Sigma]^2 - 274005*\[Sigma]^4 + 165725*\[Sigma]^6))*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^6)/6144)*\[Epsilon][\[Mu]]))/mb^3;


(* ::Subsection::Closed:: *)
(*5PM*)


\[CapitalDelta]s1[5,1][\[Mu]] = (M^5*(b[\[Mu]]*((-9*Pi*(-17 + 187*\[Sigma]^2 - 467*\[Sigma]^4 + 361*\[Sigma]^6)*d[b, s1])/(32*(-1 + \[Sigma]^2)^3) + (\[Sigma]*(9*Pi^2*(-1 + \[Sigma]^2)^2*(3 - 16*\[Sigma]^2 + 25*\[Sigma]^4) - 32*(3 - 56*\[Sigma]^2 + 198*\[Sigma]^4 - 240*\[Sigma]^6 + 96*\[Sigma]^8))*d[s1, v2])/(8*(-1 + \[Sigma]^2)^(9/2)) + 
     ((-27*Pi*\[Sigma]*(-17 + 187*\[Sigma]^2 - 467*\[Sigma]^4 + 361*\[Sigma]^6)*d[b, s2]*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^4 - (4*\[Sigma]*(27*Pi^2*(-1 + \[Sigma]^2)^2*(3 - 16*\[Sigma]^2 + 25*\[Sigma]^4) + 64*(27 - 252*\[Sigma]^2 + 711*\[Sigma]^4 - 792*\[Sigma]^6 + 304*\[Sigma]^8))*d[s1, \[Epsilon]]*d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) + 
       (3*Pi*\[Sigma]*(-3213 + 18763*\[Sigma]^2 - 33479*\[Sigma]^4 + 18793*\[Sigma]^6)*d[b, s1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^4 - (2*(9*Pi^2*(-1 + \[Sigma]^2)^2*(-15 + 276*\[Sigma]^2 - 1007*\[Sigma]^4 + 950*\[Sigma]^6) - 32*(-15 + 1008*\[Sigma]^2 - 7158*\[Sigma]^4 + 16980*\[Sigma]^6 - 16512*\[Sigma]^8 + 5696*\[Sigma]^10))*d[s1, v2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2))/96 + 
     ((-1920*Pi*(-4 + 29*\[Sigma]^2 - 65*\[Sigma]^4 + 44*\[Sigma]^6)*d[b, s1]*d[b, s2]^2)/(-1 + \[Sigma]^2)^3 - (16*\[Sigma]*(135*Pi^2*(1 - 10*\[Sigma]^2 + 38*\[Sigma]^4 - 54*\[Sigma]^6 + 25*\[Sigma]^8) + 64*(7 - 174*\[Sigma]^2 + 650*\[Sigma]^4 - 912*\[Sigma]^6 + 416*\[Sigma]^8))*d[b, s2]^2*d[s1, v2])/(-1 + \[Sigma]^2)^(9/2) + 
       (15*Pi*(2867 - 36600*\[Sigma]^2 + 117422*\[Sigma]^4 - 146528*\[Sigma]^6 + 63415*\[Sigma]^8)*d[b, s1]*d[s2, s2])/(-1 + \[Sigma]^2)^4 - (4*\[Sigma]*(135*Pi^2*(60 - 455*\[Sigma]^2 + 1281*\[Sigma]^4 - 1461*\[Sigma]^6 + 575*\[Sigma]^8) - 128*(269 - 5568*\[Sigma]^2 + 21970*\[Sigma]^4 - 29424*\[Sigma]^6 + 12832*\[Sigma]^8))*d[s1, v2]*d[s2, s2])/(-1 + \[Sigma]^2)^(9/2) - 
       (120*(64*(3 - 38*\[Sigma]^2 + 102*\[Sigma]^4 - 96*\[Sigma]^6 + 32*\[Sigma]^8) + Pi^2*(27 - 216*\[Sigma]^2 + 546*\[Sigma]^4 - 592*\[Sigma]^6 + 235*\[Sigma]^8))*d[b, s1]*d[b, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(9/2) - (120*Pi*\[Sigma]*(381 - 5032*\[Sigma]^2 + 15834*\[Sigma]^4 - 17152*\[Sigma]^6 + 5809*\[Sigma]^8)*d[b, s2]*d[s1, v2]*d[s2, v1])/(-1 + \[Sigma]^2)^5 - 
       (30*Pi*(751 - 10164*\[Sigma]^2 + 37746*\[Sigma]^4 - 54788*\[Sigma]^6 + 26583*\[Sigma]^8)*d[b, s1]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^5 + (16*\[Sigma]*(15*Pi^2*(153 - 1392*\[Sigma]^2 + 4290*\[Sigma]^4 - 5176*\[Sigma]^6 + 2125*\[Sigma]^8) + 32*(211 - 1422*\[Sigma]^2 + 4190*\[Sigma]^4 - 5616*\[Sigma]^6 + 2528*\[Sigma]^8))*d[s1, v2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(11/2) + 
       (60*Pi*(-57 - 4503*\[Sigma]^2 + 29031*\[Sigma]^4 - 53293*\[Sigma]^6 + 29942*\[Sigma]^8)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 + (120*(3*Pi^2*(21 - 351*\[Sigma]^2 + 1511*\[Sigma]^4 - 2281*\[Sigma]^6 + 1100*\[Sigma]^8) + 64*(18 - 447*\[Sigma]^2 + 2024*\[Sigma]^4 - 3120*\[Sigma]^6 + 1536*\[Sigma]^8))*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) - 
       (15*Pi*(10163 - 158136*\[Sigma]^2 + 553118*\[Sigma]^4 - 718592*\[Sigma]^6 + 315431*\[Sigma]^8)*d[b, s1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5 + (4*\[Sigma]*(15*Pi^2*(2160 - 19197*\[Sigma]^2 + 56163*\[Sigma]^4 - 64951*\[Sigma]^6 + 25825*\[Sigma]^8) - 256*(1357 - 20784*\[Sigma]^2 + 75260*\[Sigma]^4 - 97872*\[Sigma]^6 + 42176*\[Sigma]^8))*d[s1, v2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(11/2))/1920 + 
     ((-1920*Pi*\[Sigma]*(-4 + 29*\[Sigma]^2 - 65*\[Sigma]^4 + 44*\[Sigma]^6)*d[b, s2]^3*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^4 + (15*Pi*\[Sigma]*(2867 - 36600*\[Sigma]^2 + 117422*\[Sigma]^4 - 146528*\[Sigma]^6 + 63415*\[Sigma]^8)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, s2])/(-1 + \[Sigma]^2)^5 - 
       (8*\[Sigma]*(15*Pi^2*(99 - 660*\[Sigma]^2 + 1626*\[Sigma]^4 - 1700*\[Sigma]^6 + 635*\[Sigma]^8) + 64*(241 - 1902*\[Sigma]^2 + 4550*\[Sigma]^4 - 4416*\[Sigma]^6 + 1568*\[Sigma]^8))*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) + 
       (4*\[Sigma]*(135*Pi^2*(60 - 455*\[Sigma]^2 + 1281*\[Sigma]^4 - 1461*\[Sigma]^6 + 575*\[Sigma]^8) + 256*(608 - 5856*\[Sigma]^2 + 17095*\[Sigma]^4 - 19848*\[Sigma]^6 + 7984*\[Sigma]^8))*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) - (30*Pi*\[Sigma]*(-367 + 8325*\[Sigma]^2 - 26029*\[Sigma]^4 + 24023*\[Sigma]^6)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^5 - 
       (64*\[Sigma]*(135*Pi^2*(-1 + \[Sigma]^2)^2*(3 - 16*\[Sigma]^2 + 25*\[Sigma]^4) + 16*(473 - 4311*\[Sigma]^2 + 12055*\[Sigma]^4 - 13368*\[Sigma]^6 + 5104*\[Sigma]^8))*d[s1, \[Epsilon]]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^(13/2) + (640*Pi*\[Sigma]*(-237 + 1246*\[Sigma]^2 - 2017*\[Sigma]^4 + 1020*\[Sigma]^6)*d[b, s1]*d[b, s2]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^4 + 
       (8*(15*Pi^2*(9 + 567*\[Sigma]^2 - 4731*\[Sigma]^4 + 12805*\[Sigma]^6 - 13950*\[Sigma]^8 + 5300*\[Sigma]^10) + 64*(43 + 937*\[Sigma]^2 - 9404*\[Sigma]^4 + 25860*\[Sigma]^6 - 28032*\[Sigma]^8 + 10560*\[Sigma]^10))*d[b, s2]^2*d[s1, v2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) - (5*Pi*\[Sigma]*(-247587 + 1475807*\[Sigma]^2 - 2621813*\[Sigma]^4 + 1459977*\[Sigma]^6)*d[b, s1]*d[s2, s2]*d[s2, \[Epsilon]])/
        (-1 + \[Sigma]^2)^4 + (2*(45*Pi^2*(-399 + 8364*\[Sigma]^2 - 44060*\[Sigma]^4 + 92810*\[Sigma]^6 - 85125*\[Sigma]^8 + 28410*\[Sigma]^10) - 128*(-469 + 37454*\[Sigma]^2 - 290278*\[Sigma]^4 + 738540*\[Sigma]^6 - 762624*\[Sigma]^8 + 277440*\[Sigma]^10))*d[s1, v2]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) + 
       (120*\[Sigma]*(64*(-85 + 434*\[Sigma]^2 - 560*\[Sigma]^4 + 224*\[Sigma]^6) + Pi^2*(-477 + 2169*\[Sigma]^2 - 3315*\[Sigma]^4 + 1675*\[Sigma]^6))*d[b, s1]*d[b, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(9/2) + (30*Pi*(-1779 + 65514*\[Sigma]^2 - 406890*\[Sigma]^4 + 881896*\[Sigma]^6 - 779899*\[Sigma]^8 + 240582*\[Sigma]^10)*d[b, s2]*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]])/
        (-1 + \[Sigma]^2)^6 + (10*Pi*\[Sigma]*(-76305 + 501607*\[Sigma]^2 - 1017091*\[Sigma]^4 + 634701*\[Sigma]^6)*d[b, s1]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 - (4*(-64*(371 - 1516*\[Sigma]^2 - 6418*\[Sigma]^4 + 17580*\[Sigma]^6 - 10944*\[Sigma]^8 + 960*\[Sigma]^10) + 15*Pi^2*(-657 + 16722*\[Sigma]^2 - 97410*\[Sigma]^4 + 219164*\[Sigma]^6 - 211269*\[Sigma]^8 + 73450*\[Sigma]^10))*d[s1, v2]*
         d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) - (15*Pi*\[Sigma]*(17507 - 302668*\[Sigma]^2 + 1107818*\[Sigma]^4 - 1465724*\[Sigma]^6 + 645947*\[Sigma]^8)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6 - 
       (4*\[Sigma]*(45*Pi^2*(954 - 8257*\[Sigma]^2 + 23803*\[Sigma]^4 - 27275*\[Sigma]^6 + 10775*\[Sigma]^8) + 128*(8236 - 80847*\[Sigma]^2 + 240800*\[Sigma]^4 - 281616*\[Sigma]^6 + 113408*\[Sigma]^8))*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(13/2) + (5*Pi*\[Sigma]*(-530763 + 3309023*\[Sigma]^2 - 6025133*\[Sigma]^4 + 3391209*\[Sigma]^6)*d[b, s1]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^5 - 
       (2*(15*Pi^2*(-2403 + 55620*\[Sigma]^2 - 300708*\[Sigma]^4 + 640138*\[Sigma]^6 - 590697*\[Sigma]^8 + 198050*\[Sigma]^10) - 256*(-1037 + 58657*\[Sigma]^2 - 425684*\[Sigma]^4 + 1057620*\[Sigma]^6 - 1080192*\[Sigma]^8 + 390720*\[Sigma]^10))*d[s1, v2]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(13/2))/1920 + 
     ((-32768*\[Sigma]*(4 - 22*\[Sigma]^2 + 45*\[Sigma]^4 - 40*\[Sigma]^6 + 16*\[Sigma]^8)*d[b, s2]^4*d[s1, v2])/(-1 + \[Sigma]^2)^(9/2) + (7680*Pi*(156 - 1323*\[Sigma]^2 + 3838*\[Sigma]^4 - 4523*\[Sigma]^6 + 1844*\[Sigma]^8)*d[b, s1]*d[b, s2]^2*d[s2, s2])/(-1 + \[Sigma]^2)^4 + 
       (640*\[Sigma]*(512*(3 - 91*\[Sigma]^2 + 361*\[Sigma]^4 - 544*\[Sigma]^6 + 272*\[Sigma]^8) + 27*Pi^2*(19 - 199*\[Sigma]^2 + 792*\[Sigma]^4 - 1179*\[Sigma]^6 + 575*\[Sigma]^8))*d[b, s2]^2*d[s1, v2]*d[s2, s2])/(-1 + \[Sigma]^2)^(9/2) - (15*Pi*(263355 - 3495900*\[Sigma]^2 + 11190290*\[Sigma]^4 - 13721212*\[Sigma]^6 + 5829643*\[Sigma]^8)*d[b, s1]*d[s2, s2]^2)/(-1 + \[Sigma]^2)^4 + 
       (8*\[Sigma]*(-4096*(446 - 9768*\[Sigma]^2 + 40795*\[Sigma]^4 - 57480*\[Sigma]^6 + 26224*\[Sigma]^8) + 135*Pi^2*(2875 - 22296*\[Sigma]^2 + 64110*\[Sigma]^4 - 74800*\[Sigma]^6 + 30175*\[Sigma]^8))*d[s1, v2]*d[s2, s2]^2)/(-1 + \[Sigma]^2)^(9/2) - (81920*(3 - 14*\[Sigma]^2 + 42*\[Sigma]^4 - 64*\[Sigma]^6 + 32*\[Sigma]^8)*d[b, s1]*d[b, s2]^3*d[s2, v1])/(-1 + \[Sigma]^2)^(9/2) + 
       (20480*Pi*\[Sigma]*(-39 + 125*\[Sigma]^2 - 62*\[Sigma]^4 - 70*\[Sigma]^6 + 40*\[Sigma]^8)*d[b, s2]^3*d[s1, v2]*d[s2, v1])/(-1 + \[Sigma]^2)^5 + (320*(512*(21 - 286*\[Sigma]^2 + 777*\[Sigma]^4 - 704*\[Sigma]^6 + 208*\[Sigma]^8) + 3*Pi^2*(513 - 4050*\[Sigma]^2 + 9978*\[Sigma]^4 - 10186*\[Sigma]^6 + 3697*\[Sigma]^8))*d[b, s1]*d[b, s2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(9/2) + 
       (320*Pi*\[Sigma]*(20109 - 305600*\[Sigma]^2 + 1070066*\[Sigma]^4 - 1297808*\[Sigma]^6 + 502001*\[Sigma]^8)*d[b, s2]*d[s1, v2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^5 - (10240*Pi*(126 - 933*\[Sigma]^2 + 2626*\[Sigma]^4 - 3091*\[Sigma]^6 + 1268*\[Sigma]^8)*d[b, s1]*d[b, s2]^2*d[s2, v1]^2)/(-1 + \[Sigma]^2)^5 - 
       (2048*\[Sigma]*(135*Pi^2*(1 - 10*\[Sigma]^2 + 38*\[Sigma]^4 - 54*\[Sigma]^6 + 25*\[Sigma]^8) + 16*(-59 - 55*\[Sigma]^2 + 730*\[Sigma]^4 - 1168*\[Sigma]^6 + 416*\[Sigma]^8))*d[b, s2]^2*d[s1, v2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(11/2) + (80*Pi*(58689 - 821928*\[Sigma]^2 + 2922650*\[Sigma]^4 - 4051904*\[Sigma]^6 + 1919437*\[Sigma]^8)*d[b, s1]*d[s2, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^5 - 
       (128*\[Sigma]*(-256*(-307 - 1101*\[Sigma]^2 + 9350*\[Sigma]^4 - 13728*\[Sigma]^6 + 5984*\[Sigma]^8) + 15*Pi^2*(3555 - 32235*\[Sigma]^2 + 100671*\[Sigma]^4 - 123985*\[Sigma]^6 + 52090*\[Sigma]^8))*d[s1, v2]*d[s2, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(11/2) - 
       (5120*(3*Pi^2*(27 - 216*\[Sigma]^2 + 546*\[Sigma]^4 - 592*\[Sigma]^6 + 235*\[Sigma]^8) + 16*(27 - 398*\[Sigma]^2 + 1122*\[Sigma]^4 - 1120*\[Sigma]^6 + 416*\[Sigma]^8))*d[b, s1]*d[b, s2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^(11/2) - (640*Pi*\[Sigma]*(3777 - 58504*\[Sigma]^2 + 170722*\[Sigma]^4 - 141376*\[Sigma]^6 + 20869*\[Sigma]^8)*d[b, s2]*d[s1, v2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^6 - 
       (80*Pi*(11637 - 198012*\[Sigma]^2 + 904070*\[Sigma]^4 - 1512236*\[Sigma]^6 + 800941*\[Sigma]^8)*d[b, s1]*d[s2, v1]^4)/(-1 + \[Sigma]^2)^6 + (1024*\[Sigma]*(75*Pi^2*(45 - 438*\[Sigma]^2 + 1392*\[Sigma]^4 - 1714*\[Sigma]^6 + 715*\[Sigma]^8) + 32*(528 - 5067*\[Sigma]^2 + 16325*\[Sigma]^4 - 20712*\[Sigma]^6 + 8720*\[Sigma]^8))*d[s1, v2]*d[s2, v1]^4)/(-1 + \[Sigma]^2)^(13/2) + 
       (20480*Pi*(-3 - 300*\[Sigma]^2 + 1633*\[Sigma]^4 - 2742*\[Sigma]^6 + 1448*\[Sigma]^8)*d[b, s2]^3*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 - (160*Pi*(-2985 - 306501*\[Sigma]^2 + 1995719*\[Sigma]^4 - 3678987*\[Sigma]^6 + 2079970*\[Sigma]^8)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 + 
       (128*(15*Pi^2*(171 - 3789*\[Sigma]^2 + 16347*\[Sigma]^4 - 24515*\[Sigma]^6 + 11930*\[Sigma]^8) + 128*(258 - 5739*\[Sigma]^2 + 23220*\[Sigma]^4 - 32240*\[Sigma]^6 + 14912*\[Sigma]^8))*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) - 
       (64*(45*Pi^2*(513 - 9159*\[Sigma]^2 + 40847*\[Sigma]^4 - 63789*\[Sigma]^6 + 31860*\[Sigma]^8) + 256*(1533 - 39249*\[Sigma]^2 + 182700*\[Sigma]^4 - 291440*\[Sigma]^6 + 149312*\[Sigma]^8))*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) + 
       (320*Pi*(-669 - 111027*\[Sigma]^2 + 731539*\[Sigma]^4 - 1415745*\[Sigma]^6 + 837470*\[Sigma]^8)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 + (1024*(45*Pi^2*(27 - 465*\[Sigma]^2 + 2018*\[Sigma]^4 - 3055*\[Sigma]^6 + 1475*\[Sigma]^8) + 16*(1248 - 30549*\[Sigma]^2 + 137340*\[Sigma]^4 - 210800*\[Sigma]^6 + 103232*\[Sigma]^8))*d[s1, \[Epsilon]]*d[s2, v1]^3*d[s2, \[Epsilon]])/
        (-1 + \[Sigma]^2)^(13/2) - (2560*Pi*(2010 - 26115*\[Sigma]^2 + 84212*\[Sigma]^4 - 101079*\[Sigma]^6 + 40948*\[Sigma]^8)*d[b, s1]*d[b, s2]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5 - (128*\[Sigma]*(256*(409 - 12232*\[Sigma]^2 + 51930*\[Sigma]^4 - 75520*\[Sigma]^6 + 35616*\[Sigma]^8) + 15*Pi^2*(1386 - 24150*\[Sigma]^2 + 99153*\[Sigma]^4 - 144260*\[Sigma]^6 + 68375*\[Sigma]^8))*d[b, s2]^2*
         d[s1, v2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(11/2) + (10*Pi*(3670023 - 59554284*\[Sigma]^2 + 209796218*\[Sigma]^4 - 271548492*\[Sigma]^6 + 118445623*\[Sigma]^8)*d[b, s1]*d[s2, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^5 - 
       (16*\[Sigma]*(-4096*(5668 - 93969*\[Sigma]^2 + 362165*\[Sigma]^4 - 496920*\[Sigma]^6 + 224592*\[Sigma]^8) + 15*Pi^2*(140445 - 1284744*\[Sigma]^2 + 3841650*\[Sigma]^4 - 4533488*\[Sigma]^6 + 1837865*\[Sigma]^8))*d[s1, v2]*d[s2, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(11/2) - 
       (80*(1024*(219 - 3380*\[Sigma]^2 + 9618*\[Sigma]^4 - 9472*\[Sigma]^6 + 3104*\[Sigma]^8) + 3*Pi^2*(8037 - 90180*\[Sigma]^2 + 266838*\[Sigma]^4 - 308180*\[Sigma]^6 + 123485*\[Sigma]^8))*d[b, s1]*d[b, s2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(11/2) - 
       (320*Pi*\[Sigma]*(237675 - 3005120*\[Sigma]^2 + 9831854*\[Sigma]^4 - 11595872*\[Sigma]^6 + 4458407*\[Sigma]^8)*d[b, s2]*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6 - (80*Pi*(296799 - 5080992*\[Sigma]^2 + 19640718*\[Sigma]^4 - 27884216*\[Sigma]^6 + 13149099*\[Sigma]^8)*d[b, s1]*d[s2, v1]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6 + 
       (32*\[Sigma]*(-1024*(657 - 30423*\[Sigma]^2 + 121690*\[Sigma]^4 - 156288*\[Sigma]^6 + 64800*\[Sigma]^8) + 45*Pi^2*(29199 - 306684*\[Sigma]^2 + 996922*\[Sigma]^4 - 1252156*\[Sigma]^6 + 534575*\[Sigma]^8))*d[s1, v2]*d[s2, v1]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(13/2) + 
       (160*Pi*(777 - 1166631*\[Sigma]^2 + 7676669*\[Sigma]^4 - 14388009*\[Sigma]^6 + 8173402*\[Sigma]^8)*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^6 + (64*(45*Pi^2*(1221 - 24507*\[Sigma]^2 + 111271*\[Sigma]^4 - 174289*\[Sigma]^6 + 87200*\[Sigma]^8) + 256*(4358 - 115889*\[Sigma]^2 + 550860*\[Sigma]^4 - 885040*\[Sigma]^6 + 453952*\[Sigma]^8))*d[s1, \[Epsilon]]*d[s2, v1]*
         d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(13/2) - (5*Pi*(9763173 - 168722916*\[Sigma]^2 + 611203438*\[Sigma]^4 - 802968516*\[Sigma]^6 + 352823381*\[Sigma]^8)*d[b, s1]*d[s2, \[Epsilon]]^4)/(-1 + \[Sigma]^2)^6 + 
       (40*\[Sigma]*(-4096*(4429 - 67834*\[Sigma]^2 + 254793*\[Sigma]^4 - 345976*\[Sigma]^6 + 155600*\[Sigma]^8) + 3*Pi^2*(390507 - 3742776*\[Sigma]^2 + 11334222*\[Sigma]^4 - 13448144*\[Sigma]^6 + 5471375*\[Sigma]^8))*d[s1, v2]*d[s2, \[Epsilon]]^4)/(-1 + \[Sigma]^2)^(13/2))/61440) + 
   ((-(((9*Pi^2*(-1 + 18*\[Sigma]^4 - 32*\[Sigma]^6 + 15*\[Sigma]^8) + 32*(1 - 90*\[Sigma]^2 + 438*\[Sigma]^4 - 640*\[Sigma]^6 + 288*\[Sigma]^8))*d[b, s1])/(-1 + \[Sigma]^2)^(9/2)) + (3*Pi*\[Sigma]*(-153 + 1489*\[Sigma]^2 - 3179*\[Sigma]^4 + 1795*\[Sigma]^6)*d[s1, v2])/(-1 + \[Sigma]^2)^4)/16 + 
     (-2*\[Sigma]*(27*Pi^2*(-1 + 18*\[Sigma]^4 - 32*\[Sigma]^6 + 15*\[Sigma]^8) - 32*(123 - 1074*\[Sigma]^2 + 2718*\[Sigma]^4 - 2688*\[Sigma]^6 + 928*\[Sigma]^8))*d[b, s2]*d[s1, \[Epsilon]] - 18*Pi*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(-153 + 1489*\[Sigma]^2 - 3179*\[Sigma]^4 + 1795*\[Sigma]^6)*d[s1, \[Epsilon]]*d[s2, v1] + 
       (2*\[Sigma]*(9*Pi^2*(-1 + \[Sigma]^2)^2*(9 - 202*\[Sigma]^2 + 325*\[Sigma]^4) + 32*(531 - 5646*\[Sigma]^2 + 16314*\[Sigma]^4 - 17952*\[Sigma]^6 + 6752*\[Sigma]^8))*d[b, s1] - 3*Pi*Sqrt[-1 + \[Sigma]^2]*(765 - 24813*\[Sigma]^2 + 116989*\[Sigma]^4 - 174143*\[Sigma]^6 + 80722*\[Sigma]^8)*d[s1, v2])*d[s2, \[Epsilon]])/(96*(-1 + \[Sigma]^2)^(11/2)) + 
     ((-4*(15*Pi^2*(9 - 153*\[Sigma]^2 + 741*\[Sigma]^4 - 1127*\[Sigma]^6 + 530*\[Sigma]^8) + 64*(11 - 381*\[Sigma]^2 + 1732*\[Sigma]^4 - 2760*\[Sigma]^6 + 1376*\[Sigma]^8))*d[b, s1]*d[b, s2]^2)/(-1 + \[Sigma]^2)^(9/2) + (30*Pi*\[Sigma]*(1697 - 15391*\[Sigma]^2 + 42691*\[Sigma]^4 - 46517*\[Sigma]^6 + 17488*\[Sigma]^8)*d[b, s2]^2*d[s1, v2])/(-1 + \[Sigma]^2)^5 + 
       ((135*Pi^2*(-19 - 12*\[Sigma]^2 + 438*\[Sigma]^4 - 812*\[Sigma]^6 + 405*\[Sigma]^8) + 128*(67 - 7212*\[Sigma]^2 + 38714*\[Sigma]^4 - 61680*\[Sigma]^6 + 30112*\[Sigma]^8))*d[b, s1]*d[s2, s2])/(-1 + \[Sigma]^2)^(9/2) - (15*Pi*\[Sigma]*(9454 - 108961*\[Sigma]^2 + 331859*\[Sigma]^4 - 377715*\[Sigma]^6 + 145075*\[Sigma]^8)*d[s1, v2]*d[s2, s2])/(-1 + \[Sigma]^2)^5 - 
       (30*Pi*(-135 - 1425*\[Sigma]^2 + 7217*\[Sigma]^4 - 7819*\[Sigma]^6 + 1810*\[Sigma]^8)*d[b, s1]*d[b, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^5 - (120*\[Sigma]*(64*(4 - 35*\[Sigma]^2 + 112*\[Sigma]^4 - 144*\[Sigma]^6 + 64*\[Sigma]^8) + Pi^2*(9 - 150*\[Sigma]^2 + 546*\[Sigma]^4 - 730*\[Sigma]^6 + 325*\[Sigma]^8))*d[b, s2]*d[s1, v2]*d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) + 
       (4*(135*Pi^2*(5 - 27*\[Sigma]^2 + 59*\[Sigma]^4 - 77*\[Sigma]^6 + 40*\[Sigma]^8) - 32*(-23 - 2712*\[Sigma]^2 + 13994*\[Sigma]^4 - 20400*\[Sigma]^6 + 8992*\[Sigma]^8))*d[b, s1]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(11/2) + (30*Pi*\[Sigma]*(-2765 + 27621*\[Sigma]^2 - 57991*\[Sigma]^4 + 31295*\[Sigma]^6)*d[s1, v2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^5 + 
       (120*(3*Pi^2*(3 - 45*\[Sigma]^2 + 275*\[Sigma]^4 - 523*\[Sigma]^6 + 290*\[Sigma]^8) - 32*(17 - 492*\[Sigma]^2 + 2092*\[Sigma]^4 - 2896*\[Sigma]^6 + 1280*\[Sigma]^8))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) + (60*Pi*(411 - 14826*\[Sigma]^2 + 70692*\[Sigma]^4 - 105638*\[Sigma]^6 + 49105*\[Sigma]^8)*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 - 
       ((15*Pi^2*(-189 - 3780*\[Sigma]^2 + 24426*\[Sigma]^4 - 39332*\[Sigma]^6 + 18875*\[Sigma]^8) + 256*(686 - 25131*\[Sigma]^2 + 120832*\[Sigma]^4 - 183960*\[Sigma]^6 + 87776*\[Sigma]^8))*d[b, s1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(11/2) + (15*Pi*\[Sigma]*(56746 - 616693*\[Sigma]^2 + 1848615*\[Sigma]^4 - 2102223*\[Sigma]^6 + 812819*\[Sigma]^8)*d[s1, v2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6)/960 + 
     ((8*\[Sigma]*(15*Pi^2*(81 - 471*\[Sigma]^2 + 1023*\[Sigma]^4 - 953*\[Sigma]^6 + 320*\[Sigma]^8) + 64*(199 - 1299*\[Sigma]^2 + 2588*\[Sigma]^4 - 2040*\[Sigma]^6 + 544*\[Sigma]^8))*d[b, s2]^3*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) + (2*\[Sigma]*(135*Pi^2*(-19 - 12*\[Sigma]^2 + 438*\[Sigma]^4 - 812*\[Sigma]^6 + 405*\[Sigma]^8) - 128*(2903 - 27348*\[Sigma]^2 + 73606*\[Sigma]^4 - 76560*\[Sigma]^6 + 27488*\[Sigma]^8))*
         d[b, s2]*d[s1, \[Epsilon]]*d[s2, s2])/(-1 + \[Sigma]^2)^(11/2) - (1920*Pi*\[Sigma]*(-31 + 203*\[Sigma]^2 - 420*\[Sigma]^4 + 280*\[Sigma]^6)*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, v1])/(-1 + \[Sigma]^2)^5 + (30*Pi*\[Sigma]*(9454 - 108961*\[Sigma]^2 + 331859*\[Sigma]^4 - 377715*\[Sigma]^6 + 145075*\[Sigma]^8)*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^6 - 
       (8*\[Sigma]*(135*Pi^2*(3 - 73*\[Sigma]^2 + 293*\[Sigma]^4 - 383*\[Sigma]^6 + 160*\[Sigma]^8) - 32*(1733 - 13788*\[Sigma]^2 + 32566*\[Sigma]^4 - 30480*\[Sigma]^6 + 10208*\[Sigma]^8))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(13/2) - (60*Pi*\[Sigma]*(-2765 + 27621*\[Sigma]^2 - 57991*\[Sigma]^4 + 31295*\[Sigma]^6)*d[s1, \[Epsilon]]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^6 + 
       (16*\[Sigma]*(15*Pi^2*(189 - 2001*\[Sigma]^2 + 6009*\[Sigma]^4 - 6877*\[Sigma]^6 + 2680*\[Sigma]^8) + 32*(923 - 9593*\[Sigma]^2 + 29426*\[Sigma]^4 - 34680*\[Sigma]^6 + 13888*\[Sigma]^8))*d[b, s1]*d[b, s2]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) - (10*Pi*(9561 - 289599*\[Sigma]^2 + 1350413*\[Sigma]^4 - 2047281*\[Sigma]^6 + 979226*\[Sigma]^8)*d[b, s2]^2*d[s1, v2]*d[s2, \[Epsilon]])/
        (-1 + \[Sigma]^2)^5 - (2*\[Sigma]*(45*Pi^2*(297 - 6694*\[Sigma]^2 + 22932*\[Sigma]^4 - 27194*\[Sigma]^6 + 10659*\[Sigma]^8) + 128*(17701 - 203356*\[Sigma]^2 + 624742*\[Sigma]^4 - 724560*\[Sigma]^6 + 285536*\[Sigma]^8))*d[b, s1]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) + 
       (5*Pi*(60207 - 2083341*\[Sigma]^2 + 10406095*\[Sigma]^4 - 16363203*\[Sigma]^6 + 7991938*\[Sigma]^8)*d[s1, v2]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 + (60*Pi*\[Sigma]*(3849 - 44451*\[Sigma]^2 + 115959*\[Sigma]^4 - 106225*\[Sigma]^6 + 30580*\[Sigma]^8)*d[b, s1]*d[b, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 + 
       (60*(256*(3 - 92*\[Sigma]^2 + 496*\[Sigma]^4 - 896*\[Sigma]^6 + 512*\[Sigma]^8) + Pi^2*(27 - 1611*\[Sigma]^2 + 9819*\[Sigma]^4 - 18385*\[Sigma]^6 + 10550*\[Sigma]^8))*d[b, s2]*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) - 
       (8*\[Sigma]*(45*Pi^2*(111 - 563*\[Sigma]^2 + 1503*\[Sigma]^4 - 1941*\[Sigma]^6 + 890*\[Sigma]^8) - 32*(8731 - 93856*\[Sigma]^2 + 267862*\[Sigma]^4 - 289680*\[Sigma]^6 + 106976*\[Sigma]^8))*d[b, s1]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) - (10*Pi*(19803 - 663567*\[Sigma]^2 + 3106007*\[Sigma]^4 - 4546869*\[Sigma]^6 + 2062322*\[Sigma]^8)*d[s1, v2]*d[s2, v1]^2*d[s2, \[Epsilon]])/
        (-1 + \[Sigma]^2)^6 - (2*\[Sigma]*(15*Pi^2*(1395 - 20364*\[Sigma]^2 + 76434*\[Sigma]^4 - 101980*\[Sigma]^6 + 44515*\[Sigma]^8) - 256*(9709 - 93489*\[Sigma]^2 + 258188*\[Sigma]^4 - 276600*\[Sigma]^6 + 102304*\[Sigma]^8))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(13/2) - 
       (30*Pi*\[Sigma]*(75232 - 825541*\[Sigma]^2 + 2484131*\[Sigma]^4 - 2832751*\[Sigma]^6 + 1098065*\[Sigma]^8)*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7 + (2*\[Sigma]*(15*Pi^2*(3429 - 52182*\[Sigma]^2 + 167820*\[Sigma]^4 - 194762*\[Sigma]^6 + 75695*\[Sigma]^8) + 256*(25313 - 275783*\[Sigma]^2 + 830066*\[Sigma]^4 - 952440*\[Sigma]^6 + 372928*\[Sigma]^8))*d[b, s1]*d[s2, \[Epsilon]]^3)/
        (-1 + \[Sigma]^2)^(13/2) - (5*Pi*(159063 - 5272365*\[Sigma]^2 + 26127271*\[Sigma]^4 - 41114595*\[Sigma]^6 + 20181058*\[Sigma]^8)*d[s1, v2]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^6)/1920 + 
     ((8192*(-1 + 22*\[Sigma]^2 + 9*\[Sigma]^4 - 120*\[Sigma]^6 + 80*\[Sigma]^8)*d[b, s1]*d[b, s2]^4)/(-1 + \[Sigma]^2)^(9/2) - (10240*Pi*\[Sigma]*(27 - 5*\[Sigma]^2 - 180*\[Sigma]^4 + 160*\[Sigma]^6)*d[b, s2]^4*d[s1, v2])/(-1 + \[Sigma]^2)^4 + 
       (160*(512*(5 - 205*\[Sigma]^2 + 992*\[Sigma]^4 - 1680*\[Sigma]^6 + 896*\[Sigma]^8) + Pi^2*(513 - 9855*\[Sigma]^2 + 50013*\[Sigma]^4 - 80169*\[Sigma]^6 + 40074*\[Sigma]^8))*d[b, s1]*d[b, s2]^2*d[s2, s2])/(-1 + \[Sigma]^2)^(9/2) - (80*Pi*\[Sigma]*(96417 - 927001*\[Sigma]^2 + 2703967*\[Sigma]^4 - 3081895*\[Sigma]^6 + 1206832*\[Sigma]^8)*d[b, s2]^2*d[s1, v2]*d[s2, s2])/
        (-1 + \[Sigma]^2)^5 - (2*(135*Pi^2*(-879 - 988*\[Sigma]^2 + 23670*\[Sigma]^4 - 44860*\[Sigma]^6 + 23185*\[Sigma]^8) + 4096*(94 - 11268*\[Sigma]^2 + 64079*\[Sigma]^4 - 107160*\[Sigma]^6 + 54640*\[Sigma]^8))*d[b, s1]*d[s2, s2]^2)/(-1 + \[Sigma]^2)^(9/2) + 
       (15*Pi*\[Sigma]*(923895 - 11132648*\[Sigma]^2 + 35297094*\[Sigma]^4 - 41680944*\[Sigma]^6 + 16559515*\[Sigma]^8)*d[s1, v2]*d[s2, s2]^2)/(-1 + \[Sigma]^2)^5 - (10240*Pi*(3 - 72*\[Sigma]^2 + 193*\[Sigma]^4 - 196*\[Sigma]^6 + 80*\[Sigma]^8)*d[b, s1]*d[b, s2]^3*d[s2, v1])/(-1 + \[Sigma]^2)^5 - 
       (81920*\[Sigma]*(7 - 45*\[Sigma]^2 + 120*\[Sigma]^4 - 144*\[Sigma]^6 + 64*\[Sigma]^8)*d[b, s2]^3*d[s1, v2]*d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) + (80*Pi*(-8247 - 99927*\[Sigma]^2 + 593285*\[Sigma]^4 - 828953*\[Sigma]^6 + 324274*\[Sigma]^8)*d[b, s1]*d[b, s2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^5 + 
       (320*\[Sigma]*(256*(55 - 465*\[Sigma]^2 + 1464*\[Sigma]^4 - 1872*\[Sigma]^6 + 832*\[Sigma]^8) + 3*Pi^2*(144 - 2472*\[Sigma]^2 + 9087*\[Sigma]^4 - 12250*\[Sigma]^6 + 5515*\[Sigma]^8))*d[b, s2]*d[s1, v2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) - 
       (512*(15*Pi^2*(9 - 153*\[Sigma]^2 + 741*\[Sigma]^4 - 1127*\[Sigma]^6 + 530*\[Sigma]^8) + 16*(1 - 1098*\[Sigma]^2 + 5280*\[Sigma]^4 - 8320*\[Sigma]^6 + 3904*\[Sigma]^8))*d[b, s1]*d[b, s2]^2*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(11/2) + (160*Pi*\[Sigma]*(34101 - 293963*\[Sigma]^2 + 787391*\[Sigma]^4 - 831833*\[Sigma]^6 + 303248*\[Sigma]^8)*d[b, s2]^2*d[s1, v2]*d[s2, v1]^2)/
        (-1 + \[Sigma]^2)^6 - (32*(135*Pi^2*(114 - 489*\[Sigma]^2 + 591*\[Sigma]^4 - 475*\[Sigma]^6 + 275*\[Sigma]^8) - 512*(-13 - 5497*\[Sigma]^2 + 31039*\[Sigma]^4 - 49880*\[Sigma]^6 + 24272*\[Sigma]^8))*d[b, s1]*d[s2, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(11/2) - 
       (240*Pi*\[Sigma]*(76158 - 897353*\[Sigma]^2 + 2729739*\[Sigma]^4 - 3079851*\[Sigma]^6 + 1168075*\[Sigma]^8)*d[s1, v2]*d[s2, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^6 + (160*Pi*(4947 + 6309*\[Sigma]^2 - 51973*\[Sigma]^4 + 1255*\[Sigma]^6 + 49030*\[Sigma]^8)*d[b, s1]*d[b, s2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^6 - 
       (5120*\[Sigma]*(3*Pi^2*(9 - 150*\[Sigma]^2 + 546*\[Sigma]^4 - 730*\[Sigma]^6 + 325*\[Sigma]^8) + 16*(55 - 465*\[Sigma]^2 + 1464*\[Sigma]^4 - 1872*\[Sigma]^6 + 832*\[Sigma]^8))*d[b, s2]*d[s1, v2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^(13/2) + 
       (256*(135*Pi^2*(7 - 54*\[Sigma]^2 + 172*\[Sigma]^4 - 250*\[Sigma]^6 + 125*\[Sigma]^8) - 32*(-75 - 1526*\[Sigma]^2 + 8799*\[Sigma]^4 - 12760*\[Sigma]^6 + 5424*\[Sigma]^8))*d[b, s1]*d[s2, v1]^4)/(-1 + \[Sigma]^2)^(13/2) + (2160*Pi*\[Sigma]*(-2317 + 23973*\[Sigma]^2 - 49223*\[Sigma]^4 + 24895*\[Sigma]^6)*d[s1, v2]*d[s2, v1]^4)/(-1 + \[Sigma]^2)^6 - 
       (64*(256*(98 - 2001*\[Sigma]^2 + 6673*\[Sigma]^4 - 7480*\[Sigma]^6 + 2640*\[Sigma]^8) + 15*Pi^2*(171 - 2925*\[Sigma]^2 + 10695*\[Sigma]^4 - 13931*\[Sigma]^6 + 5990*\[Sigma]^8))*d[b, s2]^3*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) - 
       (64*(45*Pi^2*(57 - 954*\[Sigma]^2 + 6713*\[Sigma]^4 - 13852*\[Sigma]^6 + 8172*\[Sigma]^8) - 256*(758 - 23271*\[Sigma]^2 + 104653*\[Sigma]^4 - 151960*\[Sigma]^6 + 69840*\[Sigma]^8))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) + 
       (2560*Pi*(447 - 9252*\[Sigma]^2 + 40907*\[Sigma]^4 - 64526*\[Sigma]^6 + 33280*\[Sigma]^8)*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 - (160*Pi*(31596 - 1183023*\[Sigma]^2 + 5955395*\[Sigma]^4 - 9384521*\[Sigma]^6 + 4588633*\[Sigma]^8)*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 + 
       (256*(45*Pi^2*(24 - 558*\[Sigma]^2 + 3131*\[Sigma]^4 - 5500*\[Sigma]^6 + 2915*\[Sigma]^8) - 64*(473 - 12696*\[Sigma]^2 + 50773*\[Sigma]^4 - 66760*\[Sigma]^6 + 28560*\[Sigma]^8))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) + 
       (320*Pi*(10020 - 375201*\[Sigma]^2 + 1774591*\[Sigma]^4 - 2604643*\[Sigma]^6 + 1182785*\[Sigma]^8)*d[s1, \[Epsilon]]*d[s2, v1]^3*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7 - (8*(2048*(313 - 10226*\[Sigma]^2 + 50788*\[Sigma]^4 - 82480*\[Sigma]^6 + 41920*\[Sigma]^8) + 15*Pi^2*(4851 - 133920*\[Sigma]^2 + 659382*\[Sigma]^4 - 1041784*\[Sigma]^6 + 515695*\[Sigma]^8))*d[b, s1]*d[b, s2]^2*d[s2, \[Epsilon]]^2)/
        (-1 + \[Sigma]^2)^(11/2) + (80*Pi*\[Sigma]*(795267 - 8265371*\[Sigma]^2 + 24717461*\[Sigma]^4 - 28432421*\[Sigma]^6 + 11181944*\[Sigma]^8)*d[b, s2]^2*d[s1, v2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6 + 
       (4*(4096*(2707 - 105324*\[Sigma]^2 + 535097*\[Sigma]^4 - 854680*\[Sigma]^6 + 425680*\[Sigma]^8) + 15*Pi^2*(-9801 - 281700*\[Sigma]^2 + 1783338*\[Sigma]^4 - 2923300*\[Sigma]^6 + 1434919*\[Sigma]^8))*d[b, s1]*d[s2, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(11/2) - 
       (10*Pi*\[Sigma]*(22428243 - 254453480*\[Sigma]^2 + 792186974*\[Sigma]^4 - 931907216*\[Sigma]^6 + 371588231*\[Sigma]^8)*d[s1, v2]*d[s2, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6 - (80*Pi*(12579 - 1162773*\[Sigma]^2 + 5372039*\[Sigma]^4 - 7146299*\[Sigma]^6 + 2785750*\[Sigma]^8)*d[b, s1]*d[b, s2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6 - 
       (80*\[Sigma]*(1024*(349 - 3885*\[Sigma]^2 + 13272*\[Sigma]^4 - 17424*\[Sigma]^6 + 7744*\[Sigma]^8) + 3*Pi^2*(6921 - 98628*\[Sigma]^2 + 357666*\[Sigma]^4 - 479020*\[Sigma]^6 + 213925*\[Sigma]^8))*d[b, s2]*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(13/2) + 
       (32*(15*Pi^2*(2403 - 13437*\[Sigma]^2 + 39489*\[Sigma]^4 - 74551*\[Sigma]^6 + 48400*\[Sigma]^8) - 256*(2845 - 110906*\[Sigma]^2 + 529154*\[Sigma]^4 - 793200*\[Sigma]^6 + 372064*\[Sigma]^8))*d[b, s1]*d[s2, v1]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(13/2) + 
       (80*Pi*\[Sigma]*(1933038 - 20996101*\[Sigma]^2 + 62420671*\[Sigma]^4 - 70226719*\[Sigma]^6 + 26833687*\[Sigma]^8)*d[s1, v2]*d[s2, v1]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7 + (64*(15*Pi^2*(648 - 17001*\[Sigma]^2 + 101676*\[Sigma]^4 - 189121*\[Sigma]^6 + 105790*\[Sigma]^8) - 256*(2418 - 71731*\[Sigma]^2 + 323353*\[Sigma]^4 - 473720*\[Sigma]^6 + 220240*\[Sigma]^8))*d[b, s2]*d[s1, \[Epsilon]]*
         d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(13/2) + (160*Pi*(108114 - 3752307*\[Sigma]^2 + 18720995*\[Sigma]^4 - 29562293*\[Sigma]^6 + 14554435*\[Sigma]^8)*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^7 - 
       (10*(4096*(2077 - 71978*\[Sigma]^2 + 356893*\[Sigma]^4 - 563832*\[Sigma]^6 + 279184*\[Sigma]^8) + 3*Pi^2*(-2559 - 993660*\[Sigma]^2 + 5577270*\[Sigma]^4 - 8891548*\[Sigma]^6 + 4320865*\[Sigma]^8))*d[b, s1]*d[s2, \[Epsilon]]^4)/(-1 + \[Sigma]^2)^(13/2) + 
       (5*Pi*\[Sigma]*(72192489 - 808822744*\[Sigma]^2 + 2511515002*\[Sigma]^4 - 2957309968*\[Sigma]^6 + 1182374341*\[Sigma]^8)*d[s1, v2]*d[s2, \[Epsilon]]^4)/(-1 + \[Sigma]^2)^7)/30720)*v1[\[Mu]] + 
   ((\[Sigma]*((9*Pi^2*(-1 + \[Sigma]^2)^2*(-1 - 6*\[Sigma]^2 + 15*\[Sigma]^4) + 64*(11 - 134*\[Sigma]^2 + 434*\[Sigma]^4 - 520*\[Sigma]^6 + 208*\[Sigma]^8))*d[b, s1] + 3*Pi*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(303 - 1993*\[Sigma]^2 + 3517*\[Sigma]^4 - 1795*\[Sigma]^6)*d[s1, v2]))/(16*(-1 + \[Sigma]^2)^(9/2)) + 
     (2*(27*Pi^2*(-1 + \[Sigma]^2)^2*(-1 + 11*\[Sigma]^2 - 51*\[Sigma]^4 + 65*\[Sigma]^6) - 32*(-3 + 282*\[Sigma]^2 - 1812*\[Sigma]^4 + 3924*\[Sigma]^6 - 3504*\[Sigma]^8 + 1120*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]] + 9*Pi*Sqrt[-1 + \[Sigma]^2]*(51 - 1677*\[Sigma]^2 + 8893*\[Sigma]^4 - 14575*\[Sigma]^6 + 7180*\[Sigma]^8)*d[s1, \[Epsilon]]*d[s2, v1] + 
       (-2*(-2016 + 9*(7808 + 45*Pi^2)*\[Sigma]^2 - 72*(6088 + 47*Pi^2)*\[Sigma]^4 + (997248 + 8478*Pi^2)*\[Sigma]^6 - 648*(1472 + 13*Pi^2)*\[Sigma]^8 + (326656 + 2925*Pi^2)*\[Sigma]^10)*d[b, s1] + 3*Pi*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(2565 - 40509*\[Sigma]^2 + 147301*\[Sigma]^4 - 190367*\[Sigma]^6 + 80722*\[Sigma]^8)*d[s1, v2])*d[s2, \[Epsilon]])/(96*(-1 + \[Sigma]^2)^(11/2)) + 
     ((4*\[Sigma]*(15*Pi^2*(63 - 585*\[Sigma]^2 + 1893*\[Sigma]^4 - 2351*\[Sigma]^6 + 980*\[Sigma]^8) + 64*(134 - 1483*\[Sigma]^2 + 4620*\[Sigma]^4 - 5744*\[Sigma]^6 + 2432*\[Sigma]^8))*d[b, s1]*d[b, s2]^2)/(-1 + \[Sigma]^2)^(9/2) - (30*Pi*(-57 + 3537*\[Sigma]^2 - 22417*\[Sigma]^4 + 51803*\[Sigma]^6 - 50386*\[Sigma]^8 + 17488*\[Sigma]^10)*d[b, s2]^2*d[s1, v2])/(-1 + \[Sigma]^2)^5 - 
       (\[Sigma]*(135*Pi^2*(-19 - 100*\[Sigma]^2 + 630*\[Sigma]^4 - 916*\[Sigma]^6 + 405*\[Sigma]^8) + 512*(442 - 5909*\[Sigma]^2 + 20865*\[Sigma]^4 - 27052*\[Sigma]^6 + 11656*\[Sigma]^8))*d[b, s1]*d[s2, s2])/(-1 + \[Sigma]^2)^(9/2) + (15*Pi*\[Sigma]^2*(19329 - 157198*\[Sigma]^2 + 400924*\[Sigma]^4 - 408322*\[Sigma]^6 + 145075*\[Sigma]^8)*d[s1, v2]*d[s2, s2])/(-1 + \[Sigma]^2)^5 + 
       (30*Pi*\[Sigma]*(111 - 5709*\[Sigma]^2 + 19385*\[Sigma]^4 - 19039*\[Sigma]^6 + 4900*\[Sigma]^8)*d[b, s1]*d[b, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^5 + (60*(64*(-4 + 51*\[Sigma]^2 - 176*\[Sigma]^4 + 320*\[Sigma]^6 - 320*\[Sigma]^8 + 128*\[Sigma]^10) + Pi^2*(-27 + 207*\[Sigma]^2 - 741*\[Sigma]^4 + 1551*\[Sigma]^6 - 1640*\[Sigma]^8 + 650*\[Sigma]^10))*d[b, s2]*d[s1, v2]*d[s2, v1])/
        (-1 + \[Sigma]^2)^(11/2) - (16*\[Sigma]*(135*Pi^2*(3 - 21*\[Sigma]^2 + 62*\[Sigma]^4 - 79*\[Sigma]^6 + 35*\[Sigma]^8) - 32*(157 - 1859*\[Sigma]^2 + 5805*\[Sigma]^4 - 6652*\[Sigma]^6 + 2536*\[Sigma]^8))*d[b, s1]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(11/2) - (30*Pi*(96 - 6267*\[Sigma]^2 + 37949*\[Sigma]^4 - 64065*\[Sigma]^6 + 31295*\[Sigma]^8)*d[s1, v2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^5 - 
       (60*\[Sigma]*(-64*(80 - 1047*\[Sigma]^2 + 3416*\[Sigma]^4 - 4080*\[Sigma]^6 + 1632*\[Sigma]^8) + 3*Pi^2*(87 - 927*\[Sigma]^2 + 3223*\[Sigma]^4 - 4313*\[Sigma]^6 + 1930*\[Sigma]^8))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) - (30*Pi*\[Sigma]*(9201 - 112971*\[Sigma]^2 + 378015*\[Sigma]^4 - 469993*\[Sigma]^6 + 195140*\[Sigma]^8)*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 + 
       (\[Sigma]*(15*Pi^2*(243 - 8460*\[Sigma]^2 + 33498*\[Sigma]^4 - 44156*\[Sigma]^6 + 18875*\[Sigma]^8) + 512*(3007 - 37469*\[Sigma]^2 + 127290*\[Sigma]^4 - 161392*\[Sigma]^6 + 68656*\[Sigma]^8))*d[b, s1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(11/2) - (15*Pi*(-1800 + 121809*\[Sigma]^2 - 898894*\[Sigma]^4 + 2238380*\[Sigma]^6 - 2272762*\[Sigma]^8 + 812819*\[Sigma]^10)*d[s1, v2]*d[s2, \[Epsilon]]^2)/
        (-1 + \[Sigma]^2)^6)/960 + ((-8*(64*(-11 + 336*\[Sigma]^2 - 1537*\[Sigma]^4 + 2500*\[Sigma]^6 - 1616*\[Sigma]^8 + 320*\[Sigma]^10) + 15*Pi^2*(-9 + 153*\[Sigma]^2 - 669*\[Sigma]^4 + 1239*\[Sigma]^6 - 1034*\[Sigma]^8 + 320*\[Sigma]^10))*d[b, s2]^3*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) - 
       (2*(135*Pi^2*(-19 + 259*\[Sigma]^2 - 1546*\[Sigma]^4 + 3882*\[Sigma]^6 - 4131*\[Sigma]^8 + 1555*\[Sigma]^10) - 128*(-67 + 7212*\[Sigma]^2 - 50204*\[Sigma]^4 + 116060*\[Sigma]^6 - 109552*\[Sigma]^8 + 36640*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, s2])/(-1 + \[Sigma]^2)^(11/2) + 
       (1920*Pi*(10 - 137*\[Sigma]^2 + 579*\[Sigma]^4 - 972*\[Sigma]^6 + 560*\[Sigma]^8)*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, v1])/(-1 + \[Sigma]^2)^5 - (15*Pi*(-2867 + 108012*\[Sigma]^2 - 710118*\[Sigma]^4 + 1682496*\[Sigma]^6 - 1658399*\[Sigma]^8 + 580300*\[Sigma]^10)*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^6 + 
       (8*(135*Pi^2*(-5 + 87*\[Sigma]^2 - 527*\[Sigma]^4 + 1269*\[Sigma]^6 - 1284*\[Sigma]^8 + 460*\[Sigma]^10) - 32*(-7 + 2622*\[Sigma]^2 - 16004*\[Sigma]^4 + 31820*\[Sigma]^6 - 26032*\[Sigma]^8 + 7840*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(13/2) + (30*Pi*(943 - 31505*\[Sigma]^2 + 165505*\[Sigma]^4 - 264731*\[Sigma]^6 + 125180*\[Sigma]^8)*d[s1, \[Epsilon]]*d[s2, v1]^3)/
        (-1 + \[Sigma]^2)^6 - (8*(15*Pi^2*(-63 + 1926*\[Sigma]^2 - 12012*\[Sigma]^4 + 28146*\[Sigma]^6 - 27857*\[Sigma]^8 + 9860*\[Sigma]^10) + 64*(-147 + 4917*\[Sigma]^2 - 30054*\[Sigma]^4 + 69840*\[Sigma]^6 - 69232*\[Sigma]^8 + 24640*\[Sigma]^10))*d[b, s1]*d[b, s2]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) + 
       (10*Pi*\[Sigma]*(37191 - 498417*\[Sigma]^2 + 1749047*\[Sigma]^4 - 2268375*\[Sigma]^6 + 979226*\[Sigma]^8)*d[b, s2]^2*d[s1, v2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 + (2*(-266112 + 3*(3367424 + 19935*Pi^2)*\[Sigma]^2 - 6*(11215744 + 85305*Pi^2)*\[Sigma]^4 + 60*(2697856 + 21969*Pi^2)*\[Sigma]^6 - 2*(81314816 + 672885*Pi^2)*\[Sigma]^8 + 
          5*(11644928 + 95931*Pi^2)*\[Sigma]^10)*d[b, s1]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) - (5*Pi*\[Sigma]*(211407 - 3509769*\[Sigma]^2 + 13397383*\[Sigma]^4 - 18097791*\[Sigma]^6 + 7991938*\[Sigma]^8)*d[s1, v2]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 - 
       (60*Pi*(-399 + 21213*\[Sigma]^2 - 140001*\[Sigma]^4 + 297735*\[Sigma]^6 - 247996*\[Sigma]^8 + 69160*\[Sigma]^10)*d[b, s1]*d[b, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 - (60*\[Sigma]*(512*(23 - 152*\[Sigma]^2 + 392*\[Sigma]^4 - 512*\[Sigma]^6 + 256*\[Sigma]^8) + Pi^2*(783 - 5139*\[Sigma]^2 + 15327*\[Sigma]^4 - 21265*\[Sigma]^6 + 10550*\[Sigma]^8))*d[b, s2]*d[s1, v2]*d[s2, v1]*
         d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) + (8*(45*Pi^2*(-21 + 585*\[Sigma]^2 - 3659*\[Sigma]^4 + 9033*\[Sigma]^6 - 9528*\[Sigma]^8 + 3590*\[Sigma]^10) - 32*(-1029 + 33804*\[Sigma]^2 - 203538*\[Sigma]^4 + 447900*\[Sigma]^6 - 415184*\[Sigma]^8 + 138080*\[Sigma]^10))*d[b, s1]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) + 
       (10*Pi*\[Sigma]*(79329 - 1129857*\[Sigma]^2 + 3948953*\[Sigma]^4 - 4971147*\[Sigma]^6 + 2062322*\[Sigma]^8)*d[s1, v2]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 + 
       (2*(15*Pi^2*(-783 + 20997*\[Sigma]^2 - 137814*\[Sigma]^4 + 343770*\[Sigma]^6 - 360235*\[Sigma]^8 + 134065*\[Sigma]^10) - 256*(-611 + 28296*\[Sigma]^2 - 183577*\[Sigma]^4 + 420340*\[Sigma]^6 - 400976*\[Sigma]^8 + 136640*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(13/2) + 
       (15*Pi*(-21461 + 807432*\[Sigma]^2 - 5271798*\[Sigma]^4 + 12484140*\[Sigma]^6 - 12360301*\[Sigma]^8 + 4360260*\[Sigma]^10)*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7 - 
       (2*(15*Pi^2*(-144 + 11421*\[Sigma]^2 - 86094*\[Sigma]^4 + 213108*\[Sigma]^6 - 213986*\[Sigma]^8 + 75695*\[Sigma]^10) + 256*(-2847 + 107337*\[Sigma]^2 - 704454*\[Sigma]^4 + 1679520*\[Sigma]^6 - 1678192*\[Sigma]^8 + 598720*\[Sigma]^10))*d[b, s1]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(13/2) + 
       (5*Pi*\[Sigma]*(574215 - 8947209*\[Sigma]^2 + 33694447*\[Sigma]^4 - 45477471*\[Sigma]^6 + 20181058*\[Sigma]^8)*d[s1, v2]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^6)/1920 + ((-8192*\[Sigma]*(-8 + 59*\[Sigma]^2 - 70*\[Sigma]^4 - 40*\[Sigma]^6 + 48*\[Sigma]^8)*d[b, s1]*d[b, s2]^4)/(-1 + \[Sigma]^2)^(9/2) + 
       (10240*Pi*(-3 + 39*\[Sigma]^2 - 14*\[Sigma]^4 - 180*\[Sigma]^6 + 160*\[Sigma]^8)*d[b, s2]^4*d[s1, v2])/(-1 + \[Sigma]^2)^4 - (160*\[Sigma]*(256*(135 - 1589*\[Sigma]^2 + 5216*\[Sigma]^4 - 6864*\[Sigma]^6 + 3104*\[Sigma]^8) + 3*Pi^2*(1251 - 12267*\[Sigma]^2 + 41457*\[Sigma]^4 - 53957*\[Sigma]^6 + 23708*\[Sigma]^8))*d[b, s1]*d[b, s2]^2*d[s2, s2])/(-1 + \[Sigma]^2)^(9/2) + 
       (80*Pi*(-2985 + 211611*\[Sigma]^2 - 1398145*\[Sigma]^4 + 3346741*\[Sigma]^6 - 3367270*\[Sigma]^8 + 1206832*\[Sigma]^10)*d[b, s2]^2*d[s1, v2]*d[s2, s2])/(-1 + \[Sigma]^2)^5 + (2*\[Sigma]*(135*Pi^2*(-879 - 5492*\[Sigma]^2 + 33990*\[Sigma]^4 - 50740*\[Sigma]^6 + 23185*\[Sigma]^8) + 4096*(2767 - 39086*\[Sigma]^2 + 144990*\[Sigma]^4 - 196360*\[Sigma]^6 + 88048*\[Sigma]^8))*d[b, s1]*
         d[s2, s2]^2)/(-1 + \[Sigma]^2)^(9/2) - (15*Pi*\[Sigma]^2*(1930515 - 16373572*\[Sigma]^2 + 43236970*\[Sigma]^4 - 45383380*\[Sigma]^6 + 16559515*\[Sigma]^8)*d[s1, v2]*d[s2, s2]^2)/(-1 + \[Sigma]^2)^5 + (20480*Pi*\[Sigma]*(12 - 105*\[Sigma]^2 + 257*\[Sigma]^4 - 260*\[Sigma]^6 + 100*\[Sigma]^8)*d[b, s1]*d[b, s2]^3*d[s2, v1])/(-1 + \[Sigma]^2)^5 + 
       (40960*(-6 + 53*\[Sigma]^2 - 184*\[Sigma]^4 + 336*\[Sigma]^6 - 320*\[Sigma]^8 + 128*\[Sigma]^10)*d[b, s2]^3*d[s1, v2]*d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) - (80*Pi*\[Sigma]*(8301 - 413853*\[Sigma]^2 + 1600775*\[Sigma]^4 - 1918187*\[Sigma]^6 + 699364*\[Sigma]^8)*d[b, s1]*d[b, s2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^5 - 
       (160*(256*(-57 + 767*\[Sigma]^2 - 2584*\[Sigma]^4 + 4368*\[Sigma]^6 - 4160*\[Sigma]^8 + 1664*\[Sigma]^10) + 3*Pi^2*(-513 + 3933*\[Sigma]^2 - 13395*\[Sigma]^4 + 26553*\[Sigma]^6 - 27560*\[Sigma]^8 + 11030*\[Sigma]^10))*d[b, s2]*d[s1, v2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) + 
       (512*\[Sigma]*(15*Pi^2*(63 - 585*\[Sigma]^2 + 1893*\[Sigma]^4 - 2351*\[Sigma]^6 + 980*\[Sigma]^8) + 16*(357 - 4525*\[Sigma]^2 + 14200*\[Sigma]^4 - 17136*\[Sigma]^6 + 6752*\[Sigma]^8))*d[b, s1]*d[b, s2]^2*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(11/2) - 
       (160*Pi*(339 + 60261*\[Sigma]^2 - 408869*\[Sigma]^4 + 946295*\[Sigma]^6 - 902330*\[Sigma]^8 + 303248*\[Sigma]^10)*d[b, s2]^2*d[s1, v2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^6 + (32*\[Sigma]*(135*Pi^2*(253 - 1564*\[Sigma]^2 + 4392*\[Sigma]^4 - 5640*\[Sigma]^6 + 2575*\[Sigma]^8) - 1024*(659 - 8788*\[Sigma]^2 + 30885*\[Sigma]^4 - 39644*\[Sigma]^6 + 16872*\[Sigma]^8))*d[b, s1]*d[s2, s2]*
         d[s2, v1]^2)/(-1 + \[Sigma]^2)^(11/2) + (240*Pi*(-1872 + 173865*\[Sigma]^2 - 1332526*\[Sigma]^4 + 3322492*\[Sigma]^6 - 3331762*\[Sigma]^8 + 1168075*\[Sigma]^10)*d[s1, v2]*d[s2, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^6 - (160*Pi*\[Sigma]*(6501 + 38289*\[Sigma]^2 - 137965*\[Sigma]^4 + 34123*\[Sigma]^6 + 68620*\[Sigma]^8)*d[b, s1]*d[b, s2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^6 + 
       (2560*(3*Pi^2*(-27 + 207*\[Sigma]^2 - 741*\[Sigma]^4 + 1551*\[Sigma]^6 - 1640*\[Sigma]^8 + 650*\[Sigma]^10) + 16*(-42 + 593*\[Sigma]^2 - 2152*\[Sigma]^4 + 4080*\[Sigma]^6 - 4160*\[Sigma]^8 + 1664*\[Sigma]^10))*d[b, s2]*d[s1, v2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^(13/2) - 
       (256*\[Sigma]*(135*Pi^2*(21 - 180*\[Sigma]^2 + 574*\[Sigma]^4 - 740*\[Sigma]^6 + 325*\[Sigma]^8) - 32*(319 - 3266*\[Sigma]^2 + 8790*\[Sigma]^4 - 8296*\[Sigma]^6 + 2480*\[Sigma]^8))*d[b, s1]*d[s2, v1]^4)/(-1 + \[Sigma]^2)^(13/2) - (2160*Pi*(192 - 6171*\[Sigma]^2 + 34045*\[Sigma]^4 - 54273*\[Sigma]^6 + 24895*\[Sigma]^8)*d[s1, v2]*d[s2, v1]^4)/(-1 + \[Sigma]^2)^6 + 
       (64*\[Sigma]*(128*(558 - 5389*\[Sigma]^2 + 13420*\[Sigma]^4 - 11840*\[Sigma]^6 + 3072*\[Sigma]^8) + 15*Pi^2*(531 - 4869*\[Sigma]^2 + 13791*\[Sigma]^4 - 15443*\[Sigma]^6 + 5990*\[Sigma]^8))*d[b, s2]^3*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) + 
       (32*\[Sigma]*(45*Pi^2*(2061 - 22875*\[Sigma]^2 + 82729*\[Sigma]^4 - 114989*\[Sigma]^6 + 53394*\[Sigma]^8) - 256*(7563 - 106129*\[Sigma]^2 + 367420*\[Sigma]^4 - 462080*\[Sigma]^6 + 193152*\[Sigma]^8))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) - 
       (2560*Pi*\[Sigma]*(3423 - 33564*\[Sigma]^2 + 109715*\[Sigma]^4 - 145022*\[Sigma]^6 + 66400*\[Sigma]^8)*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 + (80*Pi*\[Sigma]*(702699 - 9143259*\[Sigma]^2 + 32224633*\[Sigma]^4 - 42073021*\[Sigma]^6 + 18303716*\[Sigma]^8)*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 - 
       (256*\[Sigma]*(45*Pi^2*(321 - 3699*\[Sigma]^2 + 13100*\[Sigma]^4 - 17575*\[Sigma]^6 + 7865*\[Sigma]^8) - 32*(3078 - 39529*\[Sigma]^2 + 120940*\[Sigma]^4 - 134720*\[Sigma]^6 + 51072*\[Sigma]^8))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) - 
       (160*Pi*\[Sigma]*(235461 - 2872119*\[Sigma]^2 + 9477467*\[Sigma]^4 - 11570765*\[Sigma]^6 + 4701700*\[Sigma]^8)*d[s1, \[Epsilon]]*d[s2, v1]^3*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7 + (8*\[Sigma]*(1024*(6278 - 75539*\[Sigma]^2 + 258040*\[Sigma]^4 - 337520*\[Sigma]^6 + 149152*\[Sigma]^8) + 15*Pi^2*(40419 - 474984*\[Sigma]^2 + 1644846*\[Sigma]^4 - 2151952*\[Sigma]^6 + 945895*\[Sigma]^8))*d[b, s1]*
         d[b, s2]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(11/2) - (80*Pi*(-39243 + 1834017*\[Sigma]^2 - 12506003*\[Sigma]^4 + 30524423*\[Sigma]^6 - 31002866*\[Sigma]^8 + 11181944*\[Sigma]^10)*d[b, s2]^2*d[s1, v2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6 - 
       (4*\[Sigma]*(4096*(25091 - 330913*\[Sigma]^2 + 1181190*\[Sigma]^4 - 1565000*\[Sigma]^6 + 692944*\[Sigma]^8) + 15*Pi^2*(20727 - 613116*\[Sigma]^2 + 2445882*\[Sigma]^4 - 3286684*\[Sigma]^6 + 1434919*\[Sigma]^8))*d[b, s1]*d[s2, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(11/2) + 
       (10*Pi*(-735600 + 49696719*\[Sigma]^2 - 378967460*\[Sigma]^4 + 972539042*\[Sigma]^6 - 1014308324*\[Sigma]^8 + 371588231*\[Sigma]^10)*d[s1, v2]*d[s2, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6 + (80*Pi*\[Sigma]*(297183 - 4373655*\[Sigma]^2 + 14455805*\[Sigma]^4 - 16512257*\[Sigma]^6 + 5974060*\[Sigma]^8)*d[b, s1]*d[b, s2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6 + 
       (80*(512*(-234 + 4037*\[Sigma]^2 - 17560*\[Sigma]^4 + 37008*\[Sigma]^6 - 38720*\[Sigma]^8 + 15488*\[Sigma]^10) + 3*Pi^2*(-3402 + 44451*\[Sigma]^2 - 212946*\[Sigma]^4 + 495528*\[Sigma]^6 - 536980*\[Sigma]^8 + 213925*\[Sigma]^10))*d[b, s2]*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(13/2) - 
       (64*\[Sigma]*(15*Pi^2*(4689 - 47412*\[Sigma]^2 + 169671*\[Sigma]^4 - 239474*\[Sigma]^6 + 113750*\[Sigma]^8) - 128*(25279 - 306206*\[Sigma]^2 + 1013460*\[Sigma]^4 - 1253296*\[Sigma]^6 + 520800*\[Sigma]^8))*d[b, s1]*d[s2, v1]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(13/2) - 
       (80*Pi*(-85524 + 4428057*\[Sigma]^2 - 31217218*\[Sigma]^4 + 75986704*\[Sigma]^6 - 75962410*\[Sigma]^8 + 26833687*\[Sigma]^10)*d[s1, v2]*d[s2, v1]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7 - 
       (32*\[Sigma]*(15*Pi^2*(20781 - 255087*\[Sigma]^2 + 937977*\[Sigma]^4 - 1302641*\[Sigma]^6 + 603530*\[Sigma]^8) - 256*(25658 - 338709*\[Sigma]^2 + 1155820*\[Sigma]^4 - 1453120*\[Sigma]^6 + 611072*\[Sigma]^8))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(13/2) - 
       (80*Pi*\[Sigma]*(2207481 - 28579569*\[Sigma]^2 + 100784851*\[Sigma]^4 - 132089431*\[Sigma]^6 + 57815180*\[Sigma]^8)*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^7 + (10*\[Sigma]*(8192*(8557 - 111112*\[Sigma]^2 + 393045*\[Sigma]^4 - 518044*\[Sigma]^6 + 228680*\[Sigma]^8) + 3*Pi^2*(109185 - 2023764*\[Sigma]^2 + 7583622*\[Sigma]^4 - 9984724*\[Sigma]^6 + 4320865*\[Sigma]^8))*d[b, s1]*
         d[s2, \[Epsilon]]^4)/(-1 + \[Sigma]^2)^(13/2) - (5*Pi*(-2829408 + 162073773*\[Sigma]^2 - 1208926300*\[Sigma]^4 + 3085690486*\[Sigma]^6 - 3218618668*\[Sigma]^8 + 1182374341*\[Sigma]^10)*d[s1, v2]*d[s2, \[Epsilon]]^4)/(-1 + \[Sigma]^2)^7)/30720)*v2[\[Mu]] + 
   (((12*Pi*\[Sigma]*(-153 + 1616*\[Sigma]^2 - 3859*\[Sigma]^4 + 2612*\[Sigma]^6)*d[b, s1]*d[b, s2])/(-1 + \[Sigma]^2)^4 - (2*(9*Pi^2*(-1 + \[Sigma]^2)^2*(-3 + 120*\[Sigma]^2 - 511*\[Sigma]^4 + 550*\[Sigma]^6) - 32*(-3 + 36*\[Sigma]^2 - 126*\[Sigma]^4 + 228*\[Sigma]^6 - 192*\[Sigma]^8 + 64*\[Sigma]^10))*d[b, s2]*d[s1, v2])/(-1 + \[Sigma]^2)^(11/2) + 
       (8*\[Sigma]*(9*Pi^2*(-1 + \[Sigma]^2)^2*(-3 - 5*\[Sigma]^2 + 20*\[Sigma]^4) + 32*(3 - 105*\[Sigma]^2 + 444*\[Sigma]^4 - 600*\[Sigma]^6 + 256*\[Sigma]^8))*d[b, s1]*d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) - (3*Pi*(153 - 5661*\[Sigma]^2 + 31985*\[Sigma]^4 - 53839*\[Sigma]^6 + 26978*\[Sigma]^8)*d[s1, v2]*d[s2, v1])/(-1 + \[Sigma]^2)^5)/96 + 
     ((-2*Pi*(-57 - 831*\[Sigma]^2 + 5487*\[Sigma]^4 - 8581*\[Sigma]^6 + 3950*\[Sigma]^8)*d[b, s2]^2*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^5 + (4*(9*Pi^2*(-3 + 15*\[Sigma]^2 - 15*\[Sigma]^4 - 7*\[Sigma]^6 + 10*\[Sigma]^8) + 64*(-4 + 33*\[Sigma]^2 - 46*\[Sigma]^4 - 16*\[Sigma]^6 + 32*\[Sigma]^8))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) - 
       (64*Pi*(-3 - 3*\[Sigma]^2 + 42*\[Sigma]^4 - 74*\[Sigma]^6 + 40*\[Sigma]^8)*d[s1, \[Epsilon]]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^6 - (Pi*(1095 - 37404*\[Sigma]^2 + 188178*\[Sigma]^4 - 305772*\[Sigma]^6 + 156655*\[Sigma]^8)*d[b, s1]*d[b, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 + 
       (4*\[Sigma]*(-256*(5 - 49*\[Sigma]^2 + 157*\[Sigma]^4 - 192*\[Sigma]^6 + 80*\[Sigma]^8) + Pi^2*(648 - 7605*\[Sigma]^2 + 25311*\[Sigma]^4 - 31879*\[Sigma]^6 + 13525*\[Sigma]^8))*d[b, s2]*d[s1, v2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) - 
       (2*(128*(3 - 194*\[Sigma]^2 + 1320*\[Sigma]^4 - 2464*\[Sigma]^6 + 1344*\[Sigma]^8) + Pi^2*(-45 - 108*\[Sigma]^2 + 3258*\[Sigma]^4 - 7100*\[Sigma]^6 + 3995*\[Sigma]^8))*d[b, s1]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) + (2*Pi*\[Sigma]*(10041 - 129660*\[Sigma]^2 + 442510*\[Sigma]^4 - 555084*\[Sigma]^6 + 231553*\[Sigma]^8)*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6)/64 + 
     ((640*Pi*\[Sigma]*(-9 + 179*\[Sigma]^2 - 542*\[Sigma]^4 + 408*\[Sigma]^6)*d[b, s1]*d[b, s2]^3)/(-1 + \[Sigma]^2)^4 - (8*(15*Pi^2*(9 + 135*\[Sigma]^2 - 1059*\[Sigma]^4 + 2473*\[Sigma]^6 - 2358*\[Sigma]^8 + 800*\[Sigma]^10) + 64*(11 + 369*\[Sigma]^2 - 2968*\[Sigma]^4 + 6980*\[Sigma]^6 - 6624*\[Sigma]^8 + 2240*\[Sigma]^10))*d[b, s2]^3*d[s1, v2])/(-1 + \[Sigma]^2)^(11/2) - 
       (10*Pi*\[Sigma]*(14643 - 186575*\[Sigma]^2 + 599311*\[Sigma]^4 - 723941*\[Sigma]^6 + 297426*\[Sigma]^8)*d[b, s1]*d[b, s2]*d[s2, s2])/(-1 + \[Sigma]^2)^5 + (2*(-128*(-67 + 1242*\[Sigma]^2 - 7474*\[Sigma]^4 + 19700*\[Sigma]^6 - 21312*\[Sigma]^8 + 8000*\[Sigma]^10) + 45*Pi^2*(-57 + 2466*\[Sigma]^2 - 15226*\[Sigma]^4 + 35164*\[Sigma]^6 - 34437*\[Sigma]^8 + 12090*\[Sigma]^10))*d[b, s2]*d[s1, v2]*
         d[s2, s2])/(-1 + \[Sigma]^2)^(11/2) + (8*\[Sigma]*(45*Pi^2*(9 - 157*\[Sigma]^2 + 517*\[Sigma]^4 - 619*\[Sigma]^6 + 250*\[Sigma]^8) + 64*(36 - 957*\[Sigma]^2 + 3570*\[Sigma]^4 - 4496*\[Sigma]^6 + 1888*\[Sigma]^8))*d[b, s1]*d[b, s2]^2*d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) - 
       (640*Pi*(30 - 345*\[Sigma]^2 + 1441*\[Sigma]^4 - 2478*\[Sigma]^6 + 1480*\[Sigma]^8)*d[b, s2]^2*d[s1, v2]*d[s2, v1])/(-1 + \[Sigma]^2)^5 - (4*\[Sigma]*(45*Pi^2*(-105 - 79*\[Sigma]^2 + 1527*\[Sigma]^4 - 2501*\[Sigma]^6 + 1158*\[Sigma]^8) + 256*(33 - 2166*\[Sigma]^2 + 10380*\[Sigma]^4 - 15208*\[Sigma]^6 + 6944*\[Sigma]^8))*d[b, s1]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) + 
       (5*Pi*(-8601 + 346926*\[Sigma]^2 - 2384990*\[Sigma]^4 + 5751224*\[Sigma]^6 - 5711249*\[Sigma]^8 + 2004962*\[Sigma]^10)*d[s1, v2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^6 + (40*Pi*\[Sigma]*(-2493 + 31712*\[Sigma]^2 - 81455*\[Sigma]^4 + 58308*\[Sigma]^6)*d[b, s1]*d[b, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^5 - 
       (8*(15*Pi^2*(-45 + 1926*\[Sigma]^2 - 11838*\[Sigma]^4 + 27064*\[Sigma]^6 - 26157*\[Sigma]^8 + 9050*\[Sigma]^10) + 32*(7 + 2568*\[Sigma]^2 - 19466*\[Sigma]^4 + 46540*\[Sigma]^6 - 44928*\[Sigma]^8 + 15040*\[Sigma]^10))*d[b, s2]*d[s1, v2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(13/2) + 
       (128*\[Sigma]*(45*Pi^2*(-1 + \[Sigma]^2)^2*(-3 - 5*\[Sigma]^2 + 20*\[Sigma]^4) + 8*(3 - 1446*\[Sigma]^2 + 6780*\[Sigma]^4 - 9448*\[Sigma]^6 + 4064*\[Sigma]^8))*d[b, s1]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^(13/2) - (10*Pi*(2829 - 101793*\[Sigma]^2 + 578053*\[Sigma]^4 - 955899*\[Sigma]^6 + 461578*\[Sigma]^8)*d[s1, v2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^6 + 
       (30*Pi*\[Sigma]*(-2577 + 39629*\[Sigma]^2 - 96631*\[Sigma]^4 + 60587*\[Sigma]^6)*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 - (60*\[Sigma]*(128*(51 - 126*\[Sigma]^2 - 112*\[Sigma]^4 + 224*\[Sigma]^6) + Pi^2*(351 - 573*\[Sigma]^2 - 1107*\[Sigma]^4 + 1465*\[Sigma]^6))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) + 
       (480*Pi*\[Sigma]*(-15 + 525*\[Sigma]^2 - 1386*\[Sigma]^4 + 1000*\[Sigma]^6)*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 + (10*Pi*\[Sigma]*(127692 - 1453727*\[Sigma]^2 + 4599985*\[Sigma]^4 - 5554781*\[Sigma]^6 + 2285151*\[Sigma]^8)*d[b, s1]*d[b, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6 - 
       (2*(-256*(-251 + 7551*\[Sigma]^2 - 47552*\[Sigma]^4 + 112780*\[Sigma]^6 - 112416*\[Sigma]^8 + 40000*\[Sigma]^10) + 15*Pi^2*(-1413 + 53478*\[Sigma]^2 - 340686*\[Sigma]^4 + 802184*\[Sigma]^6 - 797013*\[Sigma]^8 + 283450*\[Sigma]^10))*d[b, s2]*d[s1, v2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(13/2) + 
       (4*\[Sigma]*(15*Pi^2*(-342 - 6723*\[Sigma]^2 + 33945*\[Sigma]^4 - 48185*\[Sigma]^6 + 21305*\[Sigma]^8) + 128*(2841 - 46692*\[Sigma]^2 + 175800*\[Sigma]^4 - 233216*\[Sigma]^6 + 101248*\[Sigma]^8))*d[b, s1]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(13/2) - 
       (5*Pi*(-66525 + 2684262*\[Sigma]^2 - 17935718*\[Sigma]^4 + 42832376*\[Sigma]^6 - 42537221*\[Sigma]^8 + 15017642*\[Sigma]^10)*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7)/1920 + 
     ((-5120*Pi*(3 + 69*\[Sigma]^2 - 226*\[Sigma]^4 + 152*\[Sigma]^6)*d[b, s2]^4*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^4 + (40*Pi*(-2985 - 38229*\[Sigma]^2 + 277247*\[Sigma]^4 - 453483*\[Sigma]^6 + 215386*\[Sigma]^8)*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, s2])/(-1 + \[Sigma]^2)^5 + (20480*(-6 + 29*\[Sigma]^2 - 34*\[Sigma]^4 - 16*\[Sigma]^6 + 32*\[Sigma]^8)*d[b, s2]^3*d[s1, \[Epsilon]]*d[s2, v1])/
        (-1 + \[Sigma]^2)^(11/2) - (80*(256*(-57 + 527*\[Sigma]^2 - 874*\[Sigma]^4 - 16*\[Sigma]^6 + 416*\[Sigma]^8) + 9*Pi^2*(-171 + 909*\[Sigma]^2 - 1059*\[Sigma]^4 - 253*\[Sigma]^6 + 606*\[Sigma]^8))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) - 
       (80*Pi*(339 - 36267*\[Sigma]^2 + 164763*\[Sigma]^4 - 222185*\[Sigma]^6 + 92166*\[Sigma]^8)*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^6 + (640*Pi*(-351 - 69*\[Sigma]^2 + 3442*\[Sigma]^4 - 5962*\[Sigma]^6 + 3176*\[Sigma]^8)*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^6 + 
       (1280*(27*Pi^2*(-3 + 15*\[Sigma]^2 - 15*\[Sigma]^4 - 7*\[Sigma]^6 + 10*\[Sigma]^8) + 16*(-42 + 353*\[Sigma]^2 - 442*\[Sigma]^4 - 304*\[Sigma]^6 + 416*\[Sigma]^8))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^(13/2) - (2560*Pi*(-81 - 51*\[Sigma]^2 + 964*\[Sigma]^4 - 1702*\[Sigma]^6 + 920*\[Sigma]^8)*d[s1, \[Epsilon]]*d[s2, v1]^4)/(-1 + \[Sigma]^2)^7 - 
       (1280*Pi*(21 - 2445*\[Sigma]^2 + 15647*\[Sigma]^4 - 28371*\[Sigma]^6 + 15388*\[Sigma]^8)*d[b, s1]*d[b, s2]^3*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 + (32*\[Sigma]*(256*(381 - 6048*\[Sigma]^2 + 20800*\[Sigma]^4 - 25680*\[Sigma]^6 + 10624*\[Sigma]^8) + 15*Pi^2*(567 - 8535*\[Sigma]^2 + 28809*\[Sigma]^4 - 35441*\[Sigma]^6 + 14600*\[Sigma]^8))*d[b, s2]^3*d[s1, v2]*d[s2, \[Epsilon]])/
        (-1 + \[Sigma]^2)^(11/2) + (5*Pi*(254577 - 9940308*\[Sigma]^2 + 51930038*\[Sigma]^4 - 85982772*\[Sigma]^6 + 44642017*\[Sigma]^8)*d[b, s1]*d[b, s2]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 - 
       (8*\[Sigma]*(-2048*(477 - 5916*\[Sigma]^2 + 22900*\[Sigma]^4 - 32280*\[Sigma]^6 + 14848*\[Sigma]^8) + 15*Pi^2*(31743 - 383196*\[Sigma]^2 + 1305270*\[Sigma]^4 - 1681556*\[Sigma]^6 + 729755*\[Sigma]^8))*d[b, s2]*d[s1, v2]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) - 
       (32*(45*Pi^2*(9 - 975*\[Sigma]^2 + 5413*\[Sigma]^4 - 9033*\[Sigma]^6 + 4650*\[Sigma]^8) + 128*(23 - 2904*\[Sigma]^2 + 18680*\[Sigma]^4 - 32800*\[Sigma]^6 + 17472*\[Sigma]^8))*d[b, s1]*d[b, s2]^2*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) + 
       (2560*Pi*\[Sigma]*(1371 - 13883*\[Sigma]^2 + 46667*\[Sigma]^4 - 63203*\[Sigma]^6 + 29540*\[Sigma]^8)*d[b, s2]^2*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 + (4*(2048*(109 - 7857*\[Sigma]^2 + 58120*\[Sigma]^4 - 115280*\[Sigma]^6 + 66336*\[Sigma]^8) + 15*Pi^2*(-1755 - 15660*\[Sigma]^2 + 219750*\[Sigma]^4 - 470236*\[Sigma]^6 + 271933*\[Sigma]^8))*d[b, s1]*d[s2, s2]*d[s2, v1]*
         d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) - (10*Pi*\[Sigma]*(2962569 - 40267076*\[Sigma]^2 + 144039542*\[Sigma]^4 - 188931140*\[Sigma]^6 + 82247177*\[Sigma]^8)*d[s1, v2]*d[s2, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 - (40*Pi*(25521 - 966792*\[Sigma]^2 + 5146042*\[Sigma]^4 - 8682240*\[Sigma]^6 + 4575197*\[Sigma]^8)*d[b, s1]*d[b, s2]*d[s2, v1]^2*d[s2, \[Epsilon]])/
        (-1 + \[Sigma]^2)^6 + (64*\[Sigma]*(256*(513 - 7914*\[Sigma]^2 + 28100*\[Sigma]^4 - 35880*\[Sigma]^6 + 14912*\[Sigma]^8) + 15*Pi^2*(4167 - 50331*\[Sigma]^2 + 170439*\[Sigma]^4 - 217529*\[Sigma]^6 + 93350*\[Sigma]^8))*d[b, s2]*d[s1, v2]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) - 
       (32*(15*Pi^2*(-207 - 1008*\[Sigma]^2 + 18570*\[Sigma]^4 - 39080*\[Sigma]^6 + 21725*\[Sigma]^8) + 128*(143 - 11754*\[Sigma]^2 + 83840*\[Sigma]^4 - 158560*\[Sigma]^6 + 86592*\[Sigma]^8))*d[b, s1]*d[s2, v1]^3*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) + 
       (80*Pi*\[Sigma]*(248127 - 3215764*\[Sigma]^2 + 10875730*\[Sigma]^4 - 13434724*\[Sigma]^6 + 5496679*\[Sigma]^8)*d[s1, v2]*d[s2, v1]^3*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7 - (40*Pi*(777 - 417543*\[Sigma]^2 + 2333285*\[Sigma]^4 - 3703161*\[Sigma]^6 + 1786210*\[Sigma]^8)*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6 + 
       (80*(256*(-162 + 1391*\[Sigma]^2 - 1018*\[Sigma]^4 - 3280*\[Sigma]^6 + 3104*\[Sigma]^8) + 3*Pi^2*(-1143 + 5913*\[Sigma]^2 + 189*\[Sigma]^4 - 19249*\[Sigma]^6 + 14530*\[Sigma]^8))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(13/2) - (640*Pi*(-585 - 4029*\[Sigma]^2 + 28012*\[Sigma]^4 - 47842*\[Sigma]^6 + 25160*\[Sigma]^8)*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]]^2)/
        (-1 + \[Sigma]^2)^7 - (5*Pi*(925155 - 32243484*\[Sigma]^2 + 166991906*\[Sigma]^4 - 277484412*\[Sigma]^6 + 144742675*\[Sigma]^8)*d[b, s1]*d[b, s2]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^6 + (16*\[Sigma]*(-512*(4159 - 51952*\[Sigma]^2 + 186800*\[Sigma]^4 - 249520*\[Sigma]^6 + 110976*\[Sigma]^8) + 15*Pi^2*(48903 - 604638*\[Sigma]^2 + 2092770*\[Sigma]^4 - 2729270*\[Sigma]^6 + 1197275*\[Sigma]^8))*
         d[b, s2]*d[s1, v2]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(13/2) - (8*(15*Pi^2*(-1155 - 34152*\[Sigma]^2 + 320802*\[Sigma]^4 - 646720*\[Sigma]^6 + 366985*\[Sigma]^8) + 512*(1183 - 60314*\[Sigma]^2 + 391040*\[Sigma]^4 - 733920*\[Sigma]^6 + 410432*\[Sigma]^8))*d[b, s1]*d[s2, v1]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(13/2) + 
       (10*Pi*\[Sigma]*(9515787 - 126998540*\[Sigma]^2 + 451978370*\[Sigma]^4 - 593484812*\[Sigma]^6 + 259541771*\[Sigma]^8)*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^7)/15360)*\[Epsilon][\[Mu]]))/mb^4;


(* ::Subsection::Closed:: *)
(*6PM*)


\[CapitalDelta]s1[6,1][\[Mu]] = (M^6*(b[\[Mu]]*((-(((9*Pi^2*(-1 + \[Sigma]^2)^2*(-19 + 411*\[Sigma]^2 - 1901*\[Sigma]^4 + 2645*\[Sigma]^6) + 512*(-9 + 192*\[Sigma]^2 - 922*\[Sigma]^4 + 1792*\[Sigma]^6 - 1568*\[Sigma]^8 + 512*\[Sigma]^10))*d[b, s1])/(-1 + \[Sigma]^2)^5) + 
       (3*Pi*\[Sigma]*(1953 - 11734*\[Sigma]^2 + 21676*\[Sigma]^4 - 16506*\[Sigma]^6 + 3075*\[Sigma]^8 + 6*Pi^2*(7 - 62*\[Sigma]^2 + 220*\[Sigma]^4 - 290*\[Sigma]^6 + 125*\[Sigma]^8))*d[s1, v2])/(-1 + \[Sigma]^2)^(9/2))/256 + 
     ((-3*\[Sigma]*(9*Pi^2*(-1 + \[Sigma]^2)^2*(-19 + 411*\[Sigma]^2 - 1901*\[Sigma]^4 + 2645*\[Sigma]^6) + 512*(-9 + 192*\[Sigma]^2 - 922*\[Sigma]^4 + 1792*\[Sigma]^6 - 1568*\[Sigma]^8 + 512*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^6 - 
       (9*Pi*\[Sigma]*(6573 - 76414*\[Sigma]^2 + 261916*\[Sigma]^4 - 342546*\[Sigma]^6 + 148935*\[Sigma]^8 + 6*Pi^2*(7 - 62*\[Sigma]^2 + 220*\[Sigma]^4 - 290*\[Sigma]^6 + 125*\[Sigma]^8))*d[s1, \[Epsilon]]*d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) + 
       (2*\[Sigma]*(1024*(261 - 2370*\[Sigma]^2 + 6576*\[Sigma]^4 - 7392*\[Sigma]^6 + 2944*\[Sigma]^8) + 9*Pi^2*(1233 - 13266*\[Sigma]^2 + 47808*\[Sigma]^4 - 66014*\[Sigma]^6 + 30239*\[Sigma]^8))*d[b, s1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 - 
       (6*Pi*(-2511 + 35346*\[Sigma]^2 - 31176*\[Sigma]^4 - 212302*\[Sigma]^6 + 419223*\[Sigma]^8 - 212164*\[Sigma]^10 + 18*Pi^2*(-3 + 78*\[Sigma]^2 - 520*\[Sigma]^4 + 1310*\[Sigma]^6 - 1365*\[Sigma]^8 + 500*\[Sigma]^10))*d[s1, v2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2))/768 + 
     (-256*(-1 + \[Sigma]^2)^(3/2)*(135*Pi^2*(-4 + 47*\[Sigma]^2 - 205*\[Sigma]^4 + 401*\[Sigma]^6 - 359*\[Sigma]^8 + 120*\[Sigma]^10) + 128*(-26 + 404*\[Sigma]^2 - 1761*\[Sigma]^4 + 3344*\[Sigma]^6 - 2912*\[Sigma]^8 + 960*\[Sigma]^10))*d[b, s1]*d[b, s2]^2 + 
       480*Pi*\[Sigma]*(1 - \[Sigma]^2)*(9*Pi^2*(-2 + 27*\[Sigma]^2 - 150*\[Sigma]^4 + 360*\[Sigma]^6 - 360*\[Sigma]^8 + 125*\[Sigma]^10) + 4*(110 + 2559*\[Sigma]^2 - 20353*\[Sigma]^4 + 49801*\[Sigma]^6 - 48729*\[Sigma]^8 + 16420*\[Sigma]^10))*d[b, s2]^2*d[s1, v2] + 
       2*(-1 + \[Sigma]^2)^(3/2)*(16384*(-191 + 4409*\[Sigma]^2 - 21951*\[Sigma]^4 + 43184*\[Sigma]^6 - 37952*\[Sigma]^8 + 12480*\[Sigma]^10) + 135*Pi^2*(-839 + 20915*\[Sigma]^2 - 129190*\[Sigma]^4 + 333734*\[Sigma]^6 - 364675*\[Sigma]^8 + 140055*\[Sigma]^10))*d[b, s1]*d[s2, s2] - 
       15*Pi*\[Sigma]*(1 - \[Sigma]^2)*(533911 - 3041067*\[Sigma]^2 + 2512870*\[Sigma]^4 + 7828202*\[Sigma]^6 - 14315085*\[Sigma]^8 + 6505745*\[Sigma]^10 - 108*Pi^2*(-1 + \[Sigma]^2)^2*(-111 + 905*\[Sigma]^2 - 2865*\[Sigma]^4 + 2375*\[Sigma]^6))*d[s1, v2]*d[s2, s2] + 
       480*(1 - \[Sigma]^2)*(3*Pi^3*(-9 + 99*\[Sigma]^2 - 378*\[Sigma]^4 + 838*\[Sigma]^6 - 925*\[Sigma]^8 + 375*\[Sigma]^10) + 4*Pi*(-315 + 7179*\[Sigma]^2 - 35391*\[Sigma]^4 + 70501*\[Sigma]^6 - 64122*\[Sigma]^8 + 22212*\[Sigma]^10))*d[b, s1]*d[b, s2]*d[s2, v1] - 
       80*\[Sigma]*Sqrt[-1 + \[Sigma]^2]*(2048*(-45 + 726*\[Sigma]^2 - 3234*\[Sigma]^4 + 5796*\[Sigma]^6 - 4448*\[Sigma]^8 + 1216*\[Sigma]^10) - 3*Pi^2*(-1836 + 18099*\[Sigma]^2 - 84570*\[Sigma]^4 + 210900*\[Sigma]^6 - 240538*\[Sigma]^8 + 97945*\[Sigma]^10))*d[b, s2]*d[s1, v2]*d[s2, v1] - 
       16*Sqrt[-1 + \[Sigma]^2]*(2048*(-101 + 2354*\[Sigma]^2 - 12111*\[Sigma]^4 + 25664*\[Sigma]^6 - 24512*\[Sigma]^8 + 8640*\[Sigma]^10) + 15*Pi^2*(36 + 7749*\[Sigma]^2 - 79686*\[Sigma]^4 + 246668*\[Sigma]^6 - 288062*\[Sigma]^8 + 113295*\[Sigma]^10))*d[b, s1]*d[s2, v1]^2 - 
       120*Pi*\[Sigma]*(105701 - 1341699*\[Sigma]^2 + 5843082*\[Sigma]^4 - 11247262*\[Sigma]^6 + 9763121*\[Sigma]^8 - 3118847*\[Sigma]^10 - 6*Pi^2*(-261 + 3225*\[Sigma]^2 - 14634*\[Sigma]^4 + 28650*\[Sigma]^6 - 25105*\[Sigma]^8 + 8125*\[Sigma]^10))*d[s1, v2]*d[s2, v1]^2 + 
       80*Sqrt[-1 + \[Sigma]^2]*(512*(9 + 1278*\[Sigma]^2 - 12858*\[Sigma]^4 + 37536*\[Sigma]^6 - 43296*\[Sigma]^8 + 17408*\[Sigma]^10) + 9*Pi^2*(-87 + 6024*\[Sigma]^2 - 52448*\[Sigma]^4 + 164774*\[Sigma]^6 - 209641*\[Sigma]^8 + 91378*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]] - 
       30*Pi*(161769 - 5415093*\[Sigma]^2 + 35376282*\[Sigma]^4 - 86976554*\[Sigma]^6 + 90195789*\[Sigma]^8 - 33272561*\[Sigma]^10 - 144*Pi^2*(-8 + 183*\[Sigma]^2 - 1190*\[Sigma]^4 + 2980*\[Sigma]^6 - 3090*\[Sigma]^8 + 1125*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]] - 
       2*Sqrt[-1 + \[Sigma]^2]*(4096*(-3569 + 93116*\[Sigma]^2 - 484734*\[Sigma]^4 + 992576*\[Sigma]^6 - 898208*\[Sigma]^8 + 300800*\[Sigma]^10) + 15*Pi^2*(-38673 + 1111221*\[Sigma]^2 - 7248474*\[Sigma]^4 + 18386650*\[Sigma]^6 - 19628005*\[Sigma]^8 + 7417281*\[Sigma]^10))*d[b, s1]*d[s2, \[Epsilon]]^2 - 
       15*Pi*\[Sigma]*(1466593 + 999507*\[Sigma]^2 - 60417462*\[Sigma]^4 + 184628454*\[Sigma]^6 - 202925275*\[Sigma]^8 + 76321911*\[Sigma]^10 - 12*Pi^2*(-4437 + 56733*\[Sigma]^2 - 250566*\[Sigma]^4 + 476550*\[Sigma]^6 - 406405*\[Sigma]^8 + 128125*\[Sigma]^10))*d[s1, v2]*d[s2, \[Epsilon]]^2)/(61440*(-1 + \[Sigma]^2)^(13/2)) + 
     ((-256*\[Sigma]*(135*Pi^2*(-4 + 47*\[Sigma]^2 - 205*\[Sigma]^4 + 401*\[Sigma]^6 - 359*\[Sigma]^8 + 120*\[Sigma]^10) + 128*(-26 + 404*\[Sigma]^2 - 1761*\[Sigma]^4 + 3344*\[Sigma]^6 - 2912*\[Sigma]^8 + 960*\[Sigma]^10))*d[b, s2]^3*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^6 + 
       (2*\[Sigma]*(16384*(-191 + 4409*\[Sigma]^2 - 21951*\[Sigma]^4 + 43184*\[Sigma]^6 - 37952*\[Sigma]^8 + 12480*\[Sigma]^10) + 135*Pi^2*(-839 + 20915*\[Sigma]^2 - 129190*\[Sigma]^4 + 333734*\[Sigma]^6 - 364675*\[Sigma]^8 + 140055*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, s2])/(-1 + \[Sigma]^2)^6 - 
       (160*Pi*\[Sigma]*(Pi^2*(351 - 2511*\[Sigma]^2 + 7857*\[Sigma]^4 - 11205*\[Sigma]^6 + 5500*\[Sigma]^8) + 12*(2837 - 27911*\[Sigma]^2 + 84103*\[Sigma]^4 - 101117*\[Sigma]^6 + 43752*\[Sigma]^8))*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) + 
       (15*Pi*\[Sigma]*(-1795171 + 23576967*\[Sigma]^2 - 99985630*\[Sigma]^4 + 186405838*\[Sigma]^6 - 158557615*\[Sigma]^8 + 50331035*\[Sigma]^10 + 108*Pi^2*(-1 + \[Sigma]^2)^2*(-111 + 905*\[Sigma]^2 - 2865*\[Sigma]^4 + 2375*\[Sigma]^6))*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(13/2) - 
       (64*\[Sigma]*(512*(-11 + 1724*\[Sigma]^2 - 10461*\[Sigma]^4 + 23084*\[Sigma]^6 - 22112*\[Sigma]^8 + 7680*\[Sigma]^10) + 15*Pi^2*(333 - 27*\[Sigma]^2 - 13626*\[Sigma]^4 + 49838*\[Sigma]^6 - 60243*\[Sigma]^8 + 23725*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^7 - 
       (40*Pi*\[Sigma]*(2*Pi^2*(1701 - 15012*\[Sigma]^2 + 53190*\[Sigma]^4 - 70020*\[Sigma]^6 + 30125*\[Sigma]^8) + 3*(164129 - 1861542*\[Sigma]^2 + 6334684*\[Sigma]^4 - 8247274*\[Sigma]^6 + 3554195*\[Sigma]^8))*d[s1, \[Epsilon]]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^(13/2) + 
       (256*\[Sigma]*(15*Pi^2*(972 - 7917*\[Sigma]^2 + 22122*\[Sigma]^4 - 25453*\[Sigma]^6 + 10320*\[Sigma]^8) + 64*(1843 - 15480*\[Sigma]^2 + 42032*\[Sigma]^4 - 46592*\[Sigma]^6 + 18432*\[Sigma]^8))*d[b, s1]*d[b, s2]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 + 
       (160*(Pi^3*(-27 - 2403*\[Sigma]^2 + 27702*\[Sigma]^4 - 111222*\[Sigma]^6 + 198225*\[Sigma]^8 - 160775*\[Sigma]^10 + 48500*\[Sigma]^12) + 4*Pi*(-1851 - 20997*\[Sigma]^2 + 443865*\[Sigma]^4 - 1926787*\[Sigma]^6 + 3443582*\[Sigma]^8 - 2754756*\[Sigma]^10 + 816368*\[Sigma]^12))*d[b, s2]^2*d[s1, v2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) - 
       (16*\[Sigma]*(4096*(4867 - 46215*\[Sigma]^2 + 130688*\[Sigma]^4 - 147728*\[Sigma]^6 + 59008*\[Sigma]^8) + 45*Pi^2*(18063 - 197828*\[Sigma]^2 + 731778*\[Sigma]^4 - 1044500*\[Sigma]^6 + 495559*\[Sigma]^8))*d[b, s1]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^5 + 
       (40*Pi*(-229101 + 2751168*\[Sigma]^2 + 6354018*\[Sigma]^4 - 59693044*\[Sigma]^6 + 99212323*\[Sigma]^8 - 49160036*\[Sigma]^10 + 108*Pi^2*(-45 + 1206*\[Sigma]^2 - 8304*\[Sigma]^4 + 21650*\[Sigma]^6 - 23307*\[Sigma]^8 + 8800*\[Sigma]^10))*d[s1, v2]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) + 
       (120*Pi*\[Sigma]*(3*Pi^2*(837 - 5652*\[Sigma]^2 + 17994*\[Sigma]^4 - 26380*\[Sigma]^6 + 13425*\[Sigma]^8) + 8*(31479 - 287615*\[Sigma]^2 + 808177*\[Sigma]^4 - 936921*\[Sigma]^6 + 394592*\[Sigma]^8))*d[b, s1]*d[b, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) - 
       (20*(-4096*(99 - 4635*\[Sigma]^2 + 38868*\[Sigma]^4 - 122640*\[Sigma]^6 + 177408*\[Sigma]^8 - 119296*\[Sigma]^10 + 30208*\[Sigma]^12) + 3*Pi^2*(3969 - 163269*\[Sigma]^2 + 1439898*\[Sigma]^4 - 6077802*\[Sigma]^6 + 12320037*\[Sigma]^8 - 11479393*\[Sigma]^10 + 3956560*\[Sigma]^12))*d[b, s2]*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7 + 
       (4*\[Sigma]*(16384*(2887 - 27735*\[Sigma]^2 + 83168*\[Sigma]^4 - 101648*\[Sigma]^6 + 43648*\[Sigma]^8) + 45*Pi^2*(31779 - 474308*\[Sigma]^2 + 2042714*\[Sigma]^4 - 3103572*\[Sigma]^6 + 1509723*\[Sigma]^8))*d[b, s1]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 - 
       (40*(Pi^3*(4995 - 170991*\[Sigma]^2 + 1406106*\[Sigma]^4 - 4641210*\[Sigma]^6 + 7243515*\[Sigma]^8 - 5367415*\[Sigma]^10 + 1525000*\[Sigma]^12) + 8*Pi*(41592 - 1397457*\[Sigma]^2 + 10550688*\[Sigma]^4 - 33402958*\[Sigma]^6 + 51130268*\[Sigma]^8 - 37472649*\[Sigma]^10 + 10549364*\[Sigma]^12))*d[s1, v2]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(15/2) - 
       (2*\[Sigma]*(8192*(-2527 + 75283*\[Sigma]^2 - 417582*\[Sigma]^4 + 891088*\[Sigma]^6 - 827264*\[Sigma]^8 + 280960*\[Sigma]^10) + 15*Pi^2*(-176553 + 3346197*\[Sigma]^2 - 17959002*\[Sigma]^4 + 40267018*\[Sigma]^6 - 39702349*\[Sigma]^8 + 14224689*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7 - 
       (5*Pi*\[Sigma]*(20*Pi^2*(-10233 + 126873*\[Sigma]^2 - 554094*\[Sigma]^4 + 1046430*\[Sigma]^6 - 886201*\[Sigma]^8 + 277225*\[Sigma]^10) + 3*(-13103227 + 177495871*\[Sigma]^2 - 764529230*\[Sigma]^4 + 1433936062*\[Sigma]^6 - 1222294951*\[Sigma]^8 + 388397171*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(15/2) + 
       (16*\[Sigma]*(4096*(12007 - 116565*\[Sigma]^2 + 337568*\[Sigma]^4 - 389168*\[Sigma]^6 + 157568*\[Sigma]^8) + 45*Pi^2*(45123 - 526724*\[Sigma]^2 + 1951642*\[Sigma]^4 - 2759316*\[Sigma]^6 + 1299131*\[Sigma]^8))*d[b, s1]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^6 - 
       (40*Pi*(-374343 - 259152*\[Sigma]^2 + 66879414*\[Sigma]^4 - 287744140*\[Sigma]^6 + 406602073*\[Sigma]^8 - 187148780*\[Sigma]^10 + 4*Pi^2*(-2619 + 82134*\[Sigma]^2 - 582876*\[Sigma]^4 + 1530810*\[Sigma]^6 - 1658385*\[Sigma]^8 + 631000*\[Sigma]^10))*d[s1, v2]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(13/2))/61440 + 
     ((-131072*(-16 + 116*\[Sigma]^2 - 341*\[Sigma]^4 + 512*\[Sigma]^6 - 400*\[Sigma]^8 + 128*\[Sigma]^10)*d[b, s1]*d[b, s2]^4)/(-1 + \[Sigma]^2)^5 - (737280*Pi*\[Sigma]*(-8 + 72*\[Sigma]^2 - 235*\[Sigma]^4 + 357*\[Sigma]^6 - 264*\[Sigma]^8 + 80*\[Sigma]^10)*d[b, s2]^4*d[s1, v2])/(-1 + \[Sigma]^2)^(11/2) + 
       (512*(405*Pi^2*(-92 + 1117*\[Sigma]^2 - 5013*\[Sigma]^4 + 10043*\[Sigma]^6 - 9175*\[Sigma]^8 + 3120*\[Sigma]^10) + 512*(-448 + 7397*\[Sigma]^2 - 33308*\[Sigma]^4 + 65072*\[Sigma]^6 - 58096*\[Sigma]^8 + 19520*\[Sigma]^10))*d[b, s1]*d[b, s2]^2*d[s2, s2])/(-1 + \[Sigma]^2)^5 + 
       (1440*Pi*\[Sigma]*(27*Pi^2*(-30 + 423*\[Sigma]^2 - 2468*\[Sigma]^4 + 6210*\[Sigma]^6 - 6510*\[Sigma]^8 + 2375*\[Sigma]^10) + 8*(3138 + 63647*\[Sigma]^2 - 550891*\[Sigma]^4 + 1451685*\[Sigma]^6 - 1547943*\[Sigma]^8 + 576860*\[Sigma]^10))*d[b, s2]^2*d[s1, v2]*d[s2, s2])/(-1 + \[Sigma]^2)^(11/2) - 
       ((131072*(-3850 + 93788*\[Sigma]^2 - 478205*\[Sigma]^4 + 944672*\[Sigma]^6 - 825712*\[Sigma]^8 + 269312*\[Sigma]^10) + 405*Pi^2*(-44271 + 1139505*\[Sigma]^2 - 7061806*\[Sigma]^4 + 18607994*\[Sigma]^6 - 20849155*\[Sigma]^8 + 8215925*\[Sigma]^10))*d[b, s1]*d[s2, s2]^2)/(-1 + \[Sigma]^2)^5 + 
       (45*Pi*\[Sigma]*(-14367959 + 65862205*\[Sigma]^2 + 93777042*\[Sigma]^4 - 688189182*\[Sigma]^6 + 935779077*\[Sigma]^8 - 394360575*\[Sigma]^10 + 432*Pi^2*(-770 + 7979*\[Sigma]^2 - 34849*\[Sigma]^4 + 67495*\[Sigma]^6 - 58605*\[Sigma]^8 + 18750*\[Sigma]^10))*d[s1, v2]*d[s2, s2]^2)/(-1 + \[Sigma]^2)^(11/2) - 
       (245760*Pi*(-45 + 357*\[Sigma]^2 - 1522*\[Sigma]^4 + 3504*\[Sigma]^6 - 3736*\[Sigma]^8 + 1440*\[Sigma]^10)*d[b, s1]*d[b, s2]^3*d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) + (6144*\[Sigma]*(15*Pi^2*(135 - 606*\[Sigma]^2 + 552*\[Sigma]^4 + 906*\[Sigma]^6 - 1687*\[Sigma]^8 + 700*\[Sigma]^10) + 64*(109 - 320*\[Sigma]^2 - 2480*\[Sigma]^4 + 9360*\[Sigma]^6 - 10880*\[Sigma]^8 + 4352*\[Sigma]^10))*d[b, s2]^3*
         d[s1, v2]*d[s2, v1])/(-1 + \[Sigma]^2)^6 + (480*(27*Pi^3*(-135 + 1431*\[Sigma]^2 - 5142*\[Sigma]^4 + 11118*\[Sigma]^6 - 12307*\[Sigma]^8 + 5035*\[Sigma]^10) + 8*Pi*(-20583 + 502665*\[Sigma]^2 - 2519575*\[Sigma]^4 + 4969467*\[Sigma]^6 - 4402906*\[Sigma]^8 + 1480644*\[Sigma]^10))*d[b, s1]*d[b, s2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) - 
       (48*\[Sigma]*(-16384*(-1217 + 22030*\[Sigma]^2 - 109040*\[Sigma]^4 + 216840*\[Sigma]^6 - 185280*\[Sigma]^8 + 56704*\[Sigma]^10) + 15*Pi^2*(-93420 + 870753*\[Sigma]^2 - 3710100*\[Sigma]^4 + 8879790*\[Sigma]^6 - 10199848*\[Sigma]^8 + 4273369*\[Sigma]^10))*d[b, s2]*d[s1, v2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^6 - 
       (2048*(45*Pi^2*(-207 + 2241*\[Sigma]^2 - 9825*\[Sigma]^4 + 19579*\[Sigma]^6 - 17888*\[Sigma]^8 + 6100*\[Sigma]^10) + 64*(-677 + 11092*\[Sigma]^2 - 49372*\[Sigma]^4 + 97624*\[Sigma]^6 - 89120*\[Sigma]^8 + 30976*\[Sigma]^10))*d[b, s1]*d[b, s2]^2*d[s2, v1]^2)/(-1 + \[Sigma]^2)^6 - 
       (1920*Pi*\[Sigma]*(4*(22266 - 135163*\[Sigma]^2 + 300005*\[Sigma]^4 - 372941*\[Sigma]^6 + 363165*\[Sigma]^8 - 186420*\[Sigma]^10) + 243*Pi^2*(-2 + 27*\[Sigma]^2 - 150*\[Sigma]^4 + 360*\[Sigma]^6 - 360*\[Sigma]^8 + 125*\[Sigma]^10))*d[b, s2]^2*d[s1, v2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(13/2) + 
       (16*(16384*(-2278 + 56432*\[Sigma]^2 - 295253*\[Sigma]^4 + 618992*\[Sigma]^6 - 583216*\[Sigma]^8 + 204800*\[Sigma]^10) + 45*Pi^2*(-4635 + 537714*\[Sigma]^2 - 4823346*\[Sigma]^4 + 14810072*\[Sigma]^6 - 17696123*\[Sigma]^8 + 7180350*\[Sigma]^10))*d[b, s1]*d[s2, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^6 - 
       (60*Pi*\[Sigma]*(-32434221 + 389019401*\[Sigma]^2 - 1625489218*\[Sigma]^4 + 3084203218*\[Sigma]^6 - 2689464993*\[Sigma]^8 + 872330805*\[Sigma]^10 + 36*Pi^2*(-14229 + 174843*\[Sigma]^2 - 810558*\[Sigma]^4 + 1627794*\[Sigma]^6 - 1461325*\[Sigma]^8 + 483475*\[Sigma]^10))*d[s1, v2]*d[s2, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(13/2) - 
       (1920*(81*Pi^3*(-9 + 99*\[Sigma]^2 - 378*\[Sigma]^4 + 838*\[Sigma]^6 - 925*\[Sigma]^8 + 375*\[Sigma]^10) + 4*Pi*(-4185 + 151113*\[Sigma]^2 - 826085*\[Sigma]^4 + 1763751*\[Sigma]^6 - 1709534*\[Sigma]^8 + 627372*\[Sigma]^10))*d[b, s1]*d[b, s2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^(13/2) + 
       (1536*\[Sigma]*(-256*(-1309 + 19340*\[Sigma]^2 - 78520*\[Sigma]^4 + 122640*\[Sigma]^6 - 74880*\[Sigma]^8 + 13568*\[Sigma]^10) + 15*Pi^2*(-3672 + 46707*\[Sigma]^2 - 226818*\[Sigma]^4 + 516964*\[Sigma]^6 - 535526*\[Sigma]^8 + 202345*\[Sigma]^10))*d[b, s2]*d[s1, v2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^7 - 
       (256*(512*(-1066 + 27716*\[Sigma]^2 - 155501*\[Sigma]^4 + 362432*\[Sigma]^6 - 375280*\[Sigma]^8 + 140288*\[Sigma]^10) + 45*Pi^2*(945 - 1305*\[Sigma]^2 - 71730*\[Sigma]^4 + 296594*\[Sigma]^6 - 383519*\[Sigma]^8 + 159015*\[Sigma]^10))*d[b, s1]*d[s2, v1]^4)/(-1 + \[Sigma]^2)^7 + 
       (240*Pi*\[Sigma]*(-4394679 + 61728785*\[Sigma]^2 - 282612526*\[Sigma]^4 + 555893290*\[Sigma]^6 - 486492027*\[Sigma]^8 + 155615013*\[Sigma]^10 + 162*Pi^2*(-375 + 5001*\[Sigma]^2 - 23346*\[Sigma]^4 + 46590*\[Sigma]^6 - 41495*\[Sigma]^8 + 13625*\[Sigma]^10))*d[s1, v2]*d[s2, v1]^4)/(-1 + \[Sigma]^2)^(15/2) + 
       (6144*(15*Pi^2*(9 + 1269*\[Sigma]^2 - 10479*\[Sigma]^4 + 29575*\[Sigma]^6 - 34342*\[Sigma]^8 + 14040*\[Sigma]^10) + 64*(2 + 2389*\[Sigma]^2 - 20086*\[Sigma]^4 + 54864*\[Sigma]^6 - 61632*\[Sigma]^8 + 24704*\[Sigma]^10))*d[b, s2]^3*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 - 
       (48*(16384*(61 + 10952*\[Sigma]^2 - 113663*\[Sigma]^4 + 337872*\[Sigma]^6 - 394656*\[Sigma]^8 + 160832*\[Sigma]^10) + 45*Pi^2*(-4107 + 302490*\[Sigma]^2 - 2758834*\[Sigma]^4 + 9067912*\[Sigma]^6 - 12055627*\[Sigma]^8 + 5479334*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 + 
       (960*(27*Pi^3*(-45 + 1224*\[Sigma]^2 - 7818*\[Sigma]^4 + 20364*\[Sigma]^6 - 22825*\[Sigma]^8 + 9100*\[Sigma]^10) + 8*Pi*(-19581 + 571812*\[Sigma]^2 - 3456294*\[Sigma]^4 + 8037412*\[Sigma]^6 - 8102005*\[Sigma]^8 + 2986640*\[Sigma]^10))*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) - 
       (60*Pi*(-13293003 + 464976993*\[Sigma]^2 - 3148840182*\[Sigma]^4 + 8037215306*\[Sigma]^6 - 8672852159*\[Sigma]^8 + 3334472149*\[Sigma]^10 + 216*Pi^2*(-450 + 10917*\[Sigma]^2 - 73836*\[Sigma]^4 + 191830*\[Sigma]^6 - 205986*\[Sigma]^8 + 77525*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) + 
       (768*(512*(167 + 12514*\[Sigma]^2 - 139786*\[Sigma]^4 + 430824*\[Sigma]^6 - 519552*\[Sigma]^8 + 216064*\[Sigma]^10) + 15*Pi^2*(-558 + 32625*\[Sigma]^2 - 321180*\[Sigma]^4 + 1118714*\[Sigma]^6 - 1516670*\[Sigma]^8 + 686493*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7 + 
       (120*Pi*(-5082387 + 169439127*\[Sigma]^2 - 1103535294*\[Sigma]^4 + 2705875438*\[Sigma]^6 - 2794712863*\[Sigma]^8 + 1024976747*\[Sigma]^10 + 216*Pi^2*(-180 + 4221*\[Sigma]^2 - 27576*\[Sigma]^4 + 69110*\[Sigma]^6 - 71700*\[Sigma]^8 + 26125*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, v1]^3*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(15/2) - 
       (512*(45*Pi^2*(-3762 + 73629*\[Sigma]^2 - 373317*\[Sigma]^4 + 777307*\[Sigma]^6 - 717529*\[Sigma]^8 + 243720*\[Sigma]^10) + 256*(-4781 + 109078*\[Sigma]^2 - 548320*\[Sigma]^4 + 1107232*\[Sigma]^6 - 991712*\[Sigma]^8 + 329344*\[Sigma]^10))*d[b, s1]*d[b, s2]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6 - 
       (480*Pi*\[Sigma]*(9*Pi^2*(-2592 + 62667*\[Sigma]^2 - 376416*\[Sigma]^4 + 894570*\[Sigma]^6 - 905680*\[Sigma]^8 + 326875*\[Sigma]^10) + 8*(-38400 + 4520439*\[Sigma]^2 - 31077287*\[Sigma]^4 + 74895349*\[Sigma]^6 - 75153993*\[Sigma]^8 + 26772628*\[Sigma]^10))*d[b, s2]^2*d[s1, v2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(13/2) + 
       (2*(131072*(-22870 + 628730*\[Sigma]^2 - 3353717*\[Sigma]^4 + 6936176*\[Sigma]^6 - 6294832*\[Sigma]^8 + 2107904*\[Sigma]^10) + 45*Pi^2*(-2641401 + 78392295*\[Sigma]^2 - 520407522*\[Sigma]^4 + 1347577654*\[Sigma]^6 - 1469590789*\[Sigma]^8 + 566983107*\[Sigma]^10))*d[b, s1]*d[s2, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^6 - 
       (30*Pi*\[Sigma]*(-152278653 - 575077905*\[Sigma]^2 + 10824310534*\[Sigma]^4 - 32625088394*\[Sigma]^6 + 36756413751*\[Sigma]^8 - 14256290597*\[Sigma]^10 + 72*Pi^2*(-80073 + 1056357*\[Sigma]^2 - 4793220*\[Sigma]^4 + 9342492*\[Sigma]^6 - 8147731*\[Sigma]^8 + 2622175*\[Sigma]^10))*d[s1, v2]*d[s2, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(13/2) - 
       (240*(27*Pi^3*(-1089 + 17019*\[Sigma]^2 - 86610*\[Sigma]^4 + 214718*\[Sigma]^6 - 242285*\[Sigma]^8 + 98375*\[Sigma]^10) + 16*Pi*(-139941 + 3726339*\[Sigma]^2 - 19534621*\[Sigma]^4 + 40587249*\[Sigma]^6 - 37690582*\[Sigma]^8 + 13094196*\[Sigma]^10))*d[b, s1]*d[b, s2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(13/2) + 
       (48*\[Sigma]*(-8192*(-27979 + 468800*\[Sigma]^2 - 2223760*\[Sigma]^4 + 4296240*\[Sigma]^6 - 3611520*\[Sigma]^8 + 1096448*\[Sigma]^10) + 15*Pi^2*(-368847 + 5472474*\[Sigma]^2 - 33894522*\[Sigma]^4 + 94184168*\[Sigma]^6 - 112781599*\[Sigma]^8 + 47610470*\[Sigma]^10))*d[b, s2]*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7 - 
       (16*(16384*(-14458 + 397514*\[Sigma]^2 - 2190125*\[Sigma]^4 + 4778816*\[Sigma]^6 - 4600816*\[Sigma]^8 + 1628672*\[Sigma]^10) + 45*Pi^2*(-135585 + 5699862*\[Sigma]^2 - 44837190*\[Sigma]^4 + 125674328*\[Sigma]^6 - 142405553*\[Sigma]^8 + 56026218*\[Sigma]^10))*d[b, s1]*d[s2, v1]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7 + 
       (60*Pi*\[Sigma]*(-214379349 + 2792971985*\[Sigma]^2 - 12282829394*\[Sigma]^4 + 24022102242*\[Sigma]^6 - 21417730281*\[Sigma]^8 + 7093114589*\[Sigma]^10 + 432*Pi^2*(-7974 + 118848*\[Sigma]^2 - 571911*\[Sigma]^4 + 1168155*\[Sigma]^6 - 1065115*\[Sigma]^8 + 358125*\[Sigma]^10))*d[s1, v2]*d[s2, v1]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(15/2) + 
       (48*(8192*(62 + 87199*\[Sigma]^2 - 908566*\[Sigma]^4 + 2781744*\[Sigma]^6 - 3333312*\[Sigma]^8 + 1381504*\[Sigma]^10) + 15*Pi^2*(-76716 + 4692267*\[Sigma]^2 - 40943100*\[Sigma]^4 + 126998282*\[Sigma]^6 - 160428944*\[Sigma]^8 + 70180035*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^7 + 
       (60*Pi*(-40125459 + 1469968185*\[Sigma]^2 - 10116176646*\[Sigma]^4 + 25982486330*\[Sigma]^6 - 28098457703*\[Sigma]^8 + 10811639821*\[Sigma]^10 + 216*Pi^2*(-1128 + 32265*\[Sigma]^2 - 224064*\[Sigma]^4 + 582910*\[Sigma]^6 - 625800*\[Sigma]^8 + 235625*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(15/2) - 
       ((131072*(-69805 + 1980092*\[Sigma]^2 - 10742699*\[Sigma]^4 + 22570880*\[Sigma]^6 - 20744272*\[Sigma]^8 + 7010816*\[Sigma]^10) + 135*Pi^2*(-2701857 + 85332543*\[Sigma]^2 - 576641138*\[Sigma]^4 + 1488258918*\[Sigma]^6 - 1613049677*\[Sigma]^8 + 619165755*\[Sigma]^10))*d[b, s1]*d[s2, \[Epsilon]]^4)/(-1 + \[Sigma]^2)^7 + 
       (15*Pi*\[Sigma]*(-154642437 - 6709474665*\[Sigma]^2 + 57556273718*\[Sigma]^4 - 151387912378*\[Sigma]^6 + 161174674191*\[Sigma]^8 - 60571988509*\[Sigma]^10 + 432*Pi^2*(-40408 + 568607*\[Sigma]^2 - 2609959*\[Sigma]^4 + 5109025*\[Sigma]^6 - 4473265*\[Sigma]^8 + 1446000*\[Sigma]^10))*d[s1, v2]*d[s2, \[Epsilon]]^4)/(-1 + \[Sigma]^2)^(15/2))/1474560) + 
   (((-3*Pi*(-279 - 10362*\[Sigma]^2 + 79720*\[Sigma]^4 - 149350*\[Sigma]^6 + 78735*\[Sigma]^8 + 6*Pi^2*(-1 - 2*\[Sigma]^2 + 40*\[Sigma]^4 - 62*\[Sigma]^6 + 25*\[Sigma]^8))*d[b, s1])/(-1 + \[Sigma]^2)^(9/2) + (\[Sigma]*(9*Pi^2*(-1 + \[Sigma]^2)^2*(-133 + 2233*\[Sigma]^2 - 6291*\[Sigma]^4 + 4175*\[Sigma]^6) + 512*(-63 + 968*\[Sigma]^2 - 4126*\[Sigma]^4 + 7288*\[Sigma]^6 - 5728*\[Sigma]^8 + 1664*\[Sigma]^10))*
         d[s1, v2])/(-1 + \[Sigma]^2)^6)/256 + ((-9*Pi*\[Sigma]*(-4899 + 54318*\[Sigma]^2 - 160520*\[Sigma]^4 + 176690*\[Sigma]^6 - 67125*\[Sigma]^8 + 6*Pi^2*(-1 - 2*\[Sigma]^2 + 40*\[Sigma]^4 - 62*\[Sigma]^6 + 25*\[Sigma]^8))*d[b, s2]*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) - 
       (3*\[Sigma]*(9*Pi^2*(-1 + \[Sigma]^2)^2*(-133 + 2233*\[Sigma]^2 - 6291*\[Sigma]^4 + 4175*\[Sigma]^6) + 512*(-63 + 968*\[Sigma]^2 - 4126*\[Sigma]^4 + 7288*\[Sigma]^6 - 5728*\[Sigma]^8 + 1664*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, v1])/(-1 + \[Sigma]^2)^7 + 
       (6*Pi*\[Sigma]*(31923 - 537318*\[Sigma]^2 + 2023152*\[Sigma]^4 - 2681818*\[Sigma]^6 + 1160477*\[Sigma]^8 + 18*Pi^2*(3 - 82*\[Sigma]^2 + 288*\[Sigma]^4 - 334*\[Sigma]^6 + 125*\[Sigma]^8))*d[b, s1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) - 
       (2*(512*(-81 + 3768*\[Sigma]^2 - 26754*\[Sigma]^4 + 66072*\[Sigma]^6 - 66720*\[Sigma]^8 + 23680*\[Sigma]^10) + 9*Pi^2*(-171 + 10026*\[Sigma]^2 - 72168*\[Sigma]^4 + 175994*\[Sigma]^6 - 174621*\[Sigma]^8 + 60940*\[Sigma]^10))*d[s1, v2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6)/768 + 
     ((-480*(3*Pi^3*(-3 + 66*\[Sigma]^2 - 468*\[Sigma]^4 + 1106*\[Sigma]^6 - 1001*\[Sigma]^8 + 300*\[Sigma]^10) + 4*Pi*(-41 + 4508*\[Sigma]^2 - 31098*\[Sigma]^4 + 74776*\[Sigma]^6 - 73445*\[Sigma]^8 + 25044*\[Sigma]^10))*d[b, s1]*d[b, s2]^2)/(-1 + \[Sigma]^2)^(11/2) + 
       (16*\[Sigma]*(512*(-1765 + 23208*\[Sigma]^2 - 92902*\[Sigma]^4 + 161656*\[Sigma]^6 - 128224*\[Sigma]^8 + 38016*\[Sigma]^10) + 15*Pi^2*(-3465 + 39042*\[Sigma]^2 - 148944*\[Sigma]^4 + 246894*\[Sigma]^6 - 185207*\[Sigma]^8 + 51680*\[Sigma]^10))*d[b, s2]^2*d[s1, v2])/(-1 + \[Sigma]^2)^6 + 
       (15*Pi*(76367 + 3188653*\[Sigma]^2 - 30758826*\[Sigma]^4 + 84550234*\[Sigma]^6 - 90811765*\[Sigma]^8 + 33730761*\[Sigma]^10 + 108*Pi^2*(-1 + \[Sigma]^2)^2*(15 + 63*\[Sigma]^2 - 719*\[Sigma]^4 + 625*\[Sigma]^6))*d[b, s1]*d[s2, s2])/(-1 + \[Sigma]^2)^(11/2) - 
       (2*\[Sigma]*(16384*(-1465 + 24177*\[Sigma]^2 - 110503*\[Sigma]^4 + 208564*\[Sigma]^6 - 174576*\[Sigma]^8 + 53824*\[Sigma]^10) + 135*Pi^2*(-6591 + 133131*\[Sigma]^2 - 621782*\[Sigma]^4 + 1160342*\[Sigma]^6 - 954075*\[Sigma]^8 + 288975*\[Sigma]^10))*d[s1, v2]*d[s2, s2])/(-1 + \[Sigma]^2)^6 + 
       (240*(-512*(7 + 88*\[Sigma]^2 - 826*\[Sigma]^4 + 1656*\[Sigma]^6 - 1056*\[Sigma]^8 + 128*\[Sigma]^10) + Pi^2*(-1125 + 8406*\[Sigma]^2 - 41112*\[Sigma]^4 + 117158*\[Sigma]^6 - 150227*\[Sigma]^8 + 66900*\[Sigma]^10))*d[b, s1]*d[b, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^6 - 
       (480*Pi*\[Sigma]*(3*Pi^2*(-9 + 231*\[Sigma]^2 - 1242*\[Sigma]^4 + 2670*\[Sigma]^6 - 2525*\[Sigma]^8 + 875*\[Sigma]^10) + 4*(-2043 + 26325*\[Sigma]^2 - 120865*\[Sigma]^4 + 246287*\[Sigma]^6 - 227840*\[Sigma]^8 + 78072*\[Sigma]^10))*d[b, s2]*d[s1, v2]*d[s2, v1])/(-1 + \[Sigma]^2)^(13/2) + 
       (120*Pi*(-10243 - 73391*\[Sigma]^2 + 977466*\[Sigma]^4 - 2552342*\[Sigma]^6 + 2454473*\[Sigma]^8 - 799035*\[Sigma]^10 + 18*Pi^2*(-11 + 63*\[Sigma]^2 - 126*\[Sigma]^4 + 366*\[Sigma]^6 - 567*\[Sigma]^8 + 275*\[Sigma]^10))*d[b, s1]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(13/2) + 
       (64*\[Sigma]*(135*Pi^2*(-69 + 1703*\[Sigma]^2 - 7398*\[Sigma]^4 + 12154*\[Sigma]^6 - 8565*\[Sigma]^8 + 2175*\[Sigma]^10) + 512*(-835 + 12972*\[Sigma]^2 - 55003*\[Sigma]^4 + 96004*\[Sigma]^6 - 74256*\[Sigma]^8 + 21184*\[Sigma]^10))*d[s1, v2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^7 + 
       (30*Pi*(79377 - 3574317*\[Sigma]^2 + 22036458*\[Sigma]^4 - 48198618*\[Sigma]^6 + 44212181*\[Sigma]^8 - 14624713*\[Sigma]^10 + 144*Pi^2*(-2 + 41*\[Sigma]^2 - 374*\[Sigma]^4 + 1116*\[Sigma]^6 - 1256*\[Sigma]^8 + 475*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) + 
       (240*(512*(-57 + 2898*\[Sigma]^2 - 20806*\[Sigma]^4 + 51576*\[Sigma]^6 - 52192*\[Sigma]^8 + 18560*\[Sigma]^10) + 3*Pi^2*(-255 + 22758*\[Sigma]^2 - 168272*\[Sigma]^4 + 413394*\[Sigma]^6 - 412065*\[Sigma]^8 + 144440*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7 - 
       (15*Pi*(-389911 + 30920251*\[Sigma]^2 - 235450278*\[Sigma]^4 + 601845238*\[Sigma]^6 - 625645811*\[Sigma]^8 + 228646783*\[Sigma]^10 + 12*Pi^2*(117 + 6075*\[Sigma]^2 - 49674*\[Sigma]^4 + 116986*\[Sigma]^6 - 109579*\[Sigma]^8 + 36075*\[Sigma]^10))*d[b, s1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(13/2) + 
       (2*\[Sigma]*(4096*(-41845 + 655728*\[Sigma]^2 - 2937142*\[Sigma]^4 + 5502136*\[Sigma]^6 - 4604384*\[Sigma]^8 + 1425536*\[Sigma]^10) + 15*Pi^2*(-520425 + 8507565*\[Sigma]^2 - 38003082*\[Sigma]^4 + 70330698*\[Sigma]^6 - 58062301*\[Sigma]^8 + 17747545*\[Sigma]^10))*d[s1, v2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7)/61440 + 
     ((160*Pi*\[Sigma]*(Pi^2*(297 - 1809*\[Sigma]^2 + 4995*\[Sigma]^4 - 6291*\[Sigma]^6 + 2800*\[Sigma]^8) + 12*(2371 - 19249*\[Sigma]^2 + 46629*\[Sigma]^4 - 43115*\[Sigma]^6 + 12916*\[Sigma]^8))*d[b, s2]^3*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) + 
       (15*Pi*\[Sigma]*(1337627 - 17347247*\[Sigma]^2 + 66713934*\[Sigma]^4 - 109683806*\[Sigma]^6 + 82060935*\[Sigma]^8 - 23106019*\[Sigma]^10 + 108*Pi^2*(-1 + \[Sigma]^2)^2*(15 + 63*\[Sigma]^2 - 719*\[Sigma]^4 + 625*\[Sigma]^6))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, s2])/(-1 + \[Sigma]^2)^(13/2) - 
       (256*\[Sigma]*(128*(-280 + 3132*\[Sigma]^2 - 11803*\[Sigma]^4 + 20224*\[Sigma]^6 - 16176*\[Sigma]^8 + 4864*\[Sigma]^10) + 15*Pi^2*(-342 + 3537*\[Sigma]^2 - 13599*\[Sigma]^4 + 24247*\[Sigma]^6 - 20163*\[Sigma]^8 + 6320*\[Sigma]^10))*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, v1])/(-1 + \[Sigma]^2)^7 + 
       (2*\[Sigma]*(16384*(-1465 + 24177*\[Sigma]^2 - 110503*\[Sigma]^4 + 208564*\[Sigma]^6 - 174576*\[Sigma]^8 + 53824*\[Sigma]^10) + 135*Pi^2*(-6591 + 133131*\[Sigma]^2 - 621782*\[Sigma]^4 + 1160342*\[Sigma]^6 - 954075*\[Sigma]^8 + 288975*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^7 - 
       (40*Pi*\[Sigma]*(2*Pi^2*(189 - 6264*\[Sigma]^2 + 31482*\[Sigma]^4 - 45216*\[Sigma]^6 + 19825*\[Sigma]^8) - 3*(101359 - 930422*\[Sigma]^2 + 2379096*\[Sigma]^4 - 2343850*\[Sigma]^6 + 885465*\[Sigma]^8))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(13/2) - 
       (64*\[Sigma]*(135*Pi^2*(-69 + 1703*\[Sigma]^2 - 7398*\[Sigma]^4 + 12154*\[Sigma]^6 - 8565*\[Sigma]^8 + 2175*\[Sigma]^10) + 512*(-835 + 12972*\[Sigma]^2 - 55003*\[Sigma]^4 + 96004*\[Sigma]^6 - 74256*\[Sigma]^8 + 21184*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^8 + 
       (40*Pi*\[Sigma]*(Pi^2*(-5859 + 87399*\[Sigma]^2 - 376002*\[Sigma]^4 + 664794*\[Sigma]^6 - 517307*\[Sigma]^8 + 146975*\[Sigma]^10) + 8*(-66243 + 1004908*\[Sigma]^2 - 4388786*\[Sigma]^4 + 8051628*\[Sigma]^6 - 6598179*\[Sigma]^8 + 1995520*\[Sigma]^10))*d[b, s1]*d[b, s2]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) - 
       (4*(16384*(-209 + 8978*\[Sigma]^2 - 60816*\[Sigma]^4 + 148360*\[Sigma]^6 - 150688*\[Sigma]^8 + 54272*\[Sigma]^10) + 15*Pi^2*(-11007 + 484164*\[Sigma]^2 - 3210066*\[Sigma]^4 + 7552084*\[Sigma]^6 - 7329383*\[Sigma]^8 + 2508640*\[Sigma]^10))*d[b, s2]^2*d[s1, v2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 - 
       (40*Pi*\[Sigma]*(2990697 - 54170324*\[Sigma]^2 + 218593718*\[Sigma]^4 - 309886036*\[Sigma]^6 + 143185673*\[Sigma]^8 + 216*Pi^2*(27 - 714*\[Sigma]^2 + 2634*\[Sigma]^4 - 3242*\[Sigma]^6 + 1295*\[Sigma]^8))*d[b, s1]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) + 
       (16*(8192*(-382 + 18964*\[Sigma]^2 - 142953*\[Sigma]^4 + 373760*\[Sigma]^6 - 398624*\[Sigma]^8 + 149056*\[Sigma]^10) + 45*Pi^2*(-2517 + 160380*\[Sigma]^2 - 1227150*\[Sigma]^4 + 3168620*\[Sigma]^6 - 3318165*\[Sigma]^8 + 1218320*\[Sigma]^10))*d[s1, v2]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 - 
       (60*\[Sigma]*(-4096*(-123 + 2343*\[Sigma]^2 - 9456*\[Sigma]^4 + 14536*\[Sigma]^6 - 9216*\[Sigma]^8 + 1920*\[Sigma]^10) + Pi^2*(-62217 + 618525*\[Sigma]^2 - 2989146*\[Sigma]^4 + 6832346*\[Sigma]^6 - 6979373*\[Sigma]^8 + 2579865*\[Sigma]^10))*d[b, s1]*d[b, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7 + 
       (120*(3*Pi^3*(-27 + 2484*\[Sigma]^2 - 22518*\[Sigma]^4 + 67860*\[Sigma]^6 - 82575*\[Sigma]^8 + 35000*\[Sigma]^10) + 8*Pi*(-3141 + 139737*\[Sigma]^2 - 1082891*\[Sigma]^4 + 3096959*\[Sigma]^6 - 3685296*\[Sigma]^8 + 1543096*\[Sigma]^10))*d[b, s2]*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) - 
       (160*Pi*\[Sigma]*(257154 - 5133026*\[Sigma]^2 + 22977328*\[Sigma]^4 - 41083560*\[Sigma]^6 + 32405790*\[Sigma]^8 - 9425990*\[Sigma]^10 + Pi^2*(-999 + 2565*\[Sigma]^2 - 17982*\[Sigma]^4 + 65250*\[Sigma]^6 - 82459*\[Sigma]^8 + 33625*\[Sigma]^10))*d[b, s1]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(15/2) - 
       (64*(15*Pi^2*(-792 + 61443*\[Sigma]^2 - 442434*\[Sigma]^4 + 1039144*\[Sigma]^6 - 975902*\[Sigma]^8 + 318365*\[Sigma]^10) + 256*(-1931 + 91952*\[Sigma]^2 - 650304*\[Sigma]^4 + 1590400*\[Sigma]^6 - 1585792*\[Sigma]^8 + 555008*\[Sigma]^10))*d[s1, v2]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7 - 
       (5*Pi*\[Sigma]*(4*Pi^2*(-11475 + 236763*\[Sigma]^2 - 1304586*\[Sigma]^4 + 2767338*\[Sigma]^6 - 2514115*\[Sigma]^8 + 826075*\[Sigma]^10) - 3*(-8641523 + 116140711*\[Sigma]^2 - 456845630*\[Sigma]^4 + 767783630*\[Sigma]^6 - 587068735*\[Sigma]^8 + 168729851*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(15/2) - 
       (2*\[Sigma]*(8192*(-26465 + 419889*\[Sigma]^2 - 1888286*\[Sigma]^4 + 3545048*\[Sigma]^6 - 2971872*\[Sigma]^8 + 921728*\[Sigma]^10) + 15*Pi^2*(-646497 + 10867101*\[Sigma]^2 - 48930378*\[Sigma]^4 + 90969882*\[Sigma]^6 - 75392293*\[Sigma]^8 + 23132185*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^8 + 
       (40*Pi*\[Sigma]*(10632363 - 168860012*\[Sigma]^2 + 655103474*\[Sigma]^4 - 912808972*\[Sigma]^6 + 418311131*\[Sigma]^8 + 16*Pi^2*(1485 - 26703*\[Sigma]^2 + 95040*\[Sigma]^4 - 117963*\[Sigma]^6 + 48125*\[Sigma]^8))*d[b, s1]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(13/2) - 
       (16*(4096*(-2309 + 110108*\[Sigma]^2 - 819396*\[Sigma]^4 + 2133880*\[Sigma]^6 - 2277088*\[Sigma]^8 + 854272*\[Sigma]^10) + 15*Pi^2*(-26991 + 1431360*\[Sigma]^2 - 10668570*\[Sigma]^4 + 27439516*\[Sigma]^6 - 28844063*\[Sigma]^8 + 10666060*\[Sigma]^10))*d[s1, v2]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^7)/61440 + 
     ((245760*Pi*(3 - 87*\[Sigma]^2 - 7*\[Sigma]^4 + 1035*\[Sigma]^6 - 1768*\[Sigma]^8 + 816*\[Sigma]^10)*d[b, s1]*d[b, s2]^4)/(-1 + \[Sigma]^2)^(11/2) - (2048*\[Sigma]*(45*Pi^2*(99 - 201*\[Sigma]^2 - 1095*\[Sigma]^4 + 3993*\[Sigma]^6 - 4396*\[Sigma]^8 + 1600*\[Sigma]^10) + 64*(435 - 1128*\[Sigma]^2 - 6999*\[Sigma]^4 + 25020*\[Sigma]^6 - 26832*\[Sigma]^8 + 9536*\[Sigma]^10))*d[b, s2]^4*d[s1, v2])/
        (-1 + \[Sigma]^2)^6 + (480*(27*Pi^3*(-45 + 1152*\[Sigma]^2 - 8658*\[Sigma]^4 + 21876*\[Sigma]^6 - 21665*\[Sigma]^8 + 7340*\[Sigma]^10) + 8*Pi*(-2349 + 360030*\[Sigma]^2 - 2678816*\[Sigma]^4 + 6966534*\[Sigma]^6 - 7470419*\[Sigma]^8 + 2813628*\[Sigma]^10))*d[b, s1]*d[b, s2]^2*d[s2, s2])/(-1 + \[Sigma]^2)^(11/2) - 
       (16*\[Sigma]*(16384*(-7548 + 106314*\[Sigma]^2 - 451695*\[Sigma]^4 + 830412*\[Sigma]^6 - 693456*\[Sigma]^8 + 215872*\[Sigma]^10) + 45*Pi^2*(-157653 + 1895820*\[Sigma]^2 - 7696518*\[Sigma]^4 + 13573500*\[Sigma]^6 - 10851917*\[Sigma]^8 + 3234656*\[Sigma]^10))*d[b, s2]^2*d[s1, v2]*d[s2, s2])/(-1 + \[Sigma]^2)^6 - 
       (45*Pi*(2052493 + 94969109*\[Sigma]^2 - 961098806*\[Sigma]^4 + 2770447074*\[Sigma]^6 - 3112663991*\[Sigma]^8 + 1206568809*\[Sigma]^10 + 432*Pi^2*(100 + 319*\[Sigma]^2 - 6661*\[Sigma]^4 + 17619*\[Sigma]^6 - 17127*\[Sigma]^8 + 5750*\[Sigma]^10))*d[b, s1]*d[s2, s2]^2)/(-1 + \[Sigma]^2)^(11/2) + 
       (\[Sigma]*(131072*(-31446 + 544140*\[Sigma]^2 - 2599239*\[Sigma]^4 + 5109084*\[Sigma]^6 - 4441104*\[Sigma]^8 + 1418560*\[Sigma]^10) + 405*Pi^2*(-376293 + 7983503*\[Sigma]^2 - 38984714*\[Sigma]^4 + 75887222*\[Sigma]^6 - 64896785*\[Sigma]^8 + 20378875*\[Sigma]^10))*d[s1, v2]*d[s2, s2]^2)/(-1 + \[Sigma]^2)^6 - 
       (6144*(15*Pi^2*(-9 + 279*\[Sigma]^2 - 1047*\[Sigma]^4 + 1553*\[Sigma]^6 - 976*\[Sigma]^8 + 200*\[Sigma]^10) - 64*(-23 - 88*\[Sigma]^2 + 346*\[Sigma]^4 + 1040*\[Sigma]^6 - 2912*\[Sigma]^8 + 1792*\[Sigma]^10))*d[b, s1]*d[b, s2]^3*d[s2, v1])/(-1 + \[Sigma]^2)^6 - 
       (245760*Pi*\[Sigma]*(-267 + 2531*\[Sigma]^2 - 9730*\[Sigma]^4 + 18280*\[Sigma]^6 - 16560*\[Sigma]^8 + 5760*\[Sigma]^10)*d[b, s2]^3*d[s1, v2]*d[s2, v1])/(-1 + \[Sigma]^2)^(13/2) - 
       (48*(-16384*(154 + 2309*\[Sigma]^2 - 24893*\[Sigma]^4 + 60980*\[Sigma]^6 - 54224*\[Sigma]^8 + 15424*\[Sigma]^10) + 15*Pi^2*(-52065 + 369576*\[Sigma]^2 - 1614558*\[Sigma]^4 + 4485524*\[Sigma]^6 - 5935913*\[Sigma]^8 + 2769900*\[Sigma]^10))*d[b, s1]*d[b, s2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^6 + 
       (480*Pi*\[Sigma]*(9*Pi^2*(-351 + 9423*\[Sigma]^2 - 51894*\[Sigma]^4 + 113742*\[Sigma]^6 - 109595*\[Sigma]^8 + 38675*\[Sigma]^10) + 8*(-136185 + 1735061*\[Sigma]^2 - 7983847*\[Sigma]^4 + 16427923*\[Sigma]^6 - 15411792*\[Sigma]^8 + 5371800*\[Sigma]^10))*d[b, s2]*d[s1, v2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(13/2) - 
       (1920*(81*Pi^3*(-3 + 66*\[Sigma]^2 - 468*\[Sigma]^4 + 1106*\[Sigma]^6 - 1001*\[Sigma]^8 + 300*\[Sigma]^10) + 4*Pi*(3021 + 63444*\[Sigma]^2 - 521182*\[Sigma]^4 + 1219272*\[Sigma]^6 - 1064743*\[Sigma]^8 + 289116*\[Sigma]^10))*d[b, s1]*d[b, s2]^2*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(13/2) + 
       (512*\[Sigma]*(45*Pi^2*(-3069 + 28866*\[Sigma]^2 - 93528*\[Sigma]^4 + 126590*\[Sigma]^6 - 70939*\[Sigma]^8 + 12080*\[Sigma]^10) + 256*(-9789 + 124800*\[Sigma]^2 - 482070*\[Sigma]^4 + 809880*\[Sigma]^6 - 619680*\[Sigma]^8 + 176768*\[Sigma]^10))*d[b, s2]^2*d[s1, v2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^7 - 
       (180*Pi*(-1076295 - 15177941*\[Sigma]^2 + 182688186*\[Sigma]^4 - 517170026*\[Sigma]^6 + 553187805*\[Sigma]^8 - 202331921*\[Sigma]^10 + 108*Pi^2*(-195 + 801*\[Sigma]^2 + 598*\[Sigma]^4 - 738*\[Sigma]^6 - 3091*\[Sigma]^8 + 2625*\[Sigma]^10))*d[b, s1]*d[s2, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(13/2) - 
       (16*\[Sigma]*(16384*(-19995 + 333726*\[Sigma]^2 - 1524759*\[Sigma]^4 + 2863452*\[Sigma]^6 - 2378448*\[Sigma]^8 + 726592*\[Sigma]^10) + 405*Pi^2*(-20795 + 510039*\[Sigma]^2 - 2408526*\[Sigma]^4 + 4396622*\[Sigma]^6 - 3490215*\[Sigma]^8 + 1012875*\[Sigma]^10))*d[s1, v2]*d[s2, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^7 + 
       (1536*(256*(-293 - 508*\[Sigma]^2 + 11026*\[Sigma]^4 - 13960*\[Sigma]^6 - 7712*\[Sigma]^8 + 11392*\[Sigma]^10) + 15*Pi^2*(-1521 + 14418*\[Sigma]^2 - 77796*\[Sigma]^4 + 212026*\[Sigma]^6 - 255547*\[Sigma]^8 + 108420*\[Sigma]^10))*d[b, s1]*d[b, s2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^7 - 
       (1920*Pi*\[Sigma]*(81*Pi^2*(-9 + 231*\[Sigma]^2 - 1242*\[Sigma]^4 + 2670*\[Sigma]^6 - 2525*\[Sigma]^8 + 875*\[Sigma]^10) + 4*(-62553 + 776023*\[Sigma]^2 - 3500987*\[Sigma]^4 + 7076501*\[Sigma]^6 - 6521856*\[Sigma]^8 + 2230824*\[Sigma]^10))*d[b, s2]*d[s1, v2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^(15/2) + 
       (720*Pi*(-115259 + 363465*\[Sigma]^2 + 1663546*\[Sigma]^4 - 5153654*\[Sigma]^6 + 3743041*\[Sigma]^8 - 566675*\[Sigma]^10 + 162*Pi^2*(-15 + 133*\[Sigma]^2 - 546*\[Sigma]^4 + 1446*\[Sigma]^6 - 1743*\[Sigma]^8 + 725*\[Sigma]^10))*d[b, s1]*d[s2, v1]^4)/(-1 + \[Sigma]^2)^(15/2) + 
       (256*\[Sigma]*(2025*Pi^2*(-5 + 907*\[Sigma]^2 - 3906*\[Sigma]^4 + 5318*\[Sigma]^6 - 2489*\[Sigma]^8 + 175*\[Sigma]^10) + 512*(-11019 + 172812*\[Sigma]^2 - 727479*\[Sigma]^4 + 1251420*\[Sigma]^6 - 949392*\[Sigma]^8 + 265024*\[Sigma]^10))*d[s1, v2]*d[s2, v1]^4)/(-1 + \[Sigma]^2)^8 - 
       (960*(27*Pi^3*(-45 + 972*\[Sigma]^2 - 5394*\[Sigma]^4 + 12444*\[Sigma]^6 - 12577*\[Sigma]^8 + 4600*\[Sigma]^10) + 8*Pi*(-13245 + 394026*\[Sigma]^2 - 2031992*\[Sigma]^4 + 3907550*\[Sigma]^6 - 3160219*\[Sigma]^8 + 898184*\[Sigma]^10))*d[b, s2]^3*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) - 
       (60*Pi*(6768993 - 317950815*\[Sigma]^2 + 2067297490*\[Sigma]^4 - 4734927814*\[Sigma]^6 + 4506212141*\[Sigma]^8 - 1530969403*\[Sigma]^10 + 216*Pi^2*(-90 + 2079*\[Sigma]^2 - 21732*\[Sigma]^4 + 69738*\[Sigma]^6 - 83090*\[Sigma]^8 + 33095*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) + 
       (3072*(45*Pi^2*(-261 + 7584*\[Sigma]^2 - 48658*\[Sigma]^4 + 122040*\[Sigma]^6 - 131017*\[Sigma]^8 + 50360*\[Sigma]^10) + 128*(-598 + 19919*\[Sigma]^2 - 126018*\[Sigma]^4 + 305400*\[Sigma]^6 - 317344*\[Sigma]^8 + 117888*\[Sigma]^10))*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7 - 
       (48*(16384*(-1589 + 84382*\[Sigma]^2 - 641409*\[Sigma]^4 + 1681020*\[Sigma]^6 - 1794512*\[Sigma]^8 + 671424*\[Sigma]^10) + 45*Pi^2*(-16029 + 1405164*\[Sigma]^2 - 10969782*\[Sigma]^4 + 28462364*\[Sigma]^6 - 29878677*\[Sigma]^8 + 10993312*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7 + 
       (120*Pi*(2095179 - 78691263*\[Sigma]^2 + 427961774*\[Sigma]^4 - 839860478*\[Sigma]^6 + 711283447*\[Sigma]^8 - 227646515*\[Sigma]^10 + 216*Pi^2*(-72 + 2295*\[Sigma]^2 - 18888*\[Sigma]^4 + 52906*\[Sigma]^6 - 58416*\[Sigma]^8 + 22175*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(15/2) + 
       (1536*(45*Pi^2*(-117 + 21855*\[Sigma]^2 - 162166*\[Sigma]^4 + 382482*\[Sigma]^6 - 358965*\[Sigma]^8 + 116815*\[Sigma]^10) + 256*(-1963 + 101894*\[Sigma]^2 - 728178*\[Sigma]^4 + 1786200*\[Sigma]^6 - 1783264*\[Sigma]^8 + 624768*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, v1]^3*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^8 - 
       (240*(27*Pi^3*(-675 + 26235*\[Sigma]^2 - 187206*\[Sigma]^4 + 463830*\[Sigma]^6 - 465271*\[Sigma]^8 + 162575*\[Sigma]^10) + 16*Pi*(-80697 + 4164558*\[Sigma]^2 - 30155808*\[Sigma]^4 + 76894174*\[Sigma]^6 - 80562887*\[Sigma]^8 + 29650932*\[Sigma]^10))*d[b, s1]*d[b, s2]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(13/2) + 
       (16*\[Sigma]*(16384*(-69891 + 1032462*\[Sigma]^2 - 4516413*\[Sigma]^4 + 8409684*\[Sigma]^6 - 7057776*\[Sigma]^8 + 2201536*\[Sigma]^10) + 135*Pi^2*(-434238 + 6190449*\[Sigma]^2 - 26395504*\[Sigma]^4 + 47682422*\[Sigma]^6 - 38713994*\[Sigma]^8 + 11667985*\[Sigma]^10))*d[b, s2]^2*d[s1, v2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7 + 
       (30*Pi*(-43680945 + 3545414391*\[Sigma]^2 - 28402623122*\[Sigma]^4 + 76119684758*\[Sigma]^6 - 82678388061*\[Sigma]^8 + 31479481875*\[Sigma]^10 + 216*Pi^2*(525 + 41439*\[Sigma]^2 - 341436*\[Sigma]^4 + 831084*\[Sigma]^6 - 808097*\[Sigma]^8 + 276485*\[Sigma]^10))*d[b, s1]*d[s2, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(13/2) - 
       (2*\[Sigma]*(131072*(-290664 + 4775358*\[Sigma]^2 - 22325487*\[Sigma]^4 + 43490316*\[Sigma]^6 - 37734864*\[Sigma]^8 + 12084544*\[Sigma]^10) + 45*Pi^2*(-38367747 + 657768969*\[Sigma]^2 - 3064823430*\[Sigma]^4 + 5894009274*\[Sigma]^6 - 5040445303*\[Sigma]^8 + 1591729213*\[Sigma]^10))*d[s1, v2]*d[s2, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7 + 
       (48*(-8192*(-577 + 72118*\[Sigma]^2 - 519826*\[Sigma]^4 + 1167520*\[Sigma]^6 - 1008928*\[Sigma]^8 + 286208*\[Sigma]^10) + 15*Pi^2*(-153558 + 2153871*\[Sigma]^2 - 15096840*\[Sigma]^4 + 48627450*\[Sigma]^6 - 65396234*\[Sigma]^8 + 30100895*\[Sigma]^10))*d[b, s1]*d[b, s2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7 - 
       (240*Pi*\[Sigma]*(9*Pi^2*(-10233 + 212031*\[Sigma]^2 - 1136754*\[Sigma]^4 + 2483190*\[Sigma]^6 - 2388725*\[Sigma]^8 + 840875*\[Sigma]^10) + 16*(-996999 + 15931259*\[Sigma]^2 - 79234105*\[Sigma]^4 + 167857501*\[Sigma]^6 - 158967888*\[Sigma]^8 + 55432488*\[Sigma]^10))*d[b, s2]*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(15/2) + 
       (60*Pi*(6099267 - 750676599*\[Sigma]^2 + 5743674142*\[Sigma]^4 - 14349427246*\[Sigma]^6 + 14472747279*\[Sigma]^8 - 5120982219*\[Sigma]^10 + 108*Pi^2*(-1233 + 2367*\[Sigma]^2 - 2478*\[Sigma]^4 + 89922*\[Sigma]^6 - 197569*\[Sigma]^8 + 109375*\[Sigma]^10))*d[b, s1]*d[s2, v1]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(15/2) + 
       (64*\[Sigma]*(2048*(-382071 + 5982408*\[Sigma]^2 - 26643654*\[Sigma]^4 + 49542168*\[Sigma]^6 - 41121696*\[Sigma]^8 + 12624512*\[Sigma]^10) + 45*Pi^2*(-677781 + 11347893*\[Sigma]^2 - 49923066*\[Sigma]^4 + 89956914*\[Sigma]^6 - 71927009*\[Sigma]^8 + 21222665*\[Sigma]^10))*d[s1, v2]*d[s2, v1]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^8 + 
       (60*Pi*(22466361 - 981320583*\[Sigma]^2 + 6326523010*\[Sigma]^4 - 14473443670*\[Sigma]^6 + 13793793701*\[Sigma]^8 - 4696405123*\[Sigma]^10 + 216*Pi^2*(-360 + 13791*\[Sigma]^2 - 122712*\[Sigma]^4 + 366186*\[Sigma]^6 - 429488*\[Sigma]^8 + 172775*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(15/2) + 
       (48*(8192*(-12058 + 598829*\[Sigma]^2 - 4485738*\[Sigma]^4 + 11713320*\[Sigma]^6 - 12522784*\[Sigma]^8 + 4706688*\[Sigma]^10) + 45*Pi^2*(-84972 + 5140665*\[Sigma]^2 - 38875828*\[Sigma]^4 + 100541790*\[Sigma]^6 - 106124168*\[Sigma]^8 + 39400785*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^8 - 
       (15*Pi*(-233859033 + 13714058655*\[Sigma]^2 - 105023141410*\[Sigma]^4 + 276540200422*\[Sigma]^6 - 297752179749*\[Sigma]^8 + 112837484955*\[Sigma]^10 + 432*Pi^2*(-430 + 77051*\[Sigma]^2 - 574723*\[Sigma]^4 + 1382789*\[Sigma]^6 - 1352487*\[Sigma]^8 + 467800*\[Sigma]^10))*d[b, s1]*d[s2, \[Epsilon]]^4)/(-1 + \[Sigma]^2)^(15/2) + 
       (\[Sigma]*(131072*(-1042347 + 16885956*\[Sigma]^2 - 78551265*\[Sigma]^4 + 152825508*\[Sigma]^6 - 132702384*\[Sigma]^8 + 42582208*\[Sigma]^10) + 45*Pi^2*(-142660161 + 2351452515*\[Sigma]^2 - 10861127490*\[Sigma]^4 + 20878373310*\[Sigma]^6 - 17904205181*\[Sigma]^8 + 5677933535*\[Sigma]^10))*d[s1, v2]*d[s2, \[Epsilon]]^4)/(-1 + \[Sigma]^2)^8)/1474560)*v1[\[Mu]] + 
   ((\[Sigma]*((3*Pi*(2031 - 38682*\[Sigma]^2 + 163492*\[Sigma]^4 - 236886*\[Sigma]^6 + 108765*\[Sigma]^8 + 6*Pi^2*(-1 - 10*\[Sigma]^2 + 56*\[Sigma]^4 - 70*\[Sigma]^6 + 25*\[Sigma]^8))*d[b, s1])/(-1 + \[Sigma]^2)^(9/2) - (\[Sigma]*(9*Pi^2*(-1 + \[Sigma]^2)^2*(-413 + 3417*\[Sigma]^2 - 7131*\[Sigma]^4 + 4175*\[Sigma]^6) + 1024*(-65 + 722*\[Sigma]^2 - 2604*\[Sigma]^4 + 4140*\[Sigma]^6 - 3024*\[Sigma]^8 + 832*\[Sigma]^10))*
          d[s1, v2])/(-1 + \[Sigma]^2)^6))/256 + ((9*Pi*(-279 - 4382*\[Sigma]^2 + 47192*\[Sigma]^4 - 117502*\[Sigma]^6 + 107199*\[Sigma]^8 - 34020*\[Sigma]^10 + 6*Pi^2*(-1 + 16*\[Sigma]^2 - 116*\[Sigma]^4 + 346*\[Sigma]^6 - 395*\[Sigma]^8 + 150*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) + 
       (3*(9*Pi^2*(-1 + \[Sigma]^2)^2*(19 - 1029*\[Sigma]^2 + 7423*\[Sigma]^4 - 14971*\[Sigma]^6 + 8350*\[Sigma]^8) + 512*(9 - 426*\[Sigma]^2 + 3588*\[Sigma]^4 - 11576*\[Sigma]^6 + 17400*\[Sigma]^8 - 12320*\[Sigma]^10 + 3328*\[Sigma]^12))*d[s1, \[Epsilon]]*d[s2, v1])/(-1 + \[Sigma]^2)^7 - 
       (6*Pi*(-3465 + 18*(9431 + 15*Pi^2)*\[Sigma]^2 - 36*(38278 + 71*Pi^2)*\[Sigma]^4 + 18*(212327 + 372*Pi^2)*\[Sigma]^6 - (4268959 + 6660*Pi^2)*\[Sigma]^8 + 2*(827986 + 1125*Pi^2)*\[Sigma]^10)*d[b, s1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) + 
       (2*\[Sigma]*(1024*(-141 + 3312*\[Sigma]^2 - 18246*\[Sigma]^4 + 38988*\[Sigma]^6 - 35760*\[Sigma]^8 + 11840*\[Sigma]^10) + 9*Pi^2*(-1011 + 20490*\[Sigma]^2 - 103560*\[Sigma]^4 + 210362*\[Sigma]^6 - 187221*\[Sigma]^8 + 60940*\[Sigma]^10))*d[s1, v2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6)/768 + 
     ((480*Pi*\[Sigma]*(3*Pi^2*(-24 + 297*\[Sigma]^2 - 1386*\[Sigma]^4 + 2708*\[Sigma]^6 - 2270*\[Sigma]^8 + 675*\[Sigma]^10) + 16*(-350 + 5569*\[Sigma]^2 - 25275*\[Sigma]^4 + 48297*\[Sigma]^6 - 40911*\[Sigma]^8 + 12606*\[Sigma]^10))*d[b, s1]*d[b, s2]^2)/(-1 + \[Sigma]^2)^(11/2) - 
       (16*(512*(45 - 4202*\[Sigma]^2 + 37386*\[Sigma]^4 - 122424*\[Sigma]^6 + 187832*\[Sigma]^8 - 136608*\[Sigma]^10 + 38016*\[Sigma]^12) + 15*Pi^2*(-261 - 4410*\[Sigma]^2 + 53064*\[Sigma]^4 - 187770*\[Sigma]^6 + 286989*\[Sigma]^8 - 199292*\[Sigma]^10 + 51680*\[Sigma]^12))*d[b, s2]^2*d[s1, v2])/(-1 + \[Sigma]^2)^6 - 
       (15*Pi*\[Sigma]*(-635113 + 13718933*\[Sigma]^2 - 73589466*\[Sigma]^4 + 156890282*\[Sigma]^6 - 145389069*\[Sigma]^8 + 48986001*\[Sigma]^10 + 108*Pi^2*(-1 + \[Sigma]^2)^2*(15 + 207*\[Sigma]^2 - 895*\[Sigma]^4 + 625*\[Sigma]^6))*d[b, s1]*d[s2, s2])/(-1 + \[Sigma]^2)^(11/2) + 
       (2*\[Sigma]^2*(32768*(-1549 + 18537*\[Sigma]^2 - 71448*\[Sigma]^4 + 120574*\[Sigma]^6 - 93016*\[Sigma]^8 + 26912*\[Sigma]^10) + 135*Pi^2*(-21431 + 235019*\[Sigma]^2 - 844550*\[Sigma]^4 + 1359062*\[Sigma]^6 - 1017075*\[Sigma]^8 + 288975*\[Sigma]^10))*d[s1, v2]*d[s2, s2])/(-1 + \[Sigma]^2)^6 - 
       (240*\[Sigma]*(-1024*(-4 + 223*\[Sigma]^2 - 1212*\[Sigma]^4 + 2132*\[Sigma]^6 - 1392*\[Sigma]^8 + 256*\[Sigma]^10) + Pi^2*(-3384 + 25515*\[Sigma]^2 - 107406*\[Sigma]^4 + 255704*\[Sigma]^6 - 286154*\[Sigma]^8 + 115725*\[Sigma]^10))*d[b, s1]*d[b, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^6 + 
       (480*(3*Pi^3*(9 - 90*\[Sigma]^2 + 501*\[Sigma]^4 - 1800*\[Sigma]^6 + 3255*\[Sigma]^8 - 2750*\[Sigma]^10 + 875*\[Sigma]^12) + 4*Pi*(555 - 11067*\[Sigma]^2 + 64167*\[Sigma]^4 - 188149*\[Sigma]^6 + 302570*\[Sigma]^8 - 246212*\[Sigma]^10 + 78072*\[Sigma]^12))*d[b, s2]*d[s1, v2]*d[s2, v1])/(-1 + \[Sigma]^2)^(13/2) - 
       (120*Pi*\[Sigma]*(12539 - 305101*\[Sigma]^2 + 1442886*\[Sigma]^4 - 2553010*\[Sigma]^6 + 1894239*\[Sigma]^8 - 494625*\[Sigma]^10 + 18*Pi^2*(-27 + 219*\[Sigma]^2 - 918*\[Sigma]^4 + 2046*\[Sigma]^6 - 2095*\[Sigma]^8 + 775*\[Sigma]^10))*d[b, s1]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(13/2) - 
       (64*(135*Pi^2*(12 - 429*\[Sigma]^2 + 3535*\[Sigma]^4 - 10630*\[Sigma]^6 + 14502*\[Sigma]^8 - 9165*\[Sigma]^10 + 2175*\[Sigma]^12) + 256*(45 - 4111*\[Sigma]^2 + 41028*\[Sigma]^4 - 141972*\[Sigma]^6 + 219736*\[Sigma]^8 - 157024*\[Sigma]^10 + 42368*\[Sigma]^12))*d[s1, v2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^7 - 
       (30*Pi*\[Sigma]*(103305 - 3588117*\[Sigma]^2 + 17676954*\[Sigma]^4 - 31740714*\[Sigma]^6 + 24078509*\[Sigma]^8 - 6605713*\[Sigma]^10 + 144*Pi^2*(-37 + 540*\[Sigma]^2 - 2756*\[Sigma]^4 + 5898*\[Sigma]^6 - 5495*\[Sigma]^8 + 1850*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) - 
       (240*\[Sigma]*(1024*(-387 + 6512*\[Sigma]^2 - 31620*\[Sigma]^4 + 63644*\[Sigma]^6 - 56592*\[Sigma]^8 + 18432*\[Sigma]^10) + 3*Pi^2*(-5802 + 104025*\[Sigma]^2 - 509222*\[Sigma]^4 + 1013184*\[Sigma]^6 - 884400*\[Sigma]^8 + 282215*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7 + 
       (15*Pi*\[Sigma]*(-5900191 + 106281491*\[Sigma]^2 - 534355830*\[Sigma]^4 + 1103465894*\[Sigma]^6 - 1004980123*\[Sigma]^8 + 335433463*\[Sigma]^10 + 12*Pi^2*(-459 + 14571*\[Sigma]^2 - 74874*\[Sigma]^4 + 144202*\[Sigma]^6 - 119515*\[Sigma]^8 + 36075*\[Sigma]^10))*d[b, s1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(13/2) - 
       (2*(4096*(1005 - 96242*\[Sigma]^2 + 1029306*\[Sigma]^4 - 3824184*\[Sigma]^6 + 6369272*\[Sigma]^8 - 4904608*\[Sigma]^10 + 1425536*\[Sigma]^12) + 15*Pi^2*(20160 - 1508193*\[Sigma]^2 + 14572845*\[Sigma]^4 - 51055674*\[Sigma]^6 + 82058058*\[Sigma]^8 - 61834741*\[Sigma]^10 + 17747545*\[Sigma]^12))*d[s1, v2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7)/61440 + 
     ((-160*(Pi^3*(-27 + 567*\[Sigma]^2 - 2781*\[Sigma]^4 + 6453*\[Sigma]^6 - 7020*\[Sigma]^8 + 2800*\[Sigma]^10) + 12*Pi*(-41 + 3555*\[Sigma]^2 - 21139*\[Sigma]^4 + 39981*\[Sigma]^6 - 26888*\[Sigma]^8 + 3956*\[Sigma]^10))*d[b, s2]^3*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) - 
       (15*Pi*(76367 + 1254553*\[Sigma]^2 - 17194566*\[Sigma]^4 + 59426514*\[Sigma]^6 - 86884973*\[Sigma]^8 + 57654053*\[Sigma]^10 - 14356524*\[Sigma]^12 + 108*Pi^2*(-1 + \[Sigma]^2)^2*(15 - 237*\[Sigma]^2 + 1697*\[Sigma]^4 - 4395*\[Sigma]^6 + 3000*\[Sigma]^8))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, s2])/(-1 + \[Sigma]^2)^(13/2) + 
       (256*(15*Pi^2*(90 - 1764*\[Sigma]^2 + 11853*\[Sigma]^4 - 36783*\[Sigma]^6 + 57205*\[Sigma]^8 - 43221*\[Sigma]^10 + 12620*\[Sigma]^12) + 64*(127 - 3035*\[Sigma]^2 + 20678*\[Sigma]^4 - 62352*\[Sigma]^6 + 93816*\[Sigma]^8 - 68768*\[Sigma]^10 + 19456*\[Sigma]^12))*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, v1])/(-1 + \[Sigma]^2)^7 - 
       (2*(16384*(191 - 10000*\[Sigma]^2 + 90754*\[Sigma]^4 - 313176*\[Sigma]^6 + 501228*\[Sigma]^8 - 376624*\[Sigma]^10 + 107648*\[Sigma]^12) + 135*Pi^2*(839 - 53441*\[Sigma]^2 + 511036*\[Sigma]^4 - 1772146*\[Sigma]^6 + 2800047*\[Sigma]^8 - 2064285*\[Sigma]^10 + 577950*\[Sigma]^12))*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^7 + 
       (40*(2*Pi^3*(-297 + 6264*\[Sigma]^2 - 47574*\[Sigma]^4 + 140508*\[Sigma]^6 - 162585*\[Sigma]^8 + 63700*\[Sigma]^10) + 3*Pi*(-6403 + 31578*\[Sigma]^2 - 220600*\[Sigma]^4 + 1104474*\[Sigma]^6 - 1696133*\[Sigma]^8 + 679820*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(13/2) + 
       (64*(135*Pi^2*(11 - 763*\[Sigma]^2 + 6832*\[Sigma]^4 - 21258*\[Sigma]^6 + 29383*\[Sigma]^8 - 18555*\[Sigma]^10 + 4350*\[Sigma]^12) + 256*(247 - 11675*\[Sigma]^2 + 97268*\[Sigma]^4 - 309732*\[Sigma]^6 + 458616*\[Sigma]^8 - 319328*\[Sigma]^10 + 84736*\[Sigma]^12))*d[s1, \[Epsilon]]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^8 - 
       (40*(Pi^3*(864 - 34803*\[Sigma]^2 + 299511*\[Sigma]^4 - 1005858*\[Sigma]^6 + 1561626*\[Sigma]^8 - 1130315*\[Sigma]^10 + 308975*\[Sigma]^12) + 8*Pi*(9648 - 443427*\[Sigma]^2 + 3760684*\[Sigma]^4 - 12388658*\[Sigma]^6 + 19128732*\[Sigma]^8 - 13937091*\[Sigma]^10 + 3868960*\[Sigma]^12))*d[b, s1]*d[b, s2]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) + 
       (4*\[Sigma]*(32768*(-472 + 8725*\[Sigma]^2 - 43541*\[Sigma]^4 + 89576*\[Sigma]^6 - 81456*\[Sigma]^8 + 27136*\[Sigma]^10) + 15*Pi^2*(-26127 + 796068*\[Sigma]^2 - 4397202*\[Sigma]^4 + 9108724*\[Sigma]^6 - 7991063*\[Sigma]^8 + 2508640*\[Sigma]^10))*d[b, s2]^2*d[s1, v2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 + 
       (40*Pi*(-315315 + 168*(100379 + 162*Pi^2)*\[Sigma]^2 - 14*(10481659 + 19116*Pi^2)*\[Sigma]^4 + (434403452 + 736776*Pi^2)*\[Sigma]^6 - (516637099 + 776088*Pi^2)*\[Sigma]^8 + 4*(53262617 + 69930*Pi^2)*\[Sigma]^10)*d[b, s1]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(11/2) - 
       (16*\[Sigma]*(4096*(-2774 + 68675*\[Sigma]^2 - 399382*\[Sigma]^4 + 897352*\[Sigma]^6 - 862272*\[Sigma]^8 + 298112*\[Sigma]^10) + 45*Pi^2*(-15957 + 341436*\[Sigma]^2 - 1812438*\[Sigma]^4 + 3856316*\[Sigma]^6 - 3587805*\[Sigma]^8 + 1218320*\[Sigma]^10))*d[s1, v2]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 + 
       (60*(-4096*(12 - 849*\[Sigma]^2 + 8185*\[Sigma]^4 - 26304*\[Sigma]^6 + 36496*\[Sigma]^8 - 22400*\[Sigma]^10 + 4864*\[Sigma]^12) + Pi^2*(8352 - 242937*\[Sigma]^2 + 1897677*\[Sigma]^4 - 7475898*\[Sigma]^6 + 14642906*\[Sigma]^8 - 13407965*\[Sigma]^10 + 4577865*\[Sigma]^12))*d[b, s1]*d[b, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7 - 
       (120*Pi*\[Sigma]*(3*Pi^2*(-675 + 6804*\[Sigma]^2 - 35910*\[Sigma]^4 + 86580*\[Sigma]^6 - 91575*\[Sigma]^8 + 35000*\[Sigma]^10) + 8*(-39237 + 442473*\[Sigma]^2 - 1890299*\[Sigma]^4 + 3997487*\[Sigma]^6 - 4052736*\[Sigma]^8 + 1543096*\[Sigma]^10))*d[b, s2]*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) + 
       (160*(Pi^3*(216 - 6561*\[Sigma]^2 + 56511*\[Sigma]^4 - 218538*\[Sigma]^6 + 399942*\[Sigma]^8 - 339445*\[Sigma]^10 + 107875*\[Sigma]^12) - 2*Pi*(14607 - 657159*\[Sigma]^2 + 5486332*\[Sigma]^4 - 17135900*\[Sigma]^6 + 24711465*\[Sigma]^8 - 16742613*\[Sigma]^10 + 4324420*\[Sigma]^12))*d[b, s1]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(15/2) + 
       (32*\[Sigma]*(512*(-8321 + 172100*\[Sigma]^2 - 907288*\[Sigma]^4 + 1890208*\[Sigma]^6 - 1701888*\[Sigma]^8 + 555008*\[Sigma]^10) + 15*Pi^2*(-18009 + 297126*\[Sigma]^2 - 1360014*\[Sigma]^4 + 2553704*\[Sigma]^6 - 2109889*\[Sigma]^8 + 636730*\[Sigma]^10))*d[s1, v2]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7 + 
       (5*(3*Pi*(50567 + 10731745*\[Sigma]^2 - 108420854*\[Sigma]^4 + 345158498*\[Sigma]^6 - 481148693*\[Sigma]^8 + 306873549*\[Sigma]^10 - 73343116*\[Sigma]^12) + 4*Pi^3*(5859 - 212733*\[Sigma]^2 + 1956744*\[Sigma]^4 - 7120710*\[Sigma]^6 + 11949255*\[Sigma]^8 - 9338365*\[Sigma]^10 + 2759950*\[Sigma]^12))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(15/2) + 
       (2*(8192*(3307 - 169670*\[Sigma]^2 + 1531373*\[Sigma]^4 - 5272272*\[Sigma]^6 + 8441736*\[Sigma]^8 - 6362528*\[Sigma]^10 + 1828096*\[Sigma]^12) + 15*Pi^2*(78903 - 4295691*\[Sigma]^2 + 39415110*\[Sigma]^4 - 135151926*\[Sigma]^6 + 213856467*\[Sigma]^8 - 158874223*\[Sigma]^10 + 44971360*\[Sigma]^12))*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^8 - 
       (40*Pi*(-1012185 + 52676328*\[Sigma]^2 - 445019054*\[Sigma]^4 + 1296898292*\[Sigma]^6 - 1529351617*\[Sigma]^8 + 627905516*\[Sigma]^10 + 8*Pi^2*(-108 + 10449*\[Sigma]^2 - 91071*\[Sigma]^4 + 246213*\[Sigma]^6 - 261765*\[Sigma]^8 + 96250*\[Sigma]^10))*d[b, s1]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(13/2) + 
       (16*\[Sigma]*(8192*(-4447 + 101425*\[Sigma]^2 - 575321*\[Sigma]^4 + 1282016*\[Sigma]^6 - 1231056*\[Sigma]^8 + 427136*\[Sigma]^10) + 15*Pi^2*(-150255 + 2979072*\[Sigma]^2 - 15625842*\[Sigma]^4 + 33296716*\[Sigma]^6 - 31164983*\[Sigma]^8 + 10666060*\[Sigma]^10))*d[s1, v2]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^7)/61440 + 
     ((-245760*Pi*\[Sigma]*(27 - 282*\[Sigma]^2 + 611*\[Sigma]^4 + 60*\[Sigma]^6 - 1000*\[Sigma]^8 + 576*\[Sigma]^10)*d[b, s1]*d[b, s2]^4)/(-1 + \[Sigma]^2)^(11/2) + (2048*(45*Pi^2*(-9 + 171*\[Sigma]^2 - 399*\[Sigma]^4 - 879*\[Sigma]^6 + 3912*\[Sigma]^8 - 4396*\[Sigma]^10 + 1600*\[Sigma]^12) + 128*(-3 + 287*\[Sigma]^2 - 584*\[Sigma]^4 - 3914*\[Sigma]^6 + 13142*\[Sigma]^8 - 13672*\[Sigma]^10 + 4768*\[Sigma]^12))*
         d[b, s2]^4*d[s1, v2])/(-1 + \[Sigma]^2)^6 - (480*Pi*\[Sigma]*(27*Pi^2*(-378 + 4965*\[Sigma]^2 - 24408*\[Sigma]^4 + 50394*\[Sigma]^6 - 45038*\[Sigma]^8 + 14465*\[Sigma]^10) + 16*(-50727 + 865623*\[Sigma]^2 - 4179151*\[Sigma]^4 + 8533845*\[Sigma]^6 - 7791646*\[Sigma]^8 + 2614824*\[Sigma]^10))*d[b, s1]*d[b, s2]^2*d[s2, s2])/(-1 + \[Sigma]^2)^(11/2) + 
       (16*(16384*(183 - 19063*\[Sigma]^2 + 178879*\[Sigma]^4 - 612680*\[Sigma]^6 + 981452*\[Sigma]^8 - 744592*\[Sigma]^10 + 215872*\[Sigma]^12) + 45*Pi^2*(-12321 - 212472*\[Sigma]^2 + 2686146*\[Sigma]^4 - 9983724*\[Sigma]^6 + 16066455*\[Sigma]^8 - 11780852*\[Sigma]^10 + 3234656*\[Sigma]^12))*d[b, s2]^2*d[s1, v2]*d[s2, s2])/(-1 + \[Sigma]^2)^6 + 
       (45*Pi*\[Sigma]*(-18758297 + 425297059*\[Sigma]^2 - 2394146418*\[Sigma]^4 + 5339303998*\[Sigma]^6 - 5161846325*\[Sigma]^8 + 1810442079*\[Sigma]^10 + 432*Pi^2*(100 + 1417*\[Sigma]^2 - 10363*\[Sigma]^4 + 21761*\[Sigma]^6 - 18665*\[Sigma]^8 + 5750*\[Sigma]^10))*d[b, s1]*d[s2, s2]^2)/(-1 + \[Sigma]^2)^(11/2) - 
       (\[Sigma]^2*(131072*(-67657 + 849430*\[Sigma]^2 - 3412988*\[Sigma]^4 + 5972588*\[Sigma]^6 - 4759888*\[Sigma]^8 + 1418560*\[Sigma]^10) + 405*Pi^2*(-1266693 + 14486479*\[Sigma]^2 - 54007562*\[Sigma]^4 + 90000182*\[Sigma]^6 - 69597425*\[Sigma]^8 + 20378875*\[Sigma]^10))*d[s1, v2]*d[s2, s2]^2)/(-1 + \[Sigma]^2)^6 + 
       (6144*\[Sigma]*(15*Pi^2*(-81 + 963*\[Sigma]^2 - 3459*\[Sigma]^4 + 5513*\[Sigma]^6 - 4036*\[Sigma]^8 + 1100*\[Sigma]^10) - 128*(-9 - 176*\[Sigma]^2 + 576*\[Sigma]^4 + 236*\[Sigma]^6 - 1680*\[Sigma]^8 + 1152*\[Sigma]^10))*d[b, s1]*d[b, s2]^3*d[s2, v1])/(-1 + \[Sigma]^2)^6 + 
       (245760*Pi*(90 - 1164*\[Sigma]^2 + 5843*\[Sigma]^4 - 15451*\[Sigma]^6 + 22888*\[Sigma]^8 - 17952*\[Sigma]^10 + 5760*\[Sigma]^12)*d[b, s2]^3*d[s1, v2]*d[s2, v1])/(-1 + \[Sigma]^2)^(13/2) + 
       (48*\[Sigma]*(-16384*(-231 + 12251*\[Sigma]^2 - 74616*\[Sigma]^4 + 153604*\[Sigma]^6 - 126480*\[Sigma]^8 + 35328*\[Sigma]^10) + 15*Pi^2*(-156906 + 1107045*\[Sigma]^2 - 4256760*\[Sigma]^4 + 9939758*\[Sigma]^6 - 11445398*\[Sigma]^8 + 4834725*\[Sigma]^10))*d[b, s1]*d[b, s2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^6 - 
       (480*(9*Pi^3*(405 - 3996*\[Sigma]^2 + 21141*\[Sigma]^4 - 75852*\[Sigma]^6 + 139347*\[Sigma]^8 - 119720*\[Sigma]^10 + 38675*\[Sigma]^12) + 8*Pi*(37503 - 788385*\[Sigma]^2 + 4553159*\[Sigma]^4 - 12996691*\[Sigma]^6 + 20524858*\[Sigma]^8 - 16706196*\[Sigma]^10 + 5371800*\[Sigma]^12))*d[b, s2]*d[s1, v2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(13/2) + 
       (1920*Pi*\[Sigma]*(81*Pi^2*(-24 + 297*\[Sigma]^2 - 1386*\[Sigma]^4 + 2708*\[Sigma]^6 - 2270*\[Sigma]^8 + 675*\[Sigma]^10) + 16*(-4722 + 97563*\[Sigma]^2 - 454201*\[Sigma]^4 + 829131*\[Sigma]^6 - 631573*\[Sigma]^8 + 161034*\[Sigma]^10))*d[b, s1]*d[b, s2]^2*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(13/2) - 
       (512*(45*Pi^2*(-549 - 774*\[Sigma]^2 + 29712*\[Sigma]^4 - 108378*\[Sigma]^6 + 146453*\[Sigma]^8 - 78544*\[Sigma]^10 + 12080*\[Sigma]^12) + 256*(111 - 20885*\[Sigma]^2 + 193322*\[Sigma]^4 - 628120*\[Sigma]^6 + 940696*\[Sigma]^8 - 661280*\[Sigma]^10 + 176768*\[Sigma]^12))*d[b, s2]^2*d[s1, v2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^7 + 
       (180*Pi*\[Sigma]*(2849841 - 68116733*\[Sigma]^2 + 366564458*\[Sigma]^4 - 765098810*\[Sigma]^6 + 687795637*\[Sigma]^8 - 224011801*\[Sigma]^10 + 108*Pi^2*(-447 + 2989*\[Sigma]^2 - 11650*\[Sigma]^4 + 27638*\[Sigma]^6 - 30655*\[Sigma]^8 + 12125*\[Sigma]^10))*d[b, s1]*d[s2, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(13/2) + 
       (16*(32768*(195 - 24197*\[Sigma]^2 + 267191*\[Sigma]^4 - 1002064*\[Sigma]^6 + 1664422*\[Sigma]^8 - 1268648*\[Sigma]^10 + 363296*\[Sigma]^12) + 405*Pi^2*(2208 - 109715*\[Sigma]^2 + 1032599*\[Sigma]^4 - 3457854*\[Sigma]^6 + 5265582*\[Sigma]^8 - 3745695*\[Sigma]^10 + 1012875*\[Sigma]^12))*d[s1, v2]*d[s2, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^7 - 
       (1536*\[Sigma]*(512*(-144 - 2441*\[Sigma]^2 + 15606*\[Sigma]^4 - 19924*\[Sigma]^6 - 240*\[Sigma]^8 + 6912*\[Sigma]^10) + 15*Pi^2*(-5220 + 48591*\[Sigma]^2 - 216594*\[Sigma]^4 + 489460*\[Sigma]^6 - 513082*\[Sigma]^8 + 196845*\[Sigma]^10))*d[b, s1]*d[b, s2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^7 + 
       (1920*(81*Pi^3*(9 - 90*\[Sigma]^2 + 501*\[Sigma]^4 - 1800*\[Sigma]^6 + 3255*\[Sigma]^8 - 2750*\[Sigma]^10 + 875*\[Sigma]^12) + 4*Pi*(12105 - 281913*\[Sigma]^2 + 1732093*\[Sigma]^4 - 5261111*\[Sigma]^6 + 8609966*\[Sigma]^8 - 7044012*\[Sigma]^10 + 2230824*\[Sigma]^12))*d[b, s2]*d[s1, v2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^(15/2) - 
       (720*Pi*\[Sigma]*(-98765 + 1492283*\[Sigma]^2 - 9081946*\[Sigma]^4 + 23154446*\[Sigma]^6 - 24809209*\[Sigma]^8 + 9277655*\[Sigma]^10 + 162*Pi^2*(-47 + 501*\[Sigma]^2 - 2298*\[Sigma]^4 + 4974*\[Sigma]^6 - 4855*\[Sigma]^8 + 1725*\[Sigma]^10))*d[b, s1]*d[s2, v1]^4)/(-1 + \[Sigma]^2)^(15/2) - 
       (256*(2025*Pi^2*(24 - 445*\[Sigma]^2 + 2827*\[Sigma]^4 - 6882*\[Sigma]^6 + 7150*\[Sigma]^8 - 2849*\[Sigma]^10 + 175*\[Sigma]^12) + 512*(645 - 32371*\[Sigma]^2 + 291694*\[Sigma]^4 - 963908*\[Sigma]^6 + 1445420*\[Sigma]^8 - 1005904*\[Sigma]^10 + 265024*\[Sigma]^12))*d[s1, v2]*d[s2, v1]^4)/(-1 + \[Sigma]^2)^8 + 
       (960*Pi*\[Sigma]*(27*Pi^2*(-153 + 1860*\[Sigma]^2 - 7938*\[Sigma]^4 + 15396*\[Sigma]^6 - 13765*\[Sigma]^8 + 4600*\[Sigma]^10) + 8*(-34359 + 519594*\[Sigma]^2 - 1981196*\[Sigma]^4 + 2921582*\[Sigma]^6 - 1692829*\[Sigma]^8 + 260744*\[Sigma]^10))*d[b, s2]^3*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) + 
       (60*Pi*\[Sigma]*(10595091 - 371566857*\[Sigma]^2 + 1973608966*\[Sigma]^4 - 3838271962*\[Sigma]^6 + 3145478375*\[Sigma]^8 - 923416093*\[Sigma]^10 + 216*Pi^2*(-2025 + 30906*\[Sigma]^2 - 164658*\[Sigma]^4 + 366360*\[Sigma]^6 - 354053*\[Sigma]^8 + 123470*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) - 
       (3072*\[Sigma]*(45*Pi^2*(-2277 + 30840*\[Sigma]^2 - 144442*\[Sigma]^4 + 300840*\[Sigma]^6 - 285073*\[Sigma]^8 + 100160*\[Sigma]^10) + 128*(-5879 + 80729*\[Sigma]^2 - 367936*\[Sigma]^4 + 743448*\[Sigma]^6 - 685792*\[Sigma]^8 + 234496*\[Sigma]^10))*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7 + 
       (48*\[Sigma]*(32768*(-10721 + 192206*\[Sigma]^2 - 987544*\[Sigma]^4 + 2095242*\[Sigma]^6 - 1958728*\[Sigma]^8 + 669184*\[Sigma]^10) + 45*Pi^2*(-344484 + 6532455*\[Sigma]^2 - 33724524*\[Sigma]^4 + 70673474*\[Sigma]^6 - 64873992*\[Sigma]^8 + 21731887*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7 - 
       (120*Pi*\[Sigma]*(-3844749 + 38788041*\[Sigma]^2 - 245225410*\[Sigma]^4 + 660640402*\[Sigma]^6 - 709331393*\[Sigma]^8 + 253703605*\[Sigma]^10 + 216*Pi^2*(-1170 + 18309*\[Sigma]^2 - 94452*\[Sigma]^4 + 203038*\[Sigma]^6 - 190650*\[Sigma]^8 + 64925*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(15/2) - 
       (768*\[Sigma]*(45*Pi^2*(-11613 + 208362*\[Sigma]^2 - 986858*\[Sigma]^4 + 1867572*\[Sigma]^6 - 1529985*\[Sigma]^8 + 452330*\[Sigma]^10) + 1024*(-13837 + 230782*\[Sigma]^2 - 1108358*\[Sigma]^4 + 2203044*\[Sigma]^6 - 1932176*\[Sigma]^8 + 620288*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, v1]^3*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^8 + 
       (240*Pi*\[Sigma]*(27*Pi^2*(-6597 + 107181*\[Sigma]^2 - 535554*\[Sigma]^4 + 1107858*\[Sigma]^6 - 1003225*\[Sigma]^8 + 329825*\[Sigma]^10) + 32*(-551490 + 9284919*\[Sigma]^2 - 45492741*\[Sigma]^4 + 93208277*\[Sigma]^6 - 84690517*\[Sigma]^8 + 28189776*\[Sigma]^10))*d[b, s1]*d[b, s2]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(13/2) - 
       (16*(32768*(1467 - 92579*\[Sigma]^2 + 868871*\[Sigma]^4 - 3045538*\[Sigma]^6 + 4948546*\[Sigma]^8 - 3781496*\[Sigma]^10 + 1100768*\[Sigma]^12) + 135*Pi^2*(-27 - 886407*\[Sigma]^2 + 9620931*\[Sigma]^4 - 34917826*\[Sigma]^6 + 56278799*\[Sigma]^8 - 41764799*\[Sigma]^10 + 11667985*\[Sigma]^12))*d[b, s2]^2*d[s1, v2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7 - 
       (30*Pi*\[Sigma]*(-668060595 + 12704909937*\[Sigma]^2 - 67099157606*\[Sigma]^4 + 144947204042*\[Sigma]^6 - 137649893415*\[Sigma]^8 + 47784060165*\[Sigma]^10 + 216*Pi^2*(-3219 + 97899*\[Sigma]^2 - 515184*\[Sigma]^4 + 1025520*\[Sigma]^6 - 881501*\[Sigma]^8 + 276485*\[Sigma]^10))*d[b, s1]*d[s2, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(13/2) + 
       (2*(131072*(7161 - 690007*\[Sigma]^2 + 7670593*\[Sigma]^4 - 29565824*\[Sigma]^6 + 50915948*\[Sigma]^8 - 40422928*\[Sigma]^10 + 12084544*\[Sigma]^12) + 45*Pi^2*(1512000 - 115665507*\[Sigma]^2 + 1158681033*\[Sigma]^4 - 4197523974*\[Sigma]^6 + 6959468730*\[Sigma]^8 - 5398275223*\[Sigma]^10 + 1591729213*\[Sigma]^12))*d[s1, v2]*d[s2, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7 - 
       (48*\[Sigma]*(-16384*(-7671 + 155981*\[Sigma]^2 - 776016*\[Sigma]^4 + 1477204*\[Sigma]^6 - 1176240*\[Sigma]^8 + 325248*\[Sigma]^10) + 15*Pi^2*(-626247 + 7476300*\[Sigma]^2 - 41847954*\[Sigma]^4 + 110976372*\[Sigma]^6 - 129986399*\[Sigma]^8 + 54248120*\[Sigma]^10))*d[b, s1]*d[b, s2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7 + 
       (240*(9*Pi^3*(2754 - 51867*\[Sigma]^2 + 423387*\[Sigma]^4 - 1647630*\[Sigma]^6 + 3038040*\[Sigma]^8 - 2605175*\[Sigma]^10 + 840875*\[Sigma]^12) + 16*Pi*(175761 - 5077695*\[Sigma]^2 + 36536777*\[Sigma]^4 - 121324717*\[Sigma]^6 + 206527270*\[Sigma]^8 - 172277580*\[Sigma]^10 + 55432488*\[Sigma]^12))*d[b, s2]*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(15/2) - 
       (60*Pi*\[Sigma]*(128383467 - 2204805423*\[Sigma]^2 + 10508205358*\[Sigma]^4 - 20527671454*\[Sigma]^6 + 17681878359*\[Sigma]^8 - 5586269859*\[Sigma]^10 + 108*Pi^2*(-5157 + 68211*\[Sigma]^2 - 382902*\[Sigma]^4 + 951402*\[Sigma]^6 - 1027045*\[Sigma]^8 + 395875*\[Sigma]^10))*d[b, s1]*d[s2, v1]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(15/2) - 
       (64*(2048*(13167 - 957503*\[Sigma]^2 + 9701150*\[Sigma]^4 - 35144488*\[Sigma]^6 + 57609688*\[Sigma]^8 - 43845152*\[Sigma]^10 + 12624512*\[Sigma]^12) + 45*Pi^2*(48204 - 2414097*\[Sigma]^2 + 21152205*\[Sigma]^4 - 69762450*\[Sigma]^6 + 106793358*\[Sigma]^8 - 77040269*\[Sigma]^10 + 21222665*\[Sigma]^12))*d[s1, v2]*d[s2, v1]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^8 - 
       (60*Pi*\[Sigma]*(45393051 - 1100262945*\[Sigma]^2 + 5354674966*\[Sigma]^4 - 9810856906*\[Sigma]^6 + 7580297807*\[Sigma]^8 - 2077211413*\[Sigma]^10 + 648*Pi^2*(-2473 + 42658*\[Sigma]^2 - 230394*\[Sigma]^4 + 514448*\[Sigma]^6 - 501725*\[Sigma]^8 + 177550*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(15/2) - 
       (48*\[Sigma]*(8192*(-149219 + 2664779*\[Sigma]^2 - 13674016*\[Sigma]^4 + 29035608*\[Sigma]^6 - 27214432*\[Sigma]^8 + 9335296*\[Sigma]^10) + 45*Pi^2*(-1241067 + 22827348*\[Sigma]^2 - 117039610*\[Sigma]^4 + 245676900*\[Sigma]^6 - 226823603*\[Sigma]^8 + 76592160*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^8 + 
       (15*Pi*\[Sigma]*(-2563149963 + 47255672457*\[Sigma]^2 - 245990122582*\[Sigma]^4 + 527257789306*\[Sigma]^6 - 498502702047*\[Sigma]^8 + 172620938685*\[Sigma]^10 + 432*Pi^2*(-7822 + 171929*\[Sigma]^2 - 862693*\[Sigma]^4 + 1706831*\[Sigma]^6 - 1476045*\[Sigma]^8 + 467800*\[Sigma]^10))*d[b, s1]*d[s2, \[Epsilon]]^4)/(-1 + \[Sigma]^2)^(15/2) - 
       ((262144*(15531 - 1266911*\[Sigma]^2 + 13673798*\[Sigma]^4 - 52148590*\[Sigma]^6 + 89495674*\[Sigma]^8 - 71061464*\[Sigma]^10 + 21291104*\[Sigma]^12) + 45*Pi^2*(6323328 - 418321377*\[Sigma]^2 + 4100301987*\[Sigma]^4 - 14809400130*\[Sigma]^6 + 24607068414*\[Sigma]^8 - 19163973341*\[Sigma]^10 + 5677933535*\[Sigma]^12))*d[s1, v2]*d[s2, \[Epsilon]]^4)/(-1 + \[Sigma]^2)^8)/1474560)*
    v2[\[Mu]] + (((\[Sigma]*(9*Pi^2*(-1 + \[Sigma]^2)^2*(-285 + 7377*\[Sigma]^2 - 27387*\[Sigma]^4 + 26807*\[Sigma]^6) + 512*(-135 + 2268*\[Sigma]^2 - 10302*\[Sigma]^4 + 19392*\[Sigma]^6 - 16352*\[Sigma]^8 + 5120*\[Sigma]^10))*d[b, s1]*d[b, s2])/(-1 + \[Sigma]^2)^6 - 
       (3*Pi*(-837 + 58350*\[Sigma]^2 - 474000*\[Sigma]^4 + 1291454*\[Sigma]^6 - 1416651*\[Sigma]^8 + 535028*\[Sigma]^10 + 18*Pi^2*(-1 + 58*\[Sigma]^2 - 432*\[Sigma]^4 + 1170*\[Sigma]^6 - 1295*\[Sigma]^8 + 500*\[Sigma]^10))*d[b, s2]*d[s1, v2])/(-1 + \[Sigma]^2)^(11/2) + 
       (3*Pi*\[Sigma]*(-4185 - 37434*\[Sigma]^2 + 316116*\[Sigma]^4 - 558454*\[Sigma]^6 + 277301*\[Sigma]^8 + 18*Pi^2*(-5 - 6*\[Sigma]^2 + 76*\[Sigma]^4 - 90*\[Sigma]^6 + 25*\[Sigma]^8))*d[b, s1]*d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) - 
       ((9*Pi^2*(-1 + \[Sigma]^2)^2*(57 - 2781*\[Sigma]^2 + 23331*\[Sigma]^4 - 49043*\[Sigma]^6 + 28420*\[Sigma]^8) + 512*(27 - 1392*\[Sigma]^2 + 12462*\[Sigma]^4 - 41664*\[Sigma]^6 + 63984*\[Sigma]^8 - 45952*\[Sigma]^10 + 12544*\[Sigma]^12))*d[s1, v2]*d[s2, v1])/(-1 + \[Sigma]^2)^7)/768 + 
     ((-8*(512*(9 + 126*\[Sigma]^2 - 1794*\[Sigma]^4 + 5280*\[Sigma]^6 - 5664*\[Sigma]^8 + 2048*\[Sigma]^10) + 9*Pi^2*(-87 + 3330*\[Sigma]^2 - 19544*\[Sigma]^4 + 41330*\[Sigma]^6 - 37057*\[Sigma]^8 + 12028*\[Sigma]^10))*d[b, s2]^2*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^6 + 
       (48*(9*Pi^3*(-1 + \[Sigma]^2)^2*(3 - 9*\[Sigma]^2 - 35*\[Sigma]^4 + 25*\[Sigma]^6) + 4*Pi*(555 - 5802*\[Sigma]^2 + 10668*\[Sigma]^4 + 9730*\[Sigma]^6 - 31847*\[Sigma]^8 + 16568*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1])/(-1 + \[Sigma]^2)^(13/2) - 
       (24*(1024*(-3 + 88*\[Sigma]^4 - 192*\[Sigma]^6 + 128*\[Sigma]^8) + 3*Pi^2*(-144 - 411*\[Sigma]^2 + 4511*\[Sigma]^4 - 10093*\[Sigma]^6 + 6665*\[Sigma]^8))*d[s1, \[Epsilon]]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^6 - 
       (2*(2048*(-123 + 6108*\[Sigma]^2 - 45510*\[Sigma]^4 + 118272*\[Sigma]^6 - 126816*\[Sigma]^8 + 48128*\[Sigma]^10) + 3*Pi^2*(-3339 + 260091*\[Sigma]^2 - 2239830*\[Sigma]^4 + 6469870*\[Sigma]^6 - 7502479*\[Sigma]^8 + 3015687*\[Sigma]^10))*d[b, s1]*d[b, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 + 
       (3*Pi*\[Sigma]*(-776919 + 13816299*\[Sigma]^2 - 67948454*\[Sigma]^4 + 137849174*\[Sigma]^6 - 123506099*\[Sigma]^8 + 40479983*\[Sigma]^10 + 12*Pi^2*(-1227 + 20067*\[Sigma]^2 - 97530*\[Sigma]^4 + 198810*\[Sigma]^6 - 179995*\[Sigma]^8 + 59875*\[Sigma]^10))*d[b, s2]*d[s1, v2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) - 
       (3*Pi*(14583 + 920949*\[Sigma]^2 - 13629978*\[Sigma]^4 + 45811818*\[Sigma]^6 - 55737517*\[Sigma]^8 + 22534129*\[Sigma]^10 + 12*Pi^2*(39 + 225*\[Sigma]^2 - 5070*\[Sigma]^4 + 13966*\[Sigma]^6 - 12985*\[Sigma]^8 + 3825*\[Sigma]^10))*d[b, s1]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) + 
       (2*\[Sigma]*(8192*(-615 + 10980*\[Sigma]^2 - 55014*\[Sigma]^4 + 112572*\[Sigma]^6 - 101024*\[Sigma]^8 + 33088*\[Sigma]^10) + 3*Pi^2*(-63279 + 1255311*\[Sigma]^2 - 6385758*\[Sigma]^4 + 12958326*\[Sigma]^6 - 11463715*\[Sigma]^8 + 3699115*\[Sigma]^10))*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7)/6144 + 
     ((1024*\[Sigma]*(15*Pi^2*(-9 + 246*\[Sigma]^2 - 1335*\[Sigma]^4 + 2792*\[Sigma]^6 - 2534*\[Sigma]^8 + 840*\[Sigma]^10) + 16*(-49 + 1569*\[Sigma]^2 - 8846*\[Sigma]^4 + 19120*\[Sigma]^6 - 17792*\[Sigma]^8 + 6016*\[Sigma]^10))*d[b, s1]*d[b, s2]^3)/(-1 + \[Sigma]^2)^6 - 
       (160*(Pi^3*(27 + 729*\[Sigma]^2 - 6723*\[Sigma]^4 + 18315*\[Sigma]^6 - 20340*\[Sigma]^8 + 8000*\[Sigma]^10) + 4*Pi*(123 + 21939*\[Sigma]^2 - 193191*\[Sigma]^4 + 530017*\[Sigma]^6 - 582664*\[Sigma]^8 + 225248*\[Sigma]^10))*d[b, s2]^3*d[s1, v2])/(-1 + \[Sigma]^2)^(11/2) - 
       (2*\[Sigma]*(16384*(-827 + 15327*\[Sigma]^2 - 73513*\[Sigma]^4 + 143600*\[Sigma]^6 - 124736*\[Sigma]^8 + 40128*\[Sigma]^10) + 45*Pi^2*(-10431 + 348395*\[Sigma]^2 - 1950998*\[Sigma]^4 + 4244246*\[Sigma]^6 - 4000155*\[Sigma]^8 + 1368943*\[Sigma]^10))*d[b, s1]*d[b, s2]*d[s2, s2])/(-1 + \[Sigma]^2)^6 + 
       (5*Pi*(229101 - 16174485*\[Sigma]^2 + 148677870*\[Sigma]^4 - 503269898*\[Sigma]^6 + 789262201*\[Sigma]^8 - 583185585*\[Sigma]^10 + 164387068*\[Sigma]^12 + 108*Pi^2*(-1 + \[Sigma]^2)^2*(45 - 2655*\[Sigma]^2 + 18231*\[Sigma]^4 - 40529*\[Sigma]^6 + 27100*\[Sigma]^8))*d[b, s2]*d[s1, v2]*d[s2, s2])/(-1 + \[Sigma]^2)^(13/2) + 
       (160*Pi*\[Sigma]*(Pi^2*(108 - 2511*\[Sigma]^2 + 9855*\[Sigma]^4 - 14085*\[Sigma]^6 + 6625*\[Sigma]^8) + 16*(159 - 11422*\[Sigma]^2 + 54589*\[Sigma]^4 - 82310*\[Sigma]^6 + 40120*\[Sigma]^8))*d[b, s1]*d[b, s2]^2*d[s2, v1])/(-1 + \[Sigma]^2)^(11/2) - 
       (512*(15*Pi^2*(45 - 747*\[Sigma]^2 + 4893*\[Sigma]^4 - 15337*\[Sigma]^6 + 24330*\[Sigma]^8 - 18784*\[Sigma]^10 + 5600*\[Sigma]^12) + 32*(127 - 2399*\[Sigma]^2 + 15610*\[Sigma]^4 - 47480*\[Sigma]^6 + 73360*\[Sigma]^8 - 55424*\[Sigma]^10 + 16128*\[Sigma]^12))*d[b, s2]^2*d[s1, v2]*d[s2, v1])/(-1 + \[Sigma]^2)^7 - 
       (5*Pi*\[Sigma]*(1147479 + 9254933*\[Sigma]^2 - 108861850*\[Sigma]^4 + 289716330*\[Sigma]^6 - 296302989*\[Sigma]^8 + 104972369*\[Sigma]^10 + 108*Pi^2*(-1 + \[Sigma]^2)^2*(207 + 855*\[Sigma]^2 - 4527*\[Sigma]^4 + 2905*\[Sigma]^6))*d[b, s1]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(13/2) + 
       (2*(16384*(191 - 10477*\[Sigma]^2 + 99695*\[Sigma]^4 - 353380*\[Sigma]^6 + 573560*\[Sigma]^8 - 434112*\[Sigma]^10 + 124544*\[Sigma]^12) + 45*Pi^2*(2517 - 138165*\[Sigma]^2 + 1488030*\[Sigma]^4 - 5405258*\[Sigma]^6 + 8748833*\[Sigma]^8 - 6554897*\[Sigma]^10 + 1858940*\[Sigma]^12))*d[s1, v2]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^7 + 
       (64*\[Sigma]*(256*(-1069 + 20319*\[Sigma]^2 - 96986*\[Sigma]^4 + 188200*\[Sigma]^6 - 162112*\[Sigma]^8 + 51456*\[Sigma]^10) + 15*Pi^2*(-135 + 19065*\[Sigma]^2 - 117126*\[Sigma]^4 + 259682*\[Sigma]^6 - 243347*\[Sigma]^8 + 81861*\[Sigma]^10))*d[b, s1]*d[b, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^7 - 
       (40*Pi*(-19209 + 2133222*\[Sigma]^2 - 18197616*\[Sigma]^4 + 50458294*\[Sigma]^6 - 55361575*\[Sigma]^8 + 20612612*\[Sigma]^10 + Pi^2*(-594 + 35208*\[Sigma]^2 - 269892*\[Sigma]^4 + 744480*\[Sigma]^6 - 838170*\[Sigma]^8 + 329000*\[Sigma]^10))*d[b, s2]*d[s1, v2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^(13/2) + 
       (40*Pi*\[Sigma]*(-134589 - 585010*\[Sigma]^2 + 6570772*\[Sigma]^4 - 11916158*\[Sigma]^6 + 5832025*\[Sigma]^8 + 2*Pi^2*(-1215 - 1404*\[Sigma]^2 + 18198*\[Sigma]^4 - 21420*\[Sigma]^6 + 5825*\[Sigma]^8))*d[b, s1]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^(13/2) - 
       (64*(15*Pi^2*(99 - 4077*\[Sigma]^2 + 46338*\[Sigma]^4 - 153506*\[Sigma]^6 + 213327*\[Sigma]^8 - 131441*\[Sigma]^10 + 29260*\[Sigma]^12) + 256*(247 - 12089*\[Sigma]^2 + 107830*\[Sigma]^4 - 357920*\[Sigma]^6 + 543280*\[Sigma]^8 - 384384*\[Sigma]^10 + 103168*\[Sigma]^12))*d[s1, v2]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^8 + 
       (20*\[Sigma]*(4096*(87 - 3180*\[Sigma]^2 + 14640*\[Sigma]^4 - 21312*\[Sigma]^6 + 9728*\[Sigma]^8) + 3*Pi^2*(65601 - 824124*\[Sigma]^2 + 2686158*\[Sigma]^4 - 3265484*\[Sigma]^6 + 1340217*\[Sigma]^8))*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 - 
       (960*Pi*\[Sigma]*(3*Pi^2*(-27 - 126*\[Sigma]^2 + 798*\[Sigma]^4 - 1070*\[Sigma]^6 + 425*\[Sigma]^8) + 4*(-4587 + 14549*\[Sigma]^2 + 34830*\[Sigma]^4 - 119799*\[Sigma]^6 + 75271*\[Sigma]^8))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) + 
       (60*\[Sigma]*(4096*(-9 - 276*\[Sigma]^2 + 1344*\[Sigma]^4 - 2048*\[Sigma]^6 + 1024*\[Sigma]^8) + Pi^2*(4545 - 189804*\[Sigma]^2 + 848286*\[Sigma]^4 - 1298460*\[Sigma]^6 + 646505*\[Sigma]^8))*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7 + 
       (2*\[Sigma]*(16384*(-8432 + 137652*\[Sigma]^2 - 638473*\[Sigma]^4 + 1241360*\[Sigma]^6 - 1082016*\[Sigma]^8 + 349888*\[Sigma]^10) + 45*Pi^2*(-177543 + 3465707*\[Sigma]^2 - 17823366*\[Sigma]^4 + 37417270*\[Sigma]^6 - 34581155*\[Sigma]^8 + 11699087*\[Sigma]^10))*d[b, s1]*d[b, s2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7 - 
       (5*Pi*(2303637 - 132111549*\[Sigma]^2 + 1201335006*\[Sigma]^4 - 4121577818*\[Sigma]^6 + 6574558849*\[Sigma]^8 - 4940995257*\[Sigma]^10 + 1416192220*\[Sigma]^12 + 4*Pi^2*(11691 - 609471*\[Sigma]^2 + 5421006*\[Sigma]^4 - 18642546*\[Sigma]^6 + 29987235*\[Sigma]^8 - 22770415*\[Sigma]^10 + 6602500*\[Sigma]^12))*d[b, s2]*d[s1, v2]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(15/2) + 
       (5*Pi*\[Sigma]*(-3985329 + 178364093*\[Sigma]^2 - 1125678058*\[Sigma]^4 + 2559023034*\[Sigma]^6 - 2442818997*\[Sigma]^8 + 834800345*\[Sigma]^10 + 4*Pi^2*(3753 + 200367*\[Sigma]^2 - 1176930*\[Sigma]^4 + 2248290*\[Sigma]^6 - 1769255*\[Sigma]^8 + 493775*\[Sigma]^10))*d[b, s1]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(15/2) - 
       (2*(16384*(1676 - 92242*\[Sigma]^2 + 860375*\[Sigma]^4 - 3010660*\[Sigma]^6 + 4860200*\[Sigma]^8 - 3678272*\[Sigma]^10 + 1058944*\[Sigma]^12) + 15*Pi^2*(70263 - 4173183*\[Sigma]^2 + 40183242*\[Sigma]^4 - 140726014*\[Sigma]^6 + 225341019*\[Sigma]^8 - 168780147*\[Sigma]^10 + 48084820*\[Sigma]^12))*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^8)/61440 + 
     ((-512*(15*Pi^2*(9 + 297*\[Sigma]^2 - 2001*\[Sigma]^4 + 4519*\[Sigma]^6 - 4264*\[Sigma]^8 + 1440*\[Sigma]^10) + 64*(2 + 549*\[Sigma]^2 - 3842*\[Sigma]^4 + 8272*\[Sigma]^6 - 7168*\[Sigma]^8 + 2176*\[Sigma]^10))*d[b, s2]^4*d[s1, \[Epsilon]])/(-1 + \[Sigma]^2)^6 + 
       (4*(16384*(61 + 582*\[Sigma]^2 - 10951*\[Sigma]^4 + 35216*\[Sigma]^6 - 40064*\[Sigma]^8 + 15168*\[Sigma]^10) + 45*Pi^2*(-4107 + 150072*\[Sigma]^2 - 898474*\[Sigma]^4 + 1927996*\[Sigma]^6 - 1742275*\[Sigma]^8 + 566084*\[Sigma]^10))*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, s2])/(-1 + \[Sigma]^2)^6 + 
       (20480*Pi*(90 - 639*\[Sigma]^2 + 1220*\[Sigma]^4 + 161*\[Sigma]^6 - 2208*\[Sigma]^8 + 1392*\[Sigma]^10)*d[b, s2]^3*d[s1, \[Epsilon]]*d[s2, v1])/(-1 + \[Sigma]^2)^(13/2) - (40*(27*Pi^3*(135 - 711*\[Sigma]^2 - 630*\[Sigma]^4 + 4262*\[Sigma]^6 - 4561*\[Sigma]^8 + 1505*\[Sigma]^10) + 8*Pi*(37503 - 442278*\[Sigma]^2 + 1013204*\[Sigma]^4 + 204998*\[Sigma]^6 - 2011995*\[Sigma]^8 + 1191816*\[Sigma]^10))*
         d[b, s2]*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1])/(-1 + \[Sigma]^2)^(13/2) - (128*(256*(37 + 3049*\[Sigma]^2 - 26502*\[Sigma]^4 + 66632*\[Sigma]^6 - 65088*\[Sigma]^8 + 22016*\[Sigma]^10) + 15*Pi^2*(-549 + 14814*\[Sigma]^2 - 78336*\[Sigma]^4 + 156382*\[Sigma]^6 - 134155*\[Sigma]^8 + 41844*\[Sigma]^10))*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^7 + 
       (20*(16384*(26 - 59*\[Sigma]^2 - 580*\[Sigma]^4 + 1960*\[Sigma]^6 - 2240*\[Sigma]^8 + 896*\[Sigma]^10) + 9*Pi^2*(6624 + 6249*\[Sigma]^2 - 179820*\[Sigma]^4 + 546254*\[Sigma]^6 - 632700*\[Sigma]^8 + 254737*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, s2]*d[s2, v1]^2)/(-1 + \[Sigma]^2)^7 + 
       (160*(243*Pi^3*(-1 + \[Sigma]^2)^2*(3 - 9*\[Sigma]^2 - 35*\[Sigma]^4 + 25*\[Sigma]^6) + 4*Pi*(12105 - 126414*\[Sigma]^2 + 173092*\[Sigma]^4 + 456790*\[Sigma]^6 - 999645*\[Sigma]^8 + 479592*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]^3)/(-1 + \[Sigma]^2)^(15/2) - 
       (640*(256*(43 - 46*\[Sigma]^2 - 1232*\[Sigma]^4 + 3920*\[Sigma]^6 - 4480*\[Sigma]^8 + 1792*\[Sigma]^10) + 9*Pi^2*(180 + 255*\[Sigma]^2 - 5470*\[Sigma]^4 + 16344*\[Sigma]^6 - 18774*\[Sigma]^8 + 7465*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, v1]^4)/(-1 + \[Sigma]^2)^8 - 
       (256*(128*(-33 + 4934*\[Sigma]^2 - 47098*\[Sigma]^4 + 141280*\[Sigma]^6 - 166784*\[Sigma]^8 + 67968*\[Sigma]^10) + 15*Pi^2*(-45 + 6228*\[Sigma]^2 - 56706*\[Sigma]^4 + 164248*\[Sigma]^6 - 189313*\[Sigma]^8 + 75780*\[Sigma]^10))*d[b, s1]*d[b, s2]^3*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 + 
       (80*Pi*\[Sigma]*(9*Pi^2*(-621 + 13068*\[Sigma]^2 - 63882*\[Sigma]^4 + 128100*\[Sigma]^6 - 114665*\[Sigma]^8 + 38000*\[Sigma]^10) + 8*(-85341 + 1712058*\[Sigma]^2 - 8535292*\[Sigma]^4 + 17231330*\[Sigma]^6 - 15393207*\[Sigma]^8 + 5076404*\[Sigma]^10))*d[b, s2]^3*d[s1, v2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) + 
       ((65536*(-894 + 49747*\[Sigma]^2 - 390929*\[Sigma]^4 + 1051040*\[Sigma]^6 - 1156192*\[Sigma]^8 + 448704*\[Sigma]^10) + 15*Pi^2*(-153099 + 14034033*\[Sigma]^2 - 125517366*\[Sigma]^4 + 373022890*\[Sigma]^6 - 444530239*\[Sigma]^8 + 183597669*\[Sigma]^10))*d[b, s1]*d[b, s2]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^6 - 
       (5*Pi*\[Sigma]*(-65173317 + 1177636983*\[Sigma]^2 - 5861236106*\[Sigma]^4 + 12047705926*\[Sigma]^6 - 10970091249*\[Sigma]^8 + 3666466051*\[Sigma]^10 + 72*Pi^2*(-17235 + 290979*\[Sigma]^2 - 1453176*\[Sigma]^4 + 3040224*\[Sigma]^6 - 2820517*\[Sigma]^8 + 959725*\[Sigma]^10))*d[b, s2]*d[s1, v2]*d[s2, s2]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) - 
       (80*(27*Pi^3*(-9 + 1188*\[Sigma]^2 - 9474*\[Sigma]^4 + 25540*\[Sigma]^6 - 28245*\[Sigma]^8 + 11000*\[Sigma]^10) + 8*Pi*(-1191 + 283566*\[Sigma]^2 - 2722060*\[Sigma]^4 + 7888558*\[Sigma]^6 - 9015453*\[Sigma]^8 + 3583668*\[Sigma]^10))*d[b, s1]*d[b, s2]^2*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) + 
       (256*\[Sigma]*(128*(-4553 + 61180*\[Sigma]^2 - 285600*\[Sigma]^4 + 594480*\[Sigma]^6 - 563840*\[Sigma]^8 + 197376*\[Sigma]^10) + 15*Pi^2*(-5517 + 76080*\[Sigma]^2 - 364578*\[Sigma]^4 + 777364*\[Sigma]^6 - 752657*\[Sigma]^8 + 269500*\[Sigma]^10))*d[b, s2]^2*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7 + 
       (5*Pi*(1017021 + 80354049*\[Sigma]^2 - 1248974726*\[Sigma]^4 + 4435915370*\[Sigma]^6 - 5700255351*\[Sigma]^8 + 2432647893*\[Sigma]^10 + 432*Pi^2*(75 + 1137*\[Sigma]^2 - 17211*\[Sigma]^4 + 49515*\[Sigma]^6 - 51376*\[Sigma]^8 + 17860*\[Sigma]^10))*d[b, s1]*d[s2, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(13/2) - 
       (\[Sigma]*(65536*(-22069 + 415490*\[Sigma]^2 - 2189760*\[Sigma]^4 + 4701480*\[Sigma]^6 - 4417600*\[Sigma]^8 + 1511808*\[Sigma]^10) + 15*Pi^2*(-3556269 + 75679371*\[Sigma]^2 - 407618826*\[Sigma]^4 + 872202846*\[Sigma]^6 - 811142761*\[Sigma]^8 + 274373431*\[Sigma]^10))*d[s1, v2]*d[s2, s2]*d[s2, v1]*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7 - 
       (8*(4096*(-1323 + 71054*\[Sigma]^2 - 551758*\[Sigma]^4 + 1473400*\[Sigma]^6 - 1610624*\[Sigma]^8 + 619008*\[Sigma]^10) + 15*Pi^2*(-10539 + 1160703*\[Sigma]^2 - 10920846*\[Sigma]^4 + 32768126*\[Sigma]^6 - 38760759*\[Sigma]^8 + 15757171*\[Sigma]^10))*d[b, s1]*d[b, s2]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^7 + 
       (10*Pi*\[Sigma]*(-36338925 + 672896073*\[Sigma]^2 - 3363321730*\[Sigma]^4 + 6850056338*\[Sigma]^6 - 6111327393*\[Sigma]^8 + 1982309429*\[Sigma]^10 + 36*Pi^2*(-16929 + 284895*\[Sigma]^2 - 1405926*\[Sigma]^4 + 2900970*\[Sigma]^6 - 2655385*\[Sigma]^8 + 892375*\[Sigma]^10))*d[b, s2]*d[s1, v2]*d[s2, v1]^2*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(15/2) - 
       (10*Pi*(592845 + 23489751*\[Sigma]^2 - 385111486*\[Sigma]^4 + 1309059502*\[Sigma]^6 - 1585946367*\[Sigma]^8 + 634278507*\[Sigma]^10 + 108*Pi^2*(135 + 1071*\[Sigma]^2 - 20262*\[Sigma]^4 + 55386*\[Sigma]^6 - 51905*\[Sigma]^8 + 15575*\[Sigma]^10))*d[b, s1]*d[s2, v1]^3*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^(15/2) + 
       (8*\[Sigma]*(4096*(-28133 + 501220*\[Sigma]^2 - 2496120*\[Sigma]^4 + 5058000*\[Sigma]^6 - 4484480*\[Sigma]^8 + 1449216*\[Sigma]^10) + 15*Pi^2*(-188955 + 4105791*\[Sigma]^2 - 20548974*\[Sigma]^4 + 39457086*\[Sigma]^6 - 32234087*\[Sigma]^8 + 9402995*\[Sigma]^10))*d[s1, v2]*d[s2, v1]^3*d[s2, \[Epsilon]])/(-1 + \[Sigma]^2)^8 - 
       (4*(8192*(62 + 24399*\[Sigma]^2 - 240722*\[Sigma]^4 + 684592*\[Sigma]^6 - 752128*\[Sigma]^8 + 283776*\[Sigma]^10) + 15*Pi^2*(-76716 + 3122037*\[Sigma]^2 - 19958628*\[Sigma]^4 + 45970310*\[Sigma]^6 - 44505848*\[Sigma]^8 + 15447885*\[Sigma]^10))*d[b, s2]^2*d[s1, \[Epsilon]]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^7 + 
       (40*(27*Pi^3*(279 - 135*\[Sigma]^2 - 13158*\[Sigma]^4 + 39734*\[Sigma]^6 - 40945*\[Sigma]^8 + 14225*\[Sigma]^10) + 8*Pi*(110349 - 1168974*\[Sigma]^2 - 231784*\[Sigma]^4 + 12705734*\[Sigma]^6 - 21608205*\[Sigma]^8 + 10183248*\[Sigma]^10))*d[b, s2]*d[s1, \[Epsilon]]*d[s2, v1]*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^(15/2) - 
       (20*(8192*(106 + 773*\[Sigma]^2 - 11564*\[Sigma]^4 + 34160*\[Sigma]^6 - 39040*\[Sigma]^8 + 15616*\[Sigma]^10) + 9*Pi^2*(10425 + 168534*\[Sigma]^2 - 1679866*\[Sigma]^4 + 4825584*\[Sigma]^6 - 5529287*\[Sigma]^8 + 2209410*\[Sigma]^10))*d[s1, \[Epsilon]]*d[s2, v1]^2*d[s2, \[Epsilon]]^2)/(-1 + \[Sigma]^2)^8 - 
       ((32768*(-7273 + 362584*\[Sigma]^2 - 2778458*\[Sigma]^4 + 7455680*\[Sigma]^6 - 8239744*\[Sigma]^8 + 3216768*\[Sigma]^10) + 45*Pi^2*(-279591 + 17780013*\[Sigma]^2 - 152125582*\[Sigma]^4 + 444438114*\[Sigma]^6 - 524814859*\[Sigma]^8 + 215653425*\[Sigma]^10))*d[b, s1]*d[b, s2]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^7 + 
       (5*Pi*\[Sigma]*(-218460525 + 3925305183*\[Sigma]^2 - 19822618778*\[Sigma]^4 + 41440485526*\[Sigma]^6 - 38349722937*\[Sigma]^8 + 13014900811*\[Sigma]^10 + 108*Pi^2*(-39233 + 679951*\[Sigma]^2 - 3448238*\[Sigma]^4 + 7297250*\[Sigma]^6 - 6844465*\[Sigma]^8 + 2355375*\[Sigma]^10))*d[b, s2]*d[s1, v2]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(15/2) - 
       (5*Pi*(-2276475 + 429841689*\[Sigma]^2 - 4823123126*\[Sigma]^4 + 15636584858*\[Sigma]^6 - 19291679631*\[Sigma]^8 + 8057476365*\[Sigma]^10 + 108*Pi^2*(337 + 19081*\[Sigma]^2 - 206066*\[Sigma]^4 + 562318*\[Sigma]^6 - 574335*\[Sigma]^8 + 198025*\[Sigma]^10))*d[b, s1]*d[s2, v1]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^(15/2) + 
       (\[Sigma]*(32768*(-157483 + 2927180*\[Sigma]^2 - 15299360*\[Sigma]^4 + 32747120*\[Sigma]^6 - 30784640*\[Sigma]^8 + 10565376*\[Sigma]^10) + 15*Pi^2*(-13961691 + 274169397*\[Sigma]^2 - 1441720230*\[Sigma]^4 + 3064744578*\[Sigma]^6 - 2851728799*\[Sigma]^8 + 968423785*\[Sigma]^10))*d[s1, v2]*d[s2, v1]*d[s2, \[Epsilon]]^3)/(-1 + \[Sigma]^2)^8)/122880)*\[Epsilon][\[Mu]]))/mb^5;


(* ::Section:: *)
(*Aligned-spin periastron advance*)


\[CapitalDelta]\[CapitalPhi] := 1 + (3*G^2*M^2*(-1 + 5*\[Sigma]^2))/(4*l^2) + (105*G^4*M^4*(1 - 18*\[Sigma]^2 + 33*\[Sigma]^4))/(64*l^4) + a2*((-2*G^2*M^2*(-3*\[Sigma] + 5*\[Sigma]^3))/l^3 - (21*G^4*M^4*\[Sigma]*(5 - 30*\[Sigma]^2 + 33*\[Sigma]^4))/(2*l^5)) + 
 a2^2*((3*G^2*M^2*(15 - 102*\[Sigma]^2 + 95*\[Sigma]^4))/(16*l^4) + (105*G^4*M^4*(-15 + 325*\[Sigma]^2 - 1005*\[Sigma]^4 + 759*\[Sigma]^6))/(64*l^6)) + a2^3*((-3*G^2*M^2*\[Sigma]*(-1 + \[Sigma]^2)*(-5 + 9*\[Sigma]^2))/l^5 - (15*G^4*M^4*\[Sigma]*(-105 + 805*\[Sigma]^2 - 1575*\[Sigma]^4 + 891*\[Sigma]^6))/(4*l^7)) + 
 a2^4*((5*G^2*M^2*(-1 + \[Sigma]^2)*(35 - 250*\[Sigma]^2 + 239*\[Sigma]^4))/(32*l^6) + (105*G^4*M^4*(1155 - 28140*\[Sigma]^2 + 116690*\[Sigma]^4 - 162540*\[Sigma]^6 + 72963*\[Sigma]^8))/(1024*l^8)) + 
 a1*((-3*G^2*M^2*(-3*\[Sigma] + 5*\[Sigma]^3))/(2*l^3) + (3465*G^6*M^6*\[Sigma]*(3 - 26*\[Sigma]^2 + 39*\[Sigma]^4))/(64*l^7) - (105*G^4*M^4*(5*\[Sigma] - 30*\[Sigma]^3 + 33*\[Sigma]^5))/(16*l^5) + a2*((3*G^2*M^2*(3 - 21*\[Sigma]^2 + 20*\[Sigma]^4))/(2*l^4) + (105*G^4*M^4*(-5 + 110*\[Sigma]^2 - 345*\[Sigma]^4 + 264*\[Sigma]^6))/(16*l^6) - (8085*G^6*M^6*(-7 + 237*\[Sigma]^2 - 1053*\[Sigma]^4 + 1079*\[Sigma]^6))/(256*l^8)) + 
   a2^2*((-3*G^2*M^2*(51*\[Sigma] - 146*\[Sigma]^3 + 95*\[Sigma]^5))/(4*l^5) + (3465*G^6*M^6*\[Sigma]*(-105 + 1225*\[Sigma]^2 - 3367*\[Sigma]^4 + 2535*\[Sigma]^6))/(32*l^9) - (315*G^4*M^4*(-85*\[Sigma] + 665*\[Sigma]^3 - 1323*\[Sigma]^5 + 759*\[Sigma]^7))/(32*l^7)) + 
   a2^3*((15*G^2*M^2*(-5 + 42*\[Sigma]^2 - 73*\[Sigma]^4 + 36*\[Sigma]^6))/(4*l^6) + (105*G^4*M^4*(105 - 2625*\[Sigma]^2 + 11095*\[Sigma]^4 - 15687*\[Sigma]^6 + 7128*\[Sigma]^8))/(32*l^8) - (10395*G^6*M^6*(273 - 10948*\[Sigma]^2 + 66486*\[Sigma]^4 - 126308*\[Sigma]^6 + 73697*\[Sigma]^8))/(512*l^10)) + 
   a2^4*((-15*G^2*M^2*(-125*\[Sigma] + 489*\[Sigma]^3 - 603*\[Sigma]^5 + 239*\[Sigma]^7))/(16*l^7) + (5775*G^6*M^6*\[Sigma]*(15561 - 219324*\[Sigma]^2 + 836766*\[Sigma]^4 - 1182636*\[Sigma]^6 + 556673*\[Sigma]^8))/(512*l^11) - (105*G^4*M^4*(7035*\[Sigma] - 65380*\[Sigma]^3 + 180250*\[Sigma]^5 - 194868*\[Sigma]^7 + 72963*\[Sigma]^9))/(128*l^9))) +
(-(G^6*M^6*((1485*a2*\[Sigma]*(-7 + 91*\[Sigma]^2 - 273*\[Sigma]^4 + 221*\[Sigma]^6))/(32*l^7) - (1155*(-1 + 39*\[Sigma]^2 - 195*\[Sigma]^4 + 221*\[Sigma]^6))/(256*l^6) - (3465*a2^2*(91 - 4060*\[Sigma]^2 + 26754*\[Sigma]^4 - 54236*\[Sigma]^6 + 33371*\[Sigma]^8))/(2048*l^8) + (385*a2^3*\[Sigma]*(819 - 12516*\[Sigma]^2 + 50778*\[Sigma]^4 - 75348*\[Sigma]^6 + 36907*\[Sigma]^8))/(64*l^9) - (10395*a2^4*(-273 + 13377*\[Sigma]^2 - 106218*\[Sigma]^4 + 297570*\[Sigma]^6 - 342069*\[Sigma]^8 + 138125*\[Sigma]^10))/(2048*l^10) + a1*((3465*\[Sigma]*(-1 + 39*\[Sigma]^2 - 195*\[Sigma]^4 + 221*\[Sigma]^6))/(128*l^7) - (7*a2*((1485*\[Sigma]^2*(-7 + 91*\[Sigma]^2 - 273*\[Sigma]^4 + 221*\[Sigma]^6))/32 + (1155*(-1 + 39*\[Sigma]^2 - 195*\[Sigma]^4 + 221*\[Sigma]^6))/256))/l^8 - (8*a2^2*((-3465*\[Sigma]*(-7 + 91*\[Sigma]^2 - 273*\[Sigma]^4 + 221*\[Sigma]^6))/64 - (3465*\[Sigma]*(91 - 4060*\[Sigma]^2 + 26754*\[Sigma]^4 - 54236*\[Sigma]^6 + 33371*\[Sigma]^8))/2048))/l^9 - (9*a2^3*((1155*(91 - 4060*\[Sigma]^2 + 26754*\[Sigma]^4 - 54236*\[Sigma]^6 + 33371*\[Sigma]^8))/512 + (385*\[Sigma]^2*(819 - 12516*\[Sigma]^2 + 50778*\[Sigma]^4 - 75348*\[Sigma]^6 + 36907*\[Sigma]^8))/64))/l^10 - (10*a2^4*((-1155*\[Sigma]*(819 - 12516*\[Sigma]^2 + 50778*\[Sigma]^4 - 75348*\[Sigma]^6 + 36907*\[Sigma]^8))/128 - (10395*\[Sigma]*(-273 + 13377*\[Sigma]^2 - 106218*\[Sigma]^4 + 297570*\[Sigma]^6 - 342069*\[Sigma]^8 + 138125*\[Sigma]^10))/2048))/l^11))))

